A family of 4-branch-point covers with monodromy group PSL(6,2)

We describe the explicit computation of a family of 4-branch-point rational functions of degree 63 with monodromy group PSL(6,2). This, in particular, negatively answers a question by J. K\"onig whether there exists a such a function with rational coefficients. The computed family also gives rise to non-regular degree-126 realizations of Aut(PSL(6,2)) over Q(t).

==> anc/3.3A.txt <==
Qm<m> := FunctionField(Rationals());
PQm<T> := PolynomialRing(Qm);
K<y> := ext<Qm | T^2 - 3*(m^5 - 137/4*m^4 + 178/3*m^3 - 34*m^2 + 8*m - 2/3)*(m - 1/4)*(m - 5/16)>;
PK<Z> := PolynomialRing(K);

load "c0.txt";
load "p7.txt";
load "p28.txt";
load "q30.txt";
load "q16.txt";

/*
Definition of p and q
*/
p := c0 * p7 * p28^2;
q := q30 * q16^2;

/*
By applying the following (inner!) Möbius transformation, we obtain 
the polynomials pF and qF that correspond to the definition of the family.
Since this triples the size of both polynomials, we stick with p and q.
*/

//cc := (m^18 - 178303/625*m^17 + 117883669/10000*m^16 - 409908873/5000*m^15 + 22680787207/80000*m^14 - 3029293659/5000*m^13 + 141564397131/160000*m^12 - 74883995503/80000*m^11 + 59487061751/80000*m^10 - 145028112247/320000*m^9 + 17151995577/80000*m^8 - 3160799347/40000*m^7 + 7238006609/320000*m^6 - 79614803/16000*m^5 + 52791179/64000*m^4 - 1992581/20000*m^3 + 2646799/320000*m^2 - 33749/80000*m + 797/80000)/(m^2 + 1/3*m - 1/6);
//pF := Evaluate(p,Z*cc);
//qF := Evaluate(q,Z*cc);


==> anc/3.3B.txt <==
load "3.3A.txt";

p24 := (m - 1/4)^1*(m^2 - 11/16*m + 1/8)^4*(m^5 - 137/4*m^4 + 178/3*m^3 - 34*m^2 + 8*m - 2/3)^3;
r24 := 243*(m - 1/2)^3*(m - 1/3)^4*(m - 5/16)^2*(m^2 + 1/3*m - 1/6)^7;
q24 := p24+r24;
Psi24 := p24/q24;

/*
minimal polynomial of third and fourth branch point
*/
min_a := T^2 - 2*T + 1 - Psi24;
L<a> := ext<K | min_a >;
PL<Q> := PolynomialRing(L);

load "r3.txt";
load "r20.txt";

/*
Factorization over 0 and infinity
*/
assert p eq c0 * p7 * p28^2;
assert q eq q30 * q16^2;

/*
Factorization over third and fourth branch point a
*/
assert PL!p - a * PL!q eq c0*r3*r20^3;


==> anc/3.3C.txt <==
PQ<T> := PolynomialRing(Rationals());
m := 0;
K<y> := ext<Rationals() | T^2 - 3*(m^5 - 137/4*m^4 + 178/3*m^3 - 34*m^2 + 8*m - 2/3)*(m - 1/4)*(m - 5/16)>;
PK<Z> := PolynomialRing(K);

load "c0.txt";
load "p7.txt";
load "p28.txt";
load "q30.txt";
load "q16.txt";

p0 := c0 * p7 * p28^2;
q0 := q30 * q16^2;

p0_conj := Polynomial([ Eltseq(c)[1] - Eltseq(c)[2]*y : c in Coefficients(p0)]);
q0_conj := Polynomial([ Eltseq(c)[1] - Eltseq(c)[2]*y : c in Coefficients(q0)]);

Kt<t> := FunctionField(K);
PKt<X> := PolynomialRing(Kt);

f0_subst1 := Evaluate(p0,X) - Evaluate(p0,t)/Evaluate(q0,t) * Evaluate(q0,X);
f0_subst2 := Evaluate(p0,X) - Evaluate(p0_conj,t)/Evaluate(q0_conj,t) * Evaluate(q0,X);
poly62 := ExactQuotient(f0_subst1,X-t);

load "poly31.txt";
load "poly32.txt";

assert Normalize(f0_subst2) eq poly31*poly32;

for poly in [poly62,poly31,poly32] do
	assert IsIrreducible(Polynomial([ Evaluate(c,1) : c in Coefficients(poly)]));
end for;


==> anc/3.4B.txt <==
load "3.4A.txt";

L<b> := ext<K | X^2 - c >;
PL<Z> := PolynomialRing(L);

/*
ramification over third and fourth branch point
*/
r3 := Z^3 + (1/243877136709833764985696698512778102510870785228211609787187792*(1633751251185232513009435829651784205629066216752300995357*a^23 + 8550417267664585111800703024471468774239070323643458906187*a^22 - 97345315673384310275584382899070669166930750506871625113413*a^21 + 211853170523146431814030513312024512684870059565783077789183*a^20 + 999147788435293597316504773583010010896565276893652783575743*a^19 - 4528379698500831444670002569887473976247984211336507317982295*a^18 - 4557857738834068556433312948247567398222755429556975243247919*a^17 + 19855394761000049245477066423542996893856336189979963800059005*a^16 + 42257519530757329741886702358080941033149590346511173166637470*a^15 - 135760123776517350871748345004689482200025941174364629227254914*a^14 - 83536337027758421492810917775323306070900280381807498150041250*a^13 + 369779644612252632503169766391212535070647561868779240704848708*a^12 - 147750066561338970882215295135251533053525186697669050699370764*a^11 - 1544390507745095453530914762340489623840385440592350871165784304*a^10 - 1655905901107962256730358080810681471866697500223934340042671396*a^9 + 789936603463177168264753592039236303483688534378512668527109786*a^8 + 996987108118610156304167698304700274056321376682033669437310850*a^7 - 1517728861946337459522220591808103062282747787744613126727012466*a^6 - 244604969656456054541112397974698328511334247108629181691892106*a^5 + 740980966642809691060898549869128545793756678873289224130979502*a^4 - 149949284276776681700790532633336931080161866060831288584028058*a^3 + 37362661803261557990504150701665016110628622157894180307187406*a^2 + 32093382935369376323535368786248168469418494091183493659906546*a + 53303567024688025974748262874220473379253482841386188086516694)*b + 1/13106783789385779530900905177073119945906526332606684398653291169218755570166873158619393849076914127312*(-1377744369165889513598997269699805937550421599491199840821648921486318253507179899817684794796767349*a^23 + 7514321579630530596724649663770098978184164203344301182640444109800614381076346433124569534198133610*a^22 - 3767994609317866824790432829994805731345996444029752369028962798346730263796474312166803797554488428*a^21 - 106428851166606482511617750464354208140966759088834951246144620905790799518728501555273355414439051021*a^20 + 267011052858874601641055724803049641560410299991468306695417405502030036174626164918099549828219205007*a^19 + 562614722503885761077587570642041892254847693653701645782330488785681823492180237412941976854994393883*a^18 - 990980590495955670439889372878093209530584506895229943436542250324735283475007274862014963822894018398*a^17 - 4449116033031973740714153476813537305228510818296838588055935416658768299989792011315197418534129679092*a^16 + 8059870134455522804842749326216217610819801234302007017250279466825563554570215129139174536852948268277*a^15 + 12311545109752505569859471969894959128338977070986280058437481628174667114019143101924826141406683243292*a^14 - 25662045468455309254790046985007002903858212506032312537136587003969539229047967542970161108968045274702*a^13 - 7058875231450633222072793823250037041264625949802042369809987316767156028815478555013604596069884298562*a^12 + 107161859858035978583711125266427670491586339571507767812593905653380220936225157874445274066557104286647*a^11 + 167088557634816478723676695118291552015614017608036599529038983366209468129792082120210872945040681730713*a^10 - 1624443777380729430518766324039348544353361456965006231264593896424762399898612562066577491887098074524*a^9 - 87626354556785668803581035058817739274803492060372677670109090615463318678696461264109882538320857252754*a^8 + 106628726303694954576138394545187257344955760936731524008023003342914051351577309178358799287219571077088*a^7 + 66820294112602706674267974708595862557922846565781892621762651885978305258749410574042162182051465875644*a^6 - 49738075010560229617354455141704462970000159923357153714547334575220024386146869316003064876786014357220*a^5 + 1681523419955516418793054755018532086270046689509888526763958034622411645991817494515751887841993357331*a^4 + 7471090559090583347424742303416574850947103411683210040109528697345797442618979148375588384894326804262*a^3 - 146094500663048554469381536371323954126598249157814160394102223111452820911593491936853421164972997698*a^2 - 4955249991633442651815922848043454518974558675535832975729976020557808077138664912272972473157846646280*a + 1758811044649189961272531414594499446640986708068226972457119736715593000851642716068970460742097135786))*Z^2 + (1/80921283115667802823782188563249442546026893577513669477285419678756596890210274881316137624200867822024288*(1455719786994147601080864245031286647510338170527817605782470671269231452907378246794170490828365018595*a^23 - 5490891022140872178347435402316062673938298551192184179116587327653251200887938046470596694937161672713*a^22 - 9679038093505141057546976890222364248314236448968466422496339268019257087024954339363583909523697650315*a^21 + 120924344278507663953693215367683006602098607462441335823242082466848102742697162056365459681806031521920*a^20 - 94743172309360949779719743205625655194367748286719300607044674201828441268917776836134107180841969510376*a^19 - 1090452852480401504325110889559193954549945030950074445017963575489217952984961915946290288395688439505062*a^18 + 113744593583407611856072056961536823449273256325447409214206285474584694296176075742812628445441382913365*a^17 + 6540780362739240175302759414919850023251604429771613535459875668262721661414360867220820951492499041114411*a^16 - 811911962852054979587782514379076439803432855420434921091273058116505599716307190917426813880036762266506*a^15 - 28116188342854697695013948322020029827542756256822059443004423916830737047836820938876887231977335146656228*a^14 + 7205706919618915123696401777340030363088973001222301393469885208109363286227555972337868827364514263712841*a^13 + 54085493250943370320766740168744726137873718830104543741685105841955201571677241335627011775965667724267795*a^12 - 105630031632764357812356543806647303580277015916451688929404476506297370545082704835411595460863155446863332*a^11 - 364070866724387540257045840948901092730255264407973735611848408837923969700604466068144402877081824202622153*a^10 - 275061340801628437554335632712848290230029412688137900438508998940603677000757876916037213085419074625318301*a^9 + 121856459695295316673828734070679035358166198871669796524767702587090358862952372960340491677611322837520376*a^8 + 50731034161367802663947282397550798719331736433870236847251483242813680038340077700312703776588877322231703*a^7 - 236174191768533749678099056570984434053608092838090852701666229084312687416350057987852083554779649202475229*a^6 - 19366597357003761788541869108788155885892259204983825398387056156477682498009264394340088019958032676162550*a^5 + 84416878660756513932969118278442010026843634868786976540362595083091607098645925663576067507802562013963675*a^4 - 18754122262744027311714696876581970122069208559402078631178211235664388794801006792626008604765505353404380*a^3 + 2632483173977009173392893596617266808059173057242545101158519485896957666302555401354439293967223773815109*a^2 + 8558639397051954333220072671150162218696246417131554868789401576168780915891266473703336334276670113811704*a + 8268918357775726384878919707436409582629486835567306925379593421062285858033440369099800212672903987886299)*b + 1/52187807814981537373576470016194139505439550260716835800633994190176532047230542544269156752760937223730283525767300432219625126661965863371273074816*(-8750555646153739564421425871280328048823879753458373554380756049476908862232528096948893940496771620654141113366554437020275593579325308066582206*a^23 + 47234285579657248807959462091433673282992279833285560256655317548238319645318339451365628364980249244490017658764585025137820713859542229110542791*a^22 - 20331833742385783896993572389119525555246287115100010815005238555209182283046594984993731835418942923503524253191242718708699966603263048507025418*a^21 - 680474776425887892285300002169570582474367403484236519760839039941162222595925088924157816732791416895017577858557702840200843803095065678229015477*a^20 + 1650357893711445436477020786863031093595676451515895023288535234541448127271199537529685908022650724783359040442630871813025491757190432223141952828*a^19 + 3745149446902886561102065978868952513712963116932126076967603642864269642879917950773863857261125008274677190856009936073343409045583273907227987706*a^18 - 6133140725070027429725454287678882098040930300082967854327192689509530291007194161642221219965964423307927353547310028905401383346043879788397424548*a^17 - 29333610738435639727372938974776803819122009420480184240719804138807658206495152140201914261965593723099937082289690285838367226941797485946869099472*a^16 + 49545529901660368113312543817634770897041559810317689389360222126021720513976762205519746348012587237449009291336925830722715568764111135446989269426*a^15 + 85161133354151109296553746589023426751915139045121706956928296236250677656948893977243316578536921888610018944423668023376181715198080295563820757463*a^14 - 157967359415757899801100945473298626146991542153901162399287865049108116753369723343988047109189251520519317409728468508373292647190981804247367919306*a^13 - 72290438449710093507442512063381645634745854763504509844519741417327692326235274524462954060523165336123229965147596211047025068842450824342703815133*a^12 + 679793726184098060990687607780858406133652588555020656903347377835436581644051346399039365612920494872467474544580453364742417851085496179263116943560*a^11 + 1131785288085247138474915132768717266235466036031613063848673331259573391834411879374289911606498689879636353845682337723120068000354147973752006552086*a^10 - 9036178515129311527026065455348934474309112359318673629014345701037207175944225426605835225035289563673399691736148208767375493393094321048818811744*a^9 - 798049737600420881902660587007022595184618327895242858280925859448412651661276959133422149211832208302139563706840440492951676804140045306981806797886*a^8 + 408772927722076757194526980676800840269535468909608711914652914147093753767077942638153251124403683045443538754525169943713178168166178859399865946344*a^7 + 481997492690852721292382439018112406389993868930200496973313434052641732987748892406175137273626110694560545255835502228420917069055981375535500361696*a^6 - 244084242675223582668888805189762752682656919253716700396950651853700987647809304774507115868726440829181717264719160991063199513421853051169038778260*a^5 - 92273790234077282796420385428147375488943060815408524027324299407242046604915827767712010942102807220879444320741093336243192777572307586765728776724*a^4 - 2378812005761202848302057216335781900151831666724257647641971967844843641215729126519097252949874569591579170824784897791625123452270411248509212160*a^3 + 936008250812216790212521196141095331492969380669383182931225180128666642972209194382945663800284973896698104686931187293587097249682711904425972542*a^2 - 22613191990979446913695041877835267289462060079579400369801372291336510834107589229204376589367013478331496197357674035555747629992067912333583555644*a - 4883570888376155464647479046963048258172367771500169708213499671609235729200783039225428368187439915930377437310159750748933097618110202575360394456))*Z + 1/1933245152698176070466766755279895703839502699857994465398685680780899453157608218009906642749276158515864622928523877211143793192065863442725439783483904*(3468684128510622208360881320014881996623725784031258734453025941957568308304120113676476309162542075912912159178713307095985187488914291752902089026*a^23 - 8266019848123186722170145564374051117690274023721437874457668660762917964501770172173298113909779836247150768773864944105213723709044437475448614752*a^22 - 48072613282445261113760497122325610114666141453498675768787469472677921799883309877476335394582144104794230012071376142111371682469087846561967608562*a^21 + 294389517080365205833379004561319248300269345363950687513919007610968158384008159923638527852707751282408417139539666655750671135882775335273180851027*a^20 + 148430876079629813719777046938843484586201392564618338549809689293733819843682373573568572885656489715938684495724045104841013935400649116774175754366*a^19 - 3426220600505616999881847602101885631068909328255926356209249193537247669624146742271882345041677501747981504176487121244800245651170041385038202145822*a^18 - 1945858918635500721170555328968471766039802806042145280256162833225776961094761395673925216353146698406330773966658066487146475797356790348050111548022*a^17 + 18421236029404578616714197784765560885002992097519440087289298498702597316812270139107310885258646931728229567980223040964021762811584928872138901927230*a^16 + 14803653143561247815430957268888162857631704619200127815874783075867272092070215918782417160933996654215410629120214516684111160537029337918460664475404*a^15 - 90441068603196723448768453069325199754426959074264319232588813790713076767647508402259390305351075367056513708713381157705183675859957575541341061381736*a^14 - 34143290102384255223617466759045027672584051632863176640323675396446894320105471138157818750234823514601151917381222872079222278361656694071803470563760*a^13 + 202190533416625802790244160833347284832282721383608210275004299002455019066493222495736692840519172754405685835855049967790236648718692199487924229629381*a^12 - 196033566700640488789732402960008480679461656667205926674864643857550872940032145519387702273257604345226685792283827055849140481138244884961693759102404*a^11 - 1221345665351984091213252513214234550371546528153879496753289413530581589296628499329208834082429539471767400323064980288112892900082066635413506324295856*a^10 - 1358058528488575707777210711940043534123629992829891139537851573215414862616357923835762712535868410217836768210716720651976552061463662966891918163259656*a^9 + 127644725650522144375488758927325430734475558932545709063680341761811624638576877678690820303047287086251209068807236868334629056690446471432991762149948*a^8 + 535103005110788356290543320679919179966484060092675720222007689669644590683766031787962623341354394528076481706008295399305037788643845102174484905814560*a^7 - 632344805923281200939341307600295788917926300649667790910253001688011197094549329649426045212877999198420246911027363629899060969010893842376022067008362*a^6 - 301936871880172043020504492210602479507497699898639473836743846513185353359441837710171776261865053928172419376345110200666243995216022578214356722544328*a^5 + 215850652311783360592516077193124678477416612552834766209435853351925045310898731343893259550459688777472431881182796318060574943611368066118010336702628*a^4 - 11045166171428726326237081794592236907702072851809610040023811027742253062832279561564770524929233412875253461721794118989149292118883254316571627280684*a^3 + 37058747601690812900481148722182837232456309639960673731410045482190595806556492155552967639890554724159814502554562829313100225963262951275018046210964*a^2 + 27007534876085224263878574472941893286583853215465054871690883711241956556573282058409090419464246108988338616018369187738443297946565286936406627161772*a + 27325859191843663610172684560572896757804061812100805006909461139751764765959228856288403428246020065155383328146072658586102602574365753741585058436970)*b + 1/207798291960768049763643145422136737650685032853568454507022516079045269392737162408635504679038078283878758799629041353226190666784398397102258383057657142692949791696992858808462953155853964288*(-6049996198465178575891703507815980027478377747195048902016462005819704368219770227754392966206974126957456742883740729753673246090519269092719000583677971228907203318729273551664028456107009*a^23 + 30600385309097655191907910088796642564909676620718717520003690886447922851896494642424426725068895175235441647357101670399918969772611472460386595330611608072970175886197405200178878057757695*a^22 - 3314456088670563660038897392996574446202183279403719181289494291070658346366559324677831960465517190206301849055169472107888044891948595830161989366493868520664557231111254382097323781007774*a^21 - 473402124445646424701606979067622381377895271222247231782186805951358992148007023636552776354591029160767899779109380280904518879912287217736196522524032111092006867901945313614737444545854568*a^20 + 980659886168337171158482473535334633267958757840414311905066214446630761615373247975249596682708159621364881183175037215071850087566970233755398543966053032995811285497894026749314399134363234*a^19 + 2949662678328223841675197462463091981751002201630711447278514954775364831346427785786073214229826305664699880817470406633144330418881558884763704458473842667126531158386562042744257762883854680*a^18 - 3300087248714858511970533511972991403654287752049008719586831427114903871856967667799756825239547319659917667081409245866961252996576842277225117395382939721227209770796131419427909698993182714*a^17 - 21558027723276211939520964143014165034032241111167007687576825349497761716735286282646147102021166486748812592958282714206497061870601131737318335717932289807480345965226823106028097269224391355*a^16 + 27167761066265296127928842893428292669911653718229639530947993275588590992686689141511293680424871723524268191464446394029269234702510773290770817535829344838567810440068938651925861884178365531*a^15 + 69282807984419431384625486905534710395539584302064506126307294068244915055858235128817508455784531529967372731692158021772751309825316763518673572569774610410057028907203500302836756198861178855*a^14 - 87519807225974657791207501234711265844112260045998060875111219288790686061065625432655726379160998689758961563837619036886355930675531917653754880985891964093255808142733709075194392165956971572*a^13 - 83387414064951158088829402781469591365235431073949743335758160263596185371152652699210724275869475941608945865261389168975763640179015210489908300101316708081818288172428968636510397343811219690*a^12 + 447957538508776515183760289332847584651506703480834906682127730714716960167146537164236645943718565386330167300631416190276823322605107348938033108316501194315850132064503491994718169266985764724*a^11 + 938080470735348322959106246601675346220948224903827744410144159092465038821062015021326772738628587965676045291260794872846432420567703288736956356802857456005726876721742607339878883159280246240*a^10 + 286048105489731701038266231306863869583254190131711951943641934285438000947663860588108009130821199201681800267665006924940380983459909404304694612209424660987744257192660883780752795424042195928*a^9 - 500613510739020923388890561360736046075553604000577928252778473113089977157642224617616068470108775880397654010551155453386970153400465852843373961658041094459714341520132673914724018384196946567*a^8 + 111571942203299444482042252148107632630699535945101465064846514570392079553457943847094631467102128994223981957229648378112605813974489691714395389006022103790674310058379574398502464935642163090*a^7 + 407684858016186627720756763244933899295162082536607662243281394265211392150277541854594271874374563762662962464061325708735022785838212072706081027938754587542575033351780627489841662259776855458*a^6 - 42549830433793116115042459175839264748141645373535422095756509028045508662976892278320388024084807268586600326338510796489233983943949452772952740994499222067705387774004065067383444564043039532*a^5 - 100442462539171618036551460669779186973374635722128591963775311596512747541297388467409934789769490805630919061154877717438270093114789815320170129603903585881197037269255669165672901538092017918*a^4 - 37266912661764594982404871552742797472325354207136856449698872445054828866426231170259773854427196466143914187106575883096933675572542939852373022926707276704077686579544670481568527112657481834*a^3 - 14133563862381050406440084184101117460897226620264296793890154453432889392414213572581366532173254990168567912645560283748028004402304047291674278297338685790588525737190723281401694198180002480*a^2 - 14798463933537805673109640898982491025783076122018754544261785512485130556389593237268310789263696360236242486353243324850094328296428144923348876007597858667386422366981380603676308088863431596*a - 5442111750869774174299370475138700447172791856215035206645620961882158958839788942543883558838114149489312657382811225295599215299924558203336684177991944309690460761965304804171510829554681606);
r20 :=
(Z^5 + (1/731631410129501294957090095538334307532612355684634829361563376*(38305015127662593623260744439463330935586649024088499846797*a^23 - 230670784311630581423226360577322838420470803841354029842437*a^22 + 235714025694369659165805318622870616999100160063176287582447*a^21 + 2824677201853497141860114862875446414714104950775312768266977*a^20 - 9020528499578776296191326537143858486320730764504491863107725*a^19 - 10544219366692556371973857238435506258245666258364544515932959*a^18 + 33512080341280804531753417015510604500930533076638486664283429*a^17 + 105050628501618138600269777731989873080296260399898666167426619*a^16 - 284161124230983232916215102203606767535255526177993137292021858*a^15 - 182515908686767394038831749985864829133214708197721253676137994*a^14 + 816478873702796184006596393661006869228273854424158126672067766*a^13 - 252958811221381311883075165307349305389546349182383294515600082*a^12 - 2848365167859756884870588482811130950389831885341901970484091056*a^11 - 3055045213272167906603671027225093937134846465665843341531163204*a^10 + 1805937305413627097360894118827388764394959035274212851329232228*a^9 + 1469528161712492166256939029231786654544750069848893871959720976*a^8 - 3904163118868604217270565392033109227889891639266575486545806294*a^7 - 72189845878631400851758290873444682101964049658717692371138086*a^6 + 1076762587333820459700619382444424572399750386815741914732904486*a^5 - 814708834806198251292721910295756086428425887019147718863838446*a^4 + 238656805451384134130067486266927700403668745712344598899461990*a^3 - 223605632835732488452886488010502703505913183836996408234139498*a^2 + 39927076741779848978740667696100536466878621248774679654824122*a - 93975451063880543661085701550064799090931563318597661583106726)*b + 1/39320351368157338592702715531219359837719578997820053195959873507656266710500619475858181547230742381936*(-10642062244321193866546273503284018663508047635515300628398947999284872421108628787914997083341827706*a^23 + 56714715042912656972087134488368027645058188830288183612189219288179285818187274137022950891173694793*a^22 - 21290610436867508767464342747417295910834085497580790256246263030018278401048004079363680828372891330*a^21 - 828124529282978606096281877755726820869807503456199543232970769442723835372409265035639372396874500391*a^20 + 1956720322156807924837965443938700222422986407259362761253109587613765762678698327467053943596959704940*a^19 + 4654914735583311328198961034621491271651169646031222819347832289034194434711660535376107745396229726378*a^18 - 7177517759411560797976983164417188601744784739472174408959142323969709628341317602412197830465605128694*a^17 - 35746071055919125560877396918698611912289034918493166774388696402427081167471596305519294764448026601162*a^16 + 58316602844143277867265548645360586293554117567035526077390964125989882488286413150170992369597704498440*a^15 + 105285943435821111225207772524166130855612928466308782209812527782582687304071641129605630658359066625717*a^14 - 188042300701862108027314590381142015537729472782247515468292129890573934704642868513446847659130042116596*a^13 - 90449235190205339464888564042962482738217444770894556303595163492309857686713986061843303511357075194607*a^12 + 832376343589218015387411453525606943817251890042812222480177336490940066633198468273370298088447983462144*a^11 + 1408499141735297060403700747312413971701638814293260356584516742296015195322903483165365433384028928098532*a^10 + 95008169320416065171558759956611943910700483076295588305595512433791216352399363602708895654345349254250*a^9 - 791017431360504488137098015785902379965930767163107366440868901405002386219632874756027539283721386831400*a^8 + 702956617921880041638067790883465765103832609440708151598688339541041136186393893395421519104214445626584*a^7 + 699139188747354837773299092538290967555217978622354736253662573848934444319227830323753223886089514773738*a^6 - 357904105516221532499451791301085677505196265695475661422015617521265948812816356488987456946897632483262*a^5 - 95421713471802267913743741050812941384205494670809670588662908630440720719459782276684889732257106530922*a^4 + 90273326794849875102085754374755302084176106137185420924734462999035055169137149209458209853962068188742*a^3 - 3143262558855295447181981871011656280469400715391651602825192560510126414226196101175158206082942292462*a^2 - 52302412134384140670150692449336816419655746807334069159277322266288267511212083995545480634320880680868*a - 4547756115442811771407466378671486396555083554531183697405673884060127285550348911143464334767081062614))*Z^4 + (1/121381924673501704235673282844874163819040340366270504215928129518134895335315412321974206436301301733036432*(-1309578757652315450423942683516072534581737578468487712340721671599365604431606569713448741005358036501*a^23 + 6388754404889380052999215585192131795522319633924606693710776045659717062072977880714690635790829183953*a^22 + 706877595491347790386471426159250303343832035941352970665074870507925413307018777307986819132513301588*a^21 - 104210455449850631910440538609237106280552822449715012451418319554526314401042942306044550049283345983193*a^20 + 196399193658636343320923199320661988809477617526354330803020261078711405212884695131055671153375008808216*a^19 + 693551055214310217621691915637506459353237061929485969548571634755695773001598102201313894301584116077466*a^18 - 671155912847731829797799521921757660580838572853120809267236037408341057801055813840585830203281385493398*a^17 - 4820669398515439955671877462825743780076767417838964637709164199964516252181008650750591386320852424841235*a^16 + 5342440409374506569449437452027524395470867808882749525373700945666486031036245808595228398449701974811877*a^15 + 16511137940483500729921264218445777380413606598465276557572435769275581849394305688117615501710410027407851*a^14 - 18731428885200368866767718678721375811126165882862992411111350832616077068002041619609937105287425698719206*a^13 - 21253029457266399752863992487682308976759237701448087453999420388720567725234776342199341103515522255750209*a^12 + 101241889829647679599826600728717075064741839999800105425076425666969126450706135606900611941859485725097524*a^11 + 214133021739693468923892886573657330349569665462753825527065572825661013075149252182510773428140670876008252*a^10 + 77158056263161435885157459260226953201755303708196794323733515061144150545800017713699158504403037191291724*a^9 - 97987179974715135131804688197486758487038319754590667530728581241046818611606337254680198258794476165939381*a^8 + 40360543312777188287224063734120781289024959752284620505206961991043088132594864807652140488269624960079320*a^7 + 79934900525092902822176701352003094291233558187080441087063020482299691871570825657637485180457932501163556*a^6 - 74520577258290208263013011598176809817599752092690089899170606676573429724311055719316718994394417925024744*a^5 - 31042124541798596762114542853513647165833435514905628900918429678157659847186237593776468567826255513254180*a^4 + 17228620757559774869569976085501583737055933967896674108393961849820126046759895997537124982509153007886268*a^3 - 11377866410910491007725776164915065580005117630505998082115195041100022168624346247692960749713549676242470*a^2 - 6796774116994117854999154737791631788322290451708626065085407750657098742698080705969750440835640544323408*a - 4886324225931873543269377163180578365537554105691343893380463276067712533534808595757613748895703476087638)*b + 1/39140855861236153030182352512145604629079662695537626850475495642632399035422906908201867564570702917797712644325475324164718844996474397528454806112*(-10303338700528426731885079006421354612378514460561401725713969898627110104071127261742698842384418914567396721560464367424458906746355980524898764*a^23 + 59449884018030788707232226823407059622086185288101560457988071490029209568447351711296339310034112935245670042558812912593286935499978872156525819*a^22 - 48186843231976119112938779688527713308478587559555267205204841659770505051958217623502488813143439445108023123905965861899191663262027063766179360*a^21 - 774622150367454337001372774901076466958129194773617347424995560139345515936340117296799632082175179600378803470965670296280957072338274017879692599*a^20 + 2240082231559671354114702191422167250267674904647721358412354396344151277282436323443316001408667378021455675530388416585634471736741815995617537502*a^19 + 3412977034527025229257581621963378900600830466742865909886748308693980684120732073910232331662656273292756239771357493141430963193419013061696805636*a^18 - 8313613095418285475318325100265082540367849766520858384693157226364547403062421226446981823535466370264961012979082434289829918107136409916479973450*a^17 - 30124446767191959041491054510737353359975570207570521809858291387667096944951687142622947073082052909438213682437831786091063255737904982979370148866*a^16 + 69559783087523656079218697870242346313353425672208945028232782853646559484340634593511237537939117635442616992474574047203254558627320956326683864594*a^15 + 65900269052755563232712831023454467056622871335279653705984995409706825130205674050921550563739544543896780727824233134314043628134813862011795735825*a^14 - 208928741700599225811697998977012660704153774222450858845348020177894484263347292034980343615994252933452264168299717904597663055618416529377173893506*a^13 + 24101227484344666435239167818314650714606825508146149782200866403822371733711787689574008122799204623759390553911994982301997443733758632132461852133*a^12 + 789515069152371295027256341151212430344416704171360043697823073468743856478355027243950038992825907578669471990898348757690315182861566809154549474256*a^11 + 983732310351259385577022356748354134781808364612290724543827309750504451816245748281351615057676398692311789018045698291640896582806157127013305755622*a^10 - 260686337079490594624963189849850090569592667168486123937210172407661774619624715576108133513843793405222535712067219333247822204241649947818465181232*a^9 - 361195064947041250113650730021001630869125189367635587712869728252963401704013262186858225667458449661118827769175317698874020996538079980021509981546*a^8 + 1092367411974186464544429078635744926972030651347645707680268248013298245407517361594047532597548283266188012219787286574945781019057252008498084240196*a^7 + 156788235112729762239672653360325465361142339613121484915101939664095721666575208093260337553797669036224041094522694704274960671221205143429997804008*a^6 - 505199840468645730443610329653290764355450566684272876530586889217498348151731611410057139469372462394523241977441384163263934433702808519636613147648*a^5 + 200732176031583686676812771137298239601676261030398799560347245918189880974995160974776117574419567816818715967465880165845576430924651097908423340794*a^4 + 79765097793709231300837250555126327812652071511421639679510910739102686183094898111539917740448441127453328964013566120018560039890956430125930155716*a^3 - 41588655140034357313508650055514179483973739214200728297413574596617764136816551365264292352372457549214942092218307047809031248502052228625263467734*a^2 - 71152564435849112557929961581376539992520909404942963622729251982211949585899151453244947018766518421364976719379233853488737244841301255936978525576*a - 5812071012247501799848489873781426583868160197812502383340291699443095346897923730766491729104587393605932502558706727485519263056399650011192480660))*Z^3 + (1/483311288174544017616691688819973925959875674964498616349671420195224863289402054502476660687319039628966155732130969302785948298016465860681359945870976*(-8515354884378381314032071536271843864563876912043390403174071790045792725626376384627572432981852825726772032193818025275912781595675299106517652252*a^23 + 49559639029054533075444286725792522037825678706962933710938531803680373211780398377154244772666620880397477104077947693836017267328152517603088912604*a^22 - 39668835861266202335212637700958570761318510301370773435789502609290262816127707537045953288323405868086158823340638565605066974295546211002376923168*a^21 - 651191376510394263366459964349091565755298602691413576058293468324922184012112541972746658591904864217287333303027844960012469189212417976078658902311*a^20 + 1883603086331522811660293157745164838577782727211406090559488995834702228529086333220471539217073680383158722777122595563897927897093935228129468589148*a^19 + 2932573588384183235079996597289146942912322719467859707031729223212428295688688996063564111710350696262183005417787264658683664251679580711376300245579*a^18 - 7415366958029049754462806097683459526737144369427860539714757017143303502950692227931727382816269866676164432188691013410403062856428244250953686714192*a^17 - 25869973608190747402648082898022500906767244882364169566785508490006676694808719640446537804623707516024703714525169899750358078077148172491588635228688*a^16 + 60024926602650744464402829692451284146805936116641681180539673936990416195543216696678892856891217092039973706360740865103044456521317326794633792598972*a^15 + 61104955824520455581560842916570323425782060213586740763050922023850566231143647637930060995499842676804150297780279134738232396277843389814033786248507*a^14 - 186223144071442217114889957953028170541691326809373455633503861232039957088892965464628614371889012037919756316329455427890041250549625085371286778520422*a^13 - 2704419046857930990762705807657649991834388038165502506410915376433594358990089452551641516023604548483231602393352801403073294144858802095191135501096*a^12 + 685784570096430785448145227614074154769181967552646133816170480550217002183155571773058787093588216999014622906363292396281191711116671139925559723541276*a^11 + 822129924287462820238938842406583807644425267523736051617130009410412871431967260055556004013274865982195700839522746481525387433314133647295120744445965*a^10 - 445725827532754992391874169191155101496384285157830932534245483470747110700440356280148745941975522543772019074952848828751318630277697826767998274629776*a^9 - 716117839864291376797688041719643492335367709190303682369509603892105906436067069387688113067403464874006883044351335027720472362909161590417375134932504*a^8 + 755259937865881567322670259132004504384722214680998488667331478949869366622097280064725795382444016005914348775161618511816765815441469320194756761998844*a^7 + 309405044115921341803162492872067423919051302853124153963811642281292115635567788125192132437532607371230044293004000765001358870204245968649707241286421*a^6 - 433777440177191094981080905300782106358987481013799882579557844872430918889643022357979000589167437906003030179016989404100407980156019928196443792323450*a^5 - 19476760165848554752115928396586860007611169979886529464831185372508385118231184573732524153495259989103624332106470689715979337835683599919849779204681*a^4 + 25567875630451471715153987029680643888565794550965409182387125174085089653660579933369873204820629090489706522092717391593115569342547363864434741734164*a^3 + 15622023402183370642444528816785790385416110458491396367742637636274610307450944354044106159824859765839193729207049644229432925376507245913267658355220*a^2 - 18867516340238463297665443766060840594314041589237484027560110701407961449632304852045912683574328331013091152282866581482216142905704157497102729820464*a + 255309828515223862683964205643056538204665666591543647185898086382978978293621243601589677073056362179482141549799639108196265704174290935107938266272)*b + 1/51949572990192012440910786355534184412671258213392113626755629019761317348184290602158876169759519570969689699907260338306547666696099599275564595764414285673237447924248214702115738288963491072*(-9566702599140830786929915710601783055115040330502223379925835186150001635467058536367082757879216784771661783300317627150128726638440113834206861076882549563047103685474233258020732526850532*a^23 + 57705556192013270273532873094521238765299453695042277243477752606306555395886727303248596748134596513042786813903224334954434580077108631964413755199594985239530557529540665954734304001392813*a^22 - 57826214958069657162551002895079138580116701252316547529992418348103012725804849598512041455966565119408081253658927421217200025008745586518887743787143124671183686811367750936401315133436185*a^21 - 714306277047241772643894531676543240278177397052683415276299558102219508298070184503996414687646595490434234266117738749026898847651796889449282045243803885964619254185669175409993345976179344*a^20 + 2268025472517505839972591995051359495343284607166227542761744881767612702630533364370294108667510461881587060046202850675781202176999486969249825106575218380305944048185051022848976368187204002*a^19 + 2732879863056468220096372773463692901897013782873545886857781636536326948169841711858572176906224084508186268119044868628281903201130481728971402935996478205340867365636441517742080622849837295*a^18 - 8759260626304826699747622316087897625515523315292050961006332357424413776243105076673173785224642249133409483042637968725627281510936387355050339513372194961659665867696397534794198450287644883*a^17 - 26662288615475163300367637898646993123565866046559762775183159075828452585754673055475844912941770521322622586652593106509262316551943244514406156101830918782992820373819246645411189099140758872*a^16 + 72615595284652282287297496833135596034553075188140853810013834930033213656305662732693916104180723856916737381054230374894936119682444837026400196530630582693258204668192335623387431168785137525*a^15 + 49354296022473638612635929461842428322120445284617238108730938993306308708966063839198276597946068978936179303709320558679857538397777794701241160338112822136883502327358930358424019463444510094*a^14 - 215699716547529721636873542969814763222620858420864038254146337756421737356770125967559554719609071792864122544024675256965539001585288176079753742563852873141001164455365591261761911655543815465*a^13 + 55988968794788489296865774260432685755484778997753019089727184936903876498646474109906415479719971363055953712119597731106508413450062727921510932924079890023551366898064655629278481257776855633*a^12 + 746104168252147657713550520572053915396711693170347890585501139268946772681877669442838447397466024371641300102115442242051508852483050992894424557089329432155926727882498687298387260407949902630*a^11 + 744868707357432769448251591344398881468316008810817777668535286839676527373777785035216592917592388607589177791221939748114304482009276929632682298621718573365424182873437894667513539034040825724*a^10 - 583676762481109373623157095941671288405607605483084576494829703111757343888171073712421815561518842488798831733919304148773706972572910698512336025250383080118894412600252100164440308919216543881*a^9 - 499889904420492278198971909108940608389951006881831390356404922269709594573615052761193572946025503428765370576518010169869543347175822601140603437122661165480526975266817243069969441149998485883*a^8 + 1024893129635805995945577733164411692752413470067590046349957406701638376156375752238486508253414320970240800845802040028140762370128236175244805234062284872051692064018498418892585346331701462907*a^7 + 16670022695728578625312858271585050587395593225348178264414161669976353703573428863265807428744771200475357599706554320367190245208087493242914767113724140514822426069846268738102365671726489915*a^6 - 509027240526635938815170551857939928518764875621872758644829629366919466036805511378509395843503104506920509746334028422300644090230203261168054549621169372319082306533521852688795624186379463388*a^5 + 201093502228221181974586296216895617306638925798049639404082265274446244804122032489470474601933503585383252393447551454887569882300950431289373696460993023747323690155302789859074021331804515777*a^4 + 31503114306146735369419324509082577792132607301489329739744131125922140953075117853870396716301676892470184606833892875103998473864337614676161465744963602900444420589797768339204473438804575148*a^3 - 15957762341888295833107796560743773567462225897853014654313500020573847666194791497811547891349293566848091126512598312932257897349320816078674213865691618768042288680857358682248343111287951797*a^2 - 42761081353472667449669729308877452385204768048890550927947652147260209870769578434196444624199386321986275680228049079885956987123466691237912225170298479595728257935025865495989613358031310202*a + 5810933190363370982188630061712817961441452914203975557380840113234384940093038486975332594522313798371794569961637134894558563723404470853247297872093438561320675983585471956720800954421280925))*Z^2 + (1/320736663641445484810183194959068054563832348209482909531589253568006373307689810177728901472095273831166864207227425328704625294181718925927335814249493799746568003484308477570862568196060593878528*(-509890067708136489652075227802849562342344851149929499295578861156989584582342713053292049618944138475984441888540530634540368232451318923361997188615434658769924158699169251167289567271120608*a^23 + 2052005789378407282195667257783910191559897619899419846379346503524314008606817325770774017024693842177775510111954883853250093822787624255989116516777344379144181143268320184908084238220925119*a^22 + 2504516398978630327316336887372732988163511969616592266846687475939587019596750688101327777759194096630966588078547141770080838533073450586602335191813064419109094562626660143294414707968081045*a^21 - 40840404737769856527178049975745982708389194682001809017858687065594889651016150949452782634424576428410206164716052862922590552949428521336151439493182853475743215555317082682736866852144448880*a^20 + 41774761080366156106292712482384502009827320740274794708271096941294474376175252778422189056979447296874669636553622168372973922522350948536177199629134402128716352393595928876696188698096405529*a^19 + 343148921630822337852177737542152291508392005489486051353116719202192307912124452405721044686150862874405254622408346639156361219254956797914249917577901699906704300163969897205038095887160907238*a^18 - 44642268305758356787302956508492518312384387452430382189520422449913626906177691571481641025625052824435979354164600643406926759106704213789587413173531774489062065507364454672435669525953147208*a^17 - 2151658403166390086644274228313934800509866963721753969828224267219261752971213609810658879687359458510415409596199587692048617679841667726773332899824935408632491122884400670397160312940143486686*a^16 + 499387397231671008540056262236742555362592108405146670202199947835028926909816706022186482781910373791682354572740673170156291562846510218565743273215996007441063902603010823307464993594805043699*a^15 + 8588487533069777365726663580722372831773884442920384133356369091170965671797076911030306672310039231469868193492071644149796445717459006768238070103951659176946132294383716530545712646891006408355*a^14 - 2051426840309409889698660476937895787031709874790032550682241515269745296390456826696536352036045866417718233428217667710361966083684832462028571153335114755822111074739842944854755055639565195937*a^13 - 15694683086115880811961932297086973426888796749159871908614035700885448851928387550740552477483739789078694730374299989480152337441494602346641494469030556116581096769684730063955591509343432639532*a^12 + 32710859486388486641339737256051682842593060312001823794184048301838350592028394081955604581531969800050834463539567673418600827327518438045848296425264388490629862838936103008468952434891907748445*a^11 + 118699727822442080663423016326138245684919044931858051887828798396606629326073202086539472537340015688522543827289495568262056465389314156833994719375848073287143389258720306699775595081955202534386*a^10 + 96734273656728585004478305860619622632990229384457415771562955945541987687247040413752567671073025144599078268352836918881086307819805717273944953150542081301963087530505122770006987997275429581498*a^9 - 31412395536865580111286362358533270021755421539906990599499492104544391107263969966703773136820115790463988340679773677775063279054598905255037385834667604823376911854479567919135142812049230207589*a^8 - 33101648653791665640416777331663838319070972336475564738615542135395823135531936184229086684620170873393743381266349298131445145926625426852264080732169494377624867262720973998007038233243747001769*a^7 + 53947415483854390226605392374714311183952824670878048758719173451005526589574192075415669385968839287421847749870513068137577362984375438303261450243389911253398355538151411427979448822891056737278*a^6 + 25795413233812797827074329935857801703188548922710553295699898662130249672573087592943149972068268652702589873088752440943108608144782966753272728551462398860850254775721041944780749998839986275600*a^5 - 16850964320024519005438570193608246576971116703295567531913913230685345508869089931097742584507607929343970976200950791625283582379634589932738254854297178053140339281508815216323240482560488416304*a^4 - 9452637202049567093512385616210076556901464385153424088821018782469465587124819192982403675449906511046286490882718490899121648304434763521877972992110248670781795372525212674820220248673222112828*a^3 - 4705827268744219640820596546191166699158154075188897237704696787379429428244678567180702526357942826459986291580483006340425218501453449266532823683317690641092558738842107725478308227520933104848*a^2 - 1331085378142789246150131444693724552624779392348138129510845614829424395258123054897709041426943248259416453705973068163827349576948922645546089571046415074716779890664850011404111968022519218318*a - 1118376116317594407345618480914136642658719688336552056354020596085793051369759422503831304708834594562806978537606768730987554397798071112230167146341503522962945932919098595804378436991932369449)*b + 1/413699405567068993534083809287243088896877667017478490292106074019651754054121794677779535291621766057644916238505136167730123740338396922361236019864169138722782711698631717957681545792887537980587426511550492096136034350958128407048916992*(-13695789006812919235932772251917854318157078279607541608064456506087932930261271770407510208963407131797117490089742778812335157889827224791355278654178475325143142038729763793799215301835338528493781059376034473538276983869001526228462*a^23 + 86430280096878258752123681147792667732415722695161124471931752778168503328056685157862358651812533809132181546632945404518029614831616649344991223276028737203434235346015187640064904301332698214186424114002177320155403106495172723467762*a^22 - 104209366643311261160964503892541754165193767114491370932627600292425959192474246317296202582878431326339362064412349289597573013701118976972726497554213662293380961480529489539169254790493130928554544643027493663372649690333786226607522*a^21 - 1008922906290036881301788135466408832039435954184225232971935745839264001581625573370831832571096441456454067504785568365509404458952055829438209125161706339409660813207514661788073064221958730615306617983024338867552925506231481778418216*a^20 + 3539588997358080450231308964530291524659818668870186474756337794637772293710625168947918223304841194765589637067289275855902554471276266263885415713145990208141115890238659014493398088103811975702618249712675140627701140104949090147381530*a^19 + 3130735570138222621827305335046351751725613538133335386339717725136641676652659552385902964825419691927178405877391696721002763042225938558031798505820945603174606925298910993051083167463634969105703053228160705249037009912872362202267442*a^18 - 13989020382760394273225262021453698705553567021699623331750870821474060526868982058576175452877159953184136686076581592223495393765393293194326601822229634805453386259073475176426574971858250971938377163657923490326938245755863420633319918*a^17 - 35233033196217679189668477790780873771796646296460080996363536442419392924562721037272766253731478843005736609497654578845470335598861423279271195314302254210816645274341226545373820861363980143214248028981544909514184468473266100003808463*a^16 + 116039699868738496983204586498567249395487632537591718712070878600873102542702084701834134286478472401922659664348653618956664693102966729345464978614479606576461772477700045995686536292377414159719054434609569639610702155519048463338221944*a^15 + 46620638709021955883407886251633283209867529218061080648619075501334116154334734767057702425523975354792215929871208025320888781793571237321686477192853554731986669844017382685169177636019157398177613151734132461232951241921450035131453408*a^14 - 340088621015707311203085235310943537911150834400550412667394763062384267256087774322322053738447168273212425369605353476164894420607547090510903850316507731559274640815861079209233796940989755420317773819240688959747107635371487762572966268*a^13 + 154325081703776661198792934814499687071729364711575819407116899148231630954778486828609548785629129836316336724303281082776491982187101950358901199071474211431365051086044683881443339061216273269400844105094853846765745984216496429965141584*a^12 + 1082073391869205892007444002603136557912097163083616996090806378322681928784863298664600608495337941217887251652237368425405470715919760862183595682943154681281010283087756163032063655346714098602196420994707181953999824102524048724049464024*a^11 + 770944471047810931754268827845455787280800888468025021654496851894832213980592253012935824556875195062799551124485274860274531030533413806285031440586334959655497577269191380185543362557795286133050067313317748415543574684791984798335739844*a^10 - 1266239388291269937098137308936043680574565905582482192152181409509487282052296365560049819076583183276449455026980870079339888452687521058287214071037335419311596041338357330957409847865753858641184890090792632499957924307519814126552541432*a^9 - 638601940321205632747734772742148360317860052419223991009000746465833725331059978766950327506137439036042082532116871942680844092873910992815101427006104017525972427460320369555832880994798311426751126954798886925128537320708861057918801611*a^8 + 1769374131670588639835360174809921295445540761049172409429172474448922909113659706304537840684887064686322554866288649878145690649567679684407927339242285957415298509999435976289588421523268728732105221025705829360218945270717984533013097068*a^7 - 225354018153645290749375967276004108945448661563069156658039935674562174206767955044227224887235972890234481058367937581484047033376982573849218875600739527370082465068604861605674790498318686597735494373701334610189403961312176142397192828*a^6 - 891048192450447752509115117445346420147921751332255406502826465026452879907078294896987472809164407029552786932894660784959393808956739930218376344586991097819828244049107598545416574389893704850885069154448018414577760155322128805531197972*a^5 + 388378199156290904664801325421784516978051177639585776884203133845716116406361685467746624263040261527011095246859359826541713363965859663276320707537721135550274174596549139251514973782114524594059232902487676786480051767308560689722604720*a^4 + 38429798788049963128425271324340373772017896473102465910472939272804852399117286609327760537816245076638225820912947764405908188094848716955316582948319005904840420431916006704568458671477378173190702732650313775048344671792485081364910996*a^3 - 12876694731144915659054705898835286935552993600700661466652185864052225569848878412250949689171883021727931428171363851045484108322947254032736963157581395787643418668873241480454021537230036256894147919169396360616961890570163880113215352*a^2 - 54955636386433232372878844443720143478153582924450858059095222654705896018871976373521166599504574213599996504642220025284871108323816515344076074327209387954740089938176253954935033857914857074418327528792531714014434915754259322937342916*a + 19639311703815496669976420907369999800037289040270341845767050784632590943827574626731543423529918379602967485762226562695192951941895189403874689365165972794511837399471600040811501494704757487945361348944759076198733662258166705174362986))*Z + 1/1702786753314055977386288959026292553899548477443941466042308600664886619686765306893740567260315189093266475237687140466377189315232841732438847457760920174982973641351568151113817242483525106328097847521541825467695917388543656523413342339072*(-941344219101811090073665041520349524486930719494108535270388146603662007499906564467956554029641518362786747907753494264199746495296607613955084285032939180160878809058553763303698137628137489687170478181568684652054124846795557339876340*a^23 + 5130607480512064628283862652375578667309347779614339195165158261130169048824078281421250729068082720360475178847873651725893456983789662883030184668755394353944832608878780692031727797123257195330153887780567388735993616513670783023229221*a^22 - 2452397009541095277510357646266422209404326471216584853468317535568028056441533454921231780438858897703779318412923448751928448342615749305226128296190021286196583850943436842762580730804868724188177715746011862619910303669825590003036568*a^21 - 73023369058722946500321245231700763524218337252071868936365497328574904969574551221039515275349204391090932903946786281481214705373919938046437715167256062481296728938437806425419706269183377817001094801146628740103910361187110866629847446*a^20 + 181004345640198407549699660649675399742691385508625879730445795712686586798595916536083709752149971997447023509830475995381594195316682271529621986085880230061982899711724209709504917541833101928236067956049911039423154466899267475504704156*a^19 + 393826262527773579788524164052504035009849481495640945043035766299110933485909986888180701925718799928779697126992121179772658121713618492077147908664568032139518013281396506017516286467406872734956637706810665011199773468272488931753982881*a^18 - 675802684116231040989343921601212681852518772759622618604973604614983144107808139788453042802461429637757660687232189152121295747287834859328748393783696823887779037882125351516828891700021665899403758610333072199762835262578747187993049932*a^17 - 3133989966115914931432917897911657891245488644266663808415063584371404855278879170671705625470201613228158861074217093210405734531363628865836280757730314869479203066585281991709436190737858044561449637948186714062695963505375559835935113721*a^16 + 5466548628235321808428455515340546385659364476335825307461475083890374484784949243997807108128957799550959375034481625283633608143608999635011468893539748458721946238841584046825925907367237800301390783410610246178910893498466849705170007038*a^15 + 8923945081960077692331940466480045682733951017892933563507781182653496653671819170040595632303536855133377080180595724617362060104904672933769983406775601773572447920615783356232849521660767745483340624723581774527900938883130129821908712273*a^14 - 17243965336318631609727319561390512979334110780547093195973301470252328372888106283542785288003045491042643121637760192334259131085930219173715062845052775848420149253314812883622384890137642268274479057648769866292021197147823354617903562886*a^13 - 7244065279071571375441572710526490552056760698620486287020569133551099299386490420456790423770927152092230983931229526630936810090396683686620655796231879867129268295023914729960108164706602145521877102144804413537777669980661899291701045364*a^12 + 72913165108752792779939329633946163728249792828584631024565619577328067073432968719082470939192227003250254687241657821726340779723092554473980439141226219159223766780567850895392488044558606209816800047921146472528214230909150151461518030078*a^11 + 118868846224595521614205930198440491242175218935781466079430588962361599844738155435156316478744656829898476069854238732019444998621455602966071139453036354555644565808754805079345824728757326541416580520872290055404040298632116271008761369329*a^10 - 6825600554121756767304412350085790613034117860660232521109640280262584348035086003767423367290778795484940106716304393624153203023443974719416929582779007137055722637432644466381268331597270657951285876152748488563912988628752953360862305294*a^9 - 90810785605742556696886705379480012868514306651889996656075166959675722402551591384262664045637524642477924561537917651432173715002932572364742717732696876771487128890064771583759284276128698150062798978834147782365281211964688646404508629187*a^8 + 38526078933045831851190630587525300311084250791435407856541423595598146383573406636231842529447277725245535845726889738635411012873870453679923478460146383754796070511107517999696116564928127091575436797572566094285802016464416211098702450816*a^7 + 46376484609802213449327095840279753265688564653062088556975342975148268137415193062601959164434766726120583113602940775189710039988349255751765158766546133079745589944699179413015623659196137737807968158128445232066192988297764910065976122508*a^6 - 25207179434494462504933547923611402357296455822910034430903078253808180778713785528249637972641311308533285459772209678835274820967135358144777594852746390737242598209229572814684657416528984336081798959817353327179352460058346432357900893304*a^5 - 8970319191235540582699402651959171288113343740875306671143322826157290670586372860772301617140895959450847770549962729696407862304622210726410410379233085747744862057852333526092225728744880026119198131344402643579780297784867176747881498514*a^4 - 889312781134467330530092859868196029257946830195228710167839213593602843286739928842927909446311453016302266423531597276905205666080523880703523626687142185013143943744562971449301431573839585702401697577913368090923850364770691673900429696*a^3 + 1735739997586101132544354552133084974965187847581455890435654344234304866873310989631838743347608809399492068501544941359145441946281650786651444315895282898108399842260060993314791442524312144518456558715509071269593841904808769655237610456*a^2 - 1192239748439751257605452217612769498661793451647382216042637394533093811219229688918775883704077133614330847727265449873483380707082625262069803599962379012569121377718703646885660274726495812785694265508543558196861449872506159629492801796*a - 142290781249770049310288999782001602517519719109558285307540136168693942459412083774028850121920071611084031548498326507009873733647160453693036474533100176332163578324133076436981900467566102844074816533674168549350598370514667983604254024)*b + 1/1647243550961030269380629265471672075640963422410509524062887611703012746469938737696727295370635517053461558649984953891892437686352366323794532306724393884736850693612316339136250872359520366767388249430965592607746610430321106761697367147898851491063080440653328278085986313749037056*(1048693744271998743564789545248362027623575896568900660295369398191450905571585104354645938018537525019314733343272426448006387296354034294837974716412583576978898036071971455889823660917916166152870128358082883296563639689093258131785423438346779962462841141333780971047910699850*a^23 - 5363211857258226410583808693924763899759027265833283178765989528309738234764215171190378682452463448950487109357395623818752870280897609711601722405286773338455399239471554342010299765021338837444683259070737676220513164503682166582057162307287435292756382302443880533216621076631*a^22 - 548634125434633371092610829968058809437123769686993698112686890610377096524236043058895205832768210246889791292847498850560236016208021315638000833282001328489725398793367895096856516036091123841033393765256895405067193971092929133561179295206394335100682759736340340065525411579*a^21 + 89521201560194165469102717634606336438250249875697203833331810400937289502468866897027300720171399501609378200191475593347525328265105245292303164025928135762742583389979606248687697811531681930075070557858613110124461096948261413574796269111748341557674245928230563374812627522371*a^20 - 176992181715451077872256345970420987931992722055488266781059537035954484126940064382264609969554396604911530288409206924578299390288764048041852415486479247019322082392151298294706758887700035381919347702904408345859131267688030779076497214778634974634961663827236327202293242823249*a^19 - 612353845454737925505355587472159750261999823615889934112191897122826583338761383648006961539453958055795392059078450270748394789315118677806236161242153769787297545332026394958047518067964183379298609450955686439419102521890273575537598583903568223490951872736964879944536135929099*a^18 + 854463191832546534568746385685820589572277083345077713892334215196398155349180964816989565683562539772789262095078930016063047732914776773216072909355604649790786582643083108064056674447392398914089520657441764680336694633667725580344201972071010584523740005762084159516983145222228*a^17 + 4343600936944873235442653808272386418565029192725504257544006576551193702851520750699036613388515558409286661776355350260343386956961257192788254343680701444080983924348295044152389019805217618645247551700295207064975752383247777922108202721434980566414515744294138826692451716282265*a^16 - 5825469042198927886589606314354938355224272296106077528335496309091415522025307031436100481738478258512595671846775458633377780828407807934773035793049305598227517122669282327215108537085799416907345174298978278826374567309195873346223653867176703175874989890992429451637931092055088*a^15 - 16631683521344605427184886917987078486166082140282891533860790975647820639057135916111117657135864236252943776288198222337056028465893745574616379460552973437452396984435643241725272622245704851971021056292711982000606726670952068920299702920467916605424808684403435819586956184688272*a^14 + 23254392963107400546628225798610256829158052233765723911412495315206719584481446613269974750276458699604268877793856921233660151484637586410095993687032907377161646544500345520890899474170251463543894638150219011595486537486056141602290099296273399143524439175929491543016299087393315*a^13 + 28336679089455236397993779525301506569289291291254101607000790678333222183951142798118025026274822972270265854816906587663993483872933704831617655803546096085634328243698553208543347228888330748326560300522292944349782746141856891486749837004963104729585161172064441569777998602416142*a^12 - 101949797437090590463100971862364242518859235362020518187360649119865269220260367898437453663078794859934898568583877346541885918851334641979661280156725436949047748245512678887717406074602043408359711285793319124974895968762693712128629121924023776166647363021165053266843222262025163*a^11 - 173312302372221357451402931015749368401161088669129838401315970523505669310085554003555106344091084081220315060875100522427025773178481375599476559869030084883749730359300667656559844595266066027078846506505541268320679794520690400544604708637196526130599939871312371517379560267742579*a^10 + 67703856958089604873027790843317283431081941332296798971250584892207125278001012888143596360537244553358685336150712469576439044249744137128173965838034101772770687487847951903235135872982740015615749112737952649338686968174551973655761341700960095987958806906352814130049165065097044*a^9 + 288219630252983530877905352248681423589637425652308855694603973341166272212334878296320899385148139073657703926678299660482211719015541978642870678443442464272908114164196257130722683120427441200427018680435707638860486230559333331754478398912034216759027682332508932611350637750179125*a^8 + 468655279186419131313657473429726895141189501177898694173633328879326534084055213536556952952202531755910267246525157276298967715425339351453507477352063918662570805012676667026183794717964599740746898883347427132552769179296986586210032939941430529389209478723875387579367087164816*a^7 - 197617421433394981261971491693503994970059574073434585299704112013610612725037998439546392270998978852509337314126666036652467563897530157511575087337483836497747996921171425241198343689055712080516148103943169354731504535055330239246985085330289063557200318225098654338239616305938071*a^6 + 58623763682353528470436861026030288973391014636772220264545846640180757229573143080748702798367914234477316306937609756014680236688600351302356916682444969843001027602097435409320595479686499295637882347114551925676436424965842264631043092753050013017231966690726527769579752956250666*a^5 + 104420380546000037145707164338626616094505961795069505406228594669221410437775104498765089471316414816220295172469132552285414123671935887261800368066525048023695898386248008148555738522972412175517414010363744979389873953062507531629461725335438579072954346183330529385371962420460461*a^4 - 24217589563093432108825829604829693014326116512249006574535838466689761439874041817400130738069284312921154963244684910094060693945173602142942045243798184845823515592632944771395905205484331029400066995940159919990935560878444530406201935763831310423535188584924751318921121236277634*a^3 - 28391019144769059217685616940999098714647322047804385797560566506530843704695740448363463158733356969740379649541087223549048300277081823179803352909085676013280341371777218143552067555447721542743018579099241370315640853124122038757969646605037089798384799948992132840617013500029400*a^2 - 6553894085178213526718357638837440441308652772137204502612086850544791348657394819350986987973581232587317224846581588288182324844346727967163992767427193119430873284534231254911584795043728015649009238602767048590055931129361270578525063254472989890570864667425586060551899818011166*a + 3768371033068442136198070250816977686907416815998178477235320145026758863351208832934929135079137267821157328712845551549907340783394608813620871463047923232036636783155193230966853345135217136642096700814892426848289124949935907598683113592072479942287236514321417008092442022230376))*
(Z^15 + (1/365815705064750647478545047769167153766306177842317414680781688*(-19969383189423913068135090134557557570607857620420400421077*a^23 + 111060183521982998155712828776425684823115866758855285468125*a^22 - 69184355010492674445110467861899973916084704778152331234517*a^21 - 1518265186188321786837072688093735463699487505170547923028080*a^20 + 4010690355571741349437410881780424237712082743805419539765991*a^19 + 7536299532596693908321929904161490117246825234850525916957627*a^18 - 14477111301223367987660052033631518551353888823540755710517755*a^17 - 62453011631309093922873422077766434987076298294939314983742812*a^16 + 120951802350112951587164199922762913251052967915740982062692194*a^15 + 159138016231642372455290047495277155666620324686042941451696454*a^14 - 366471268337518881256892737942841781578686787021175314261013258*a^13 - 58410416695435660310047300541931614840550606343197973094624313*a^12 + 1498057617210547927876401888973191241721678536019785510591730910*a^11 + 2299717860508631680067292894782791780487615953129097106348473754*a^10 - 75015702152832420315268019008353646264130767525139255643280416*a^9 - 1129732382587834667260846310635511479014219302113703270243415381*a^8 + 1453588005374997030483198846864204476916785131292270908554247722*a^7 + 794959353912484430186989441340773872192355918701665409549075276*a^6 - 416078808838682202579753492234863121944208069853556366520506190*a^5 + 36863934081694280115911680213313770317334604072929247366429472*a^4 - 44353760587303726214638476816795384661753439825756655157716966*a^3 + 93121485516235465231191168654418843697642280839551113963476046*a^2 - 36010229838574612651138018241174352468148557669979086657365334*a - 101602626335320623649679629918466888399596352375500068145298880)*b + 1/39320351368157338592702715531219359837719578997820053195959873507656266710500619475858181547230742381936*(12674832004208117770451753455425328921128916033601848152723377663313594461503637576250677640259351131*a^23 - 73352958753536751572938094206613833019076296447275133977231196143199844758493490891920352602488368775*a^22 + 54629116887418183113301627244856587753874103278972835186092873016675013130487147101293031517628356026*a^21 + 986984202115426931098385423108842410578477204727492558979412397593892485548673776281407056246054366368*a^20 - 2809150930524815521453060693068691648053745637690424064636212472619340379992334435315343619773613814867*a^19 - 4562485007907902337262514590338238802929933208330787063910687432595999393990766993038175227449763257509*a^18 + 11595632303339868261478033026887472158586195282781931044623269954361510908932055914344124955999622239424*a^17 + 38419771278109368429874860022130732917492059476898105497351700784515546369606165864319481597638621880914*a^16 - 90047319783895828244243212267022937343417382814959542615754093668571130979389965341534620517317901861569*a^15 - 96649711549760959073799868100540222272271278780218040466553028622668383704230568782535281252693512565725*a^14 + 297427361185425112712197016904200268316856504441822572172198401065245483760470978548141021645757740420818*a^13 - 8802906846896760786885049347832957806348144093030471462170436587146542441539565354133780610137300519455*a^12 - 1055035421690622785310497252226250501857142649956818007204103438697274335722484279225991151765414501094747*a^11 - 1191158458244002906556586569674649676536835181727339270748939987884840036040891358792297183832579220178689*a^10 + 722268883172544617347377710592422903798183756506467721129790584429414023540837851738948051303197236692418*a^9 + 1035648727823126514894214669972193500609823479608632589896666255709780900327918802079350539656762659467174*a^8 - 1383835566626338415403005165125465960388686172315117658098067945021948869917899776193182119842377522367996*a^7 - 389937129290806296360923070937814382551952713011576020111230614741792862740730208820924861519661232783546*a^6 + 750091621080963813729767149638462966877656765291222008920643820895174531219917347777884504454445772514658*a^5 - 179289837082528664650832474958685559700211354194188949666434803427080117633448319058423807901625119048601*a^4 - 78379963470126347450092277973159658157765960899740167054664170411274306203755826102208574446064035603612*a^3 - 6820858901555171208953548154266569915102020170027894569777671574320658967699679277711515947030821488448*a^2 + 68357891163142435726505736303257099437843159476838068600135617398033941419194550452526192272935332125068*a + 43318376701709107202141276776650797916313113924552287800876872700618764638812118883216510621360958260072))*Z^14 + (1/34680549906714772638763795098535475376868668676077286918836608433752827238661546377706916124657514780867552*(-4247767656256443647421283564090537681640425136242979948438332216454455396536475887689535284763887314635*a^23 + 23434128711637663228184425724963183598828629802884073440089529628486586726496175789245004217807719170663*a^22 - 12634157087394998707070541431654303311257061835183231361443393737845578120665595633793609093840478236975*a^21 - 330231467764692645592299113819603141750857248710922512894898654848116429294298771824806835137672451942962*a^20 + 848266455079209699930487642725752019499918988868437954927962655397232245319861157685045384891912518945296*a^19 + 1709722136895467456180860209561710137642097815777283845169034331905073639207184302145753201532101026213812*a^18 - 3272636250565867738381951202457920078614257084205945464858354631938037703748044407687567691531360450697225*a^17 - 13567213193452970877045807228008526623538937713951990818477592416846024149840614464136166236060018905075077*a^16 + 25968224354735522017190451714830780501496961318641725959670317209055164647999995620765077964865015490757462*a^15 + 37483550333854169552636763187071287344459516405460903057956533303727816967938382790020833442656665130053288*a^14 - 84816193221711257686354910028296463156517856482475288145124949169019379014791424639395213974635794787398249*a^13 - 16365039005317739768515291151992350359662823706761277632679175249737273704800145527871156162351489444886015*a^12 + 336260934166685849286471610035077377608259321792097110925969898767951515830278189980050473678031619523500506*a^11 + 491408855983344244409078908658666531852825761712475538514746261039127374752074026687876439112767112190706295*a^10 - 60510706316410010831393985815092456855062112123743210530619662387473898833641843537130377993392989497947181*a^9 - 302452891959850313639587964713822893010627834781882965078231237045475637869396740325634697750610584896017154*a^8 + 353515988575857748187918451422530654366358245313305080699133450045479455001740854194364470063964924938098871*a^7 + 182175241330155444637636865593359281611127412615949528679724311198906154945703034806479704521384401458440617*a^6 - 163781058497592085301141888486055539392033568953221949410782926882609249274229713085923791140626290575518394*a^5 + 19658410011828469813608207715728151431543265451567210914137316437460569548784201324152745630301529316240381*a^4 + 8365535457571975759613874356647456065053884134779157692934399611938418601666538099409466202262074753975320*a^3 + 4930656338417811129936254717230818909166901050938310766012999437028873937129760150683373428913052677418589*a^2 - 18397237464956954213957701366103466097343962351130016600799889888164989934991122378910238731444599071476388*a - 12025100387461010677776337000295956437416955626636030161747220658190698415639499749939710894236655556128933)*b + 1/52187807814981537373576470016194139505439550260716835800633994190176532047230542544269156752760937223730283525767300432219625126661965863371273074816*(-10868397139187525847662828496835167127618280609768317378644315201619912364951409986927939114833182012878443887282883691451379301039751967308072614*a^23 + 46424135655599571974279868922652186904340821437368950083000665853612118865546585964359029937337075630183313988028372951252518350082059062289538623*a^22 + 29118150003445505187236199969552338241515217959426719743538590398801642689295403891537119090805613980312454493643936698510780834530008983077074566*a^21 - 797994432469852914831199196538718225172967301295666748259724327388925653121688445963844323787631463611603282415711658502840903740633429651343106937*a^20 + 991278178654340642540626989304553797602324915755736538862364593969480487386999022149579796024833521930678044523794068615119409036630825232214446084*a^19 + 6165801708431540102792788790410618246464261051847762614683511030137015137865299972527905251346216599165277148071501402808641821267948471886626891210*a^18 + 631633037071043809210940445496699554734179862872063641652960799470643473926258820273194087881106918269784955821078662455089012944585143505714432836*a^17 - 43092771501993129027614558905066205786394117784876769905001710045429148808529394939213240838121155471341178679850790181333031145865189099326996818112*a^16 + 10644328386084819834018891267379241421925035257756670216010462977110612506869336897829333401786817875008786040037898657485020499025828995027957274450*a^15 + 144394656952938028312258050063102250452202229852423582017215750147459038356556534723675142068674104105955432270828703093278877411775250078965702685983*a^14 + 19927544520681333514097062982301853334178270186656265939777540693223926733531295003006872186727960914919467971212979386924154189611217880177677381654*a^13 - 292083403911612034371723068066884664287524208216982732528016912847845529333002711034995196979327554800719719046762075488707914388618722683237968334005*a^12 + 530170802628936944705323046501705312231937549433383920854174187385997603735752127849132616229407849053090756549476505913086760518127788002672127800936*a^11 + 2432357575803998755927670903894219620218636443365855317550564932787824531821071259449457241732626233028702702395771945704146539087608823577860637026290*a^10 + 2369912862400892039787059719819920160961598691292166484842628467012610151906479153296210301637026971398414090211251187597066747567432520623722711311968*a^9 - 217202822836680162230946213194305110408646217857536189159608548745135009168591245380551084287003744642807891317634680423031266938835743145215194843050*a^8 - 1497157198720891218970140878668540210432959097222713424073619562132692230052443060314854528943775823845820953849945355207230605035142252239294133445184*a^7 + 438406499937826109598262411863609111988311640113690975566020913201466940839572011671920682085690606965881443411038662583176154598071707693026216845000*a^6 + 855689635711161680656177801694812463936158433150017114560520808279754218176147582295919545587020467080362838347584737785575131880643400541480809107276*a^5 - 302328702888929637199006384431103960028566296240428462731732844445584660229375217054358606780652702709796846892696332729263673765143781152051111485360*a^4 - 249234449171927647922411081600332982631206928614565738287277187050333123848639288383761614607222955823659453811946784353802987773595892372826415821720*a^3 - 153279134789902433988975496751317835540625014897625620581684932261307284923337187374398662108393107738309619353534076478281171883162581269888134973606*a^2 - 9123342018517192249735043790552143234910004236507081355504704134226216257466264577237302464748930899249245269129413836872080258310772709899484356500*a + 2528732692311480086736184473764131970312712467439091603435665363738353814068700006669039779222245176284510284075341278638520511695630764814464122540))*Z^13 + (1/276177878956882295780966679325699386262786099979713495056955097254414207593944031144272377535610879787980660418360553887306256170295123348960777111926272*(-17701572103624201423916287683592200635926362231175494848998943545348786482283799068380261670443154528730609426595342809333021454886403093791716553122*a^23 + 76088839703996697428392461938899088720725620679912307722468901181150999771142696192303055373308163685590612881111162183384904595124905168187595185920*a^22 + 77243631933984413619132882750408096475843014809156989476442712429057903072924322240822302395055769037847744308675849818589985051836366292405970669066*a^21 - 1511701136211584301458539989787476803477785479972766463440205234328992061924114634126202266346435220484812179456686906825005659034958259007754876648083*a^20 + 1978494292029164699085849245632410079011737436229020305911648137158170282297220056700869835131939306796705125339497853788733035971525040049628659008518*a^19 + 12074997346629700251404144071080579073759177674884970318159906167657030087010646810951625256769698776833852081269097808348863815817158033350049512010072*a^18 - 7732703884955726759376180336942700400352046537928412312596404923287920590266913369238309914185561575479711045492359684595478339788948234062250681236802*a^17 - 73653907696910794222125416965878709690316683736370882546994198224138119512211605517876821925590342229941563815631774764361665055633700022991782422139006*a^16 + 45371333288654795343741991106235436980153964860603693302619009436768313855593261463782629827694170480241570324399353274441781402388914363488480894931596*a^15 + 311909716531356590721961636376780864027234936106469694712028688484314112021803456913241566254632133423901102872558039297508315540218304380423125681465806*a^14 - 245826449861388456356280441733343140631547113802929078034539923274250107247862825253713939093684036440815810928872370145636709188409080183942647901870824*a^13 - 465609311449491294648546682229110735773570863072156582888165106919054430656602496189917109266729977232667787154144781111269711948772727876341428602424831*a^12 + 1418209320111408110612580917285729510837428997326895250362848891946047724327889745496728180215465007667562923155499930660545637263420089308117261115677892*a^11 + 3601842708586651055294926052972585330354540911830283631538998890296161106664828816432375467750488168174854147684855209887508969812635649306288595911366274*a^10 + 1733401102401496713581041509548265652804342931485866239188518478269792234745185663721317768996029535365565964104677738423419973322151439133616231661137884*a^9 - 2253120115063128112794805273705751942116471102422045279576343867928416401699147942406468903908879834976074609581637343942611606843726396614331733368501384*a^8 - 157857588518325611197628037170491935281476025213559612036277998356476781074847793390827527731401933414009455285829218995294945754100187342399529835787060*a^7 + 1695668222361623717042507565615360208098015463350553146878912907626542437346732071621814200783390240144232493288553394386467829567888426662491431000288792*a^6 - 102885550693788263573557014851976624676364973443477726490492579693684804621911844361207322541185365406182432563416080274369144817326900127409491923230620*a^5 - 320214071238514223504192298010324771901779419435632828053411732869297054354163344352683064007194615562079071921381442285348274042433701584945076981137090*a^4 - 230142756166940299930354443790445412997681098480010577484241758304113156615281372266398832849078974765388072706115739233938607403118648496775984344188436*a^3 - 17868287931219966343934594158821296844319876331627845986802261274790549138176076150848030415833828013353999517268314716244432471382045296586233194286204*a^2 - 37460645519165232811472184212704157778938393322476464888383358761939969598348138635251764134701146469732885987334124565731541164781800654876457054999964*a - 48019667782815239802006017585297285670753962167478038682503622884566035906690802959167028636271919578092340812592691542000388904105650684030893846998790)*b + 1/207798291960768049763643145422136737650685032853568454507022516079045269392737162408635504679038078283878758799629041353226190666784398397102258383057657142692949791696992858808462953155853964288*(-154140285874729969047087767778257168709389941953161510729593809810719102014316782928358047258120702887825486073938408051232617000216063289296964390024405340776339841783520405205301052871407811*a^23 + 910311260898216395008172264620532102477880078049846813575519781426823484628525769709170104398184581718734266902616653183131314795680582267519926568010230246176250811905184820008462215263871067*a^22 - 853127850660293472813647158268342471760750243284349728394796625684463139820148445532049077451818790005768263142015563060305523119028037760038965090974926619089982133181725029901179350573836736*a^21 - 11383471908748474043704747784945109461165646828858787853721272615939279254351287940372603114418184973634647418996502795266331884946683685111197755445561206126113552425271643826430364961317905124*a^20 + 34793003249938291633850657489409093889744095833580451577630247326617340297217305150885472521448833378663359060890109203868426217413146507906683093780863764401068785723000538686301258316611674346*a^19 + 45884688666371861825647351931068824257367398309713627980822376247856914875468787396818083450994773614837898347169821655269048837155842593521053325939066975202033234222393940515978420028202646054*a^18 - 125976851903073006407283788317224462707599938754504654991779783247619306068401654410510720571301184246819017049611123199275837399488710963676831464842968469546508899859880777390797978343738647740*a^17 - 438634120693077357236402228800567271737926213930094833831584137169515313399617101280904592481458670359074084208671937382062698862471912970835447864424922503670203259430639419361093346138507536485*a^16 + 1081552637327566906485436888842423008469345628588859989655951954174858310551278319481426928463187246102163446627198514957597191375485212615270357390087529840607030978441116612835396293453461612399*a^15 + 835154629710390168808724708384759947796192408447360302103856661014077810445740290252033822335258405785803924117941166057442325245226544471979762644617995899446484739392398129746645269053573947301*a^14 - 3063462261241477979987216644662908868231862586016816299199133672276088359286520437185379898120984188552564186280168465858048640533529960488468944253302157376803392556135138429709582107064611410694*a^13 + 604114107131003656632842384895093637649246400218480233997378936994920118974375821324470341688136181957950737041255695931526070997915765252902803623645696967862448377902474910541730571553305754160*a^12 + 11348969849994104082199414643961584031329523877885436689058302785414625950347280616615732139013922869557310546775208266562202667302631409802621391740911474599380814205494650334276966583853347536380*a^11 + 13665255887013198576583623883892632129302153735712226489735861342176125398283047911250234923427948364654874397043406623742558228617408988918208202806652357089531055328560556042069048347865637634684*a^10 - 5014795918370059444002035098334216621055102902529415457392947248011876523539020183420949978890254555356865934408875539004950454433271218777051427135959300527002794756934213739807486356541250846882*a^9 - 6308323150209960906187487696142806872919112004323065086537618846928963083699931356247825035934601731115357611648310512238121649616472255653946417860708909067369301654444267387120443318048995525255*a^8 + 12431024138776984889343994553847172167202689848911483940696490766978668767300222792852753882065724024216817445131735055375786674467559971629170018010206200324122384620307504157474198681359060735152*a^7 - 851815119077773321229353374014993398576676560705658248687374542397437441076662743344227779560871750009429468797951032549494793188313907151748471956370671463295687372554195698160310489779852772588*a^6 - 5778005370665566496908958810294824102917313748016429756045127849012449538170744301471857314890021313716552877993045810886248106756263616719263835848288199674104781990702951427267210153028635486976*a^5 + 3538643031555204879549877126313323467560485051491940578376091314660857784943176120025002797067806310718964940456858201189983263414738617352510596643045745227570466942555126847010370889620437576856*a^4 + 92180466874891522814835808928204096496244376452964767522170064145243088864621114698280068154939790357125376914458617583248433152865510662254088273525471434465652019525592488191563584728931744262*a^3 - 693634071431699592790085897607255228667162002915271744801314127980422592447480367346750042535374093847856968333569533318671394415868963458295756251041827500754103850382906292172469140768700692238*a^2 - 731827520559216755052093808978504732947464086338868107854000138043910101638366546054876100264608802116964555094262025955021683381290268316555857384249556876700750946869466488091705997605808453896*a + 73453210308724626169850083845158905393076041375750233469376766698519291803434564552969775908388045066191435375536395430461361250385486127173996394292155001833122290329914853308693081821025186296))*Z^12 + (1/91639046754698709945766627131162301303952099488423688437596929590858963802197088622208257563455792523190532630636407236772750084051919693122095946928426799927590858138373850734532162341731598251008*(19310441931320873648550347397153880356184007932311416384890035823514526308051441685021191059719226754472294444600432364974883517029719744014437070057809462818493431532559530412649685629143986440*a^23 - 120568067019507043848141196981445418930144361424044953281873001900409710778848355641341531017877081483020231207033099573633930330340817482914498498544807838338046911733605029122381160849212869012*a^22 + 143660029429249577936108188829749050219023847106015768897297641516279676640528073248387784689900822954037185429248424052148236301138160326219402762923687461030816958430348074740093366439121738947*a^21 + 1398950277195652945915192045422568258123049005092303232658929465109875835073855334620715899295774676311113755285289145053792330063546882209535590794774504268630931970328055766341170526406519132962*a^20 - 4836640247318880125498587054224529215358935275463783090908535712588507085513550381816660974735287672040320830791145596652220367861673110600748946760054222357354831708459095229767362913767708307453*a^19 - 4446573509596596461606888652300799805998029576058256804781010795300658826709267317308315828784118323904643526689613717658162752201051024174584155548082112697315314498623684312987187449157927760705*a^18 + 18056926873359763941525520708140785132983385930780528650216650140018880965787743904456716419168498975304174827969583783190703668479057244754684224105650982814293486774025685436403527048650299515996*a^17 + 50839737480553931051893060682209797692467176223108553625889326137430411091079271062534322285725697990794314950660518552016718823132642746261710917149548089358942465312659570585032741734215824781155*a^16 - 156361914992975238163545948529410022669379579097165087890023593723669776511795768630918792142633131317293610991909227112448962489881593479429195082272611355168042777444837868436529427680421922171100*a^15 - 66232024237050434634196696792434595687223051503489648137972352194050019629454907015668721031669397004882436487350177745267809895388315692062570365246495292028740971943504013807921613755477146267853*a^14 + 431451893036356460903571954448394117528257056520314885036056628961325347641205778550898980746430580604439626903597563902165896980385107308263197596542711205341618672581327284370500879800740297164423*a^13 - 170705846526991199330263407089582717918054629328723453833672872291014757791931899848675729120938778695278234906626074224127652590728800871766841569339881127668717944863223507484390652566460299092311*a^12 - 1463091223849758357862025059173857426385669763769726900071175062523262368691796645600873378610857417229764226191257070850399411386786556168581540413521732349627187193457830628220297537381021927532973*a^11 - 1270951976641317808777069080088907742271207503185985671958819695439492698006338196790997717873258211331848907999539348682318013937543953859433660310995516127078856341820590216814359767780190740120459*a^10 + 1429359269000775804348810113118518278006111470713554342549094259133432510699040121370998014936754397381645980523072960879778063836053373630675297995099813064112609089170048607401901879257504046161168*a^9 + 821094696423776615673761611568658384678146006906943140814569933129281858971111182921259212169015168753506438506053277049762026222774887490836972971508246012710353488783620708998518341592865855890957*a^8 - 2114431236035261746239856131678228258746645513741664441623014504910704761353640267754613808625965810290652948588000955715898868132059670092167670346194094372756529847099197384221471565338307590997094*a^7 + 35566351515066093103271665662315001537000637467296281267336184312071488003685147016368979433703148595944498570769782735885975708465043445494058920717372949808701461341599811191293635290407744791765*a^6 + 948222220227453924420947343735296976208835327696230828324481863372966109652880534328263579025640431160911828193652610735721225745818750621718013064640137082555618711688747377111332369769051125497220*a^5 - 321313278058553904098094119326411351711985432578509264018930782507756355910437524678981585660903162063539960050561215920764369464151214407360953166399238247023809438309578114190026649328357553865543*a^4 - 60831317894397477585157508193098524027011407182779930167042466398783853615867908065562528343588279287653276228616685466908147638371057319155160915200377200118098339730961871587945665521843122808304*a^3 + 24542543496459639073321100402345082038147588341185445227738603317761199283053732599138877786778498652207477197034361368482177136554519027714620845856732698584989898736467206574919160523602299744488*a^2 + 73795184135301206007181144686428606067328356177271401098332598060394538442671558704494191872281460288586300084564645835253507439394010916895745098405271065914738250902974803543480367854020808560050*a - 14725354375113255041128723920979568969915195837489059272228708723556039101797364821737010342692150584590938482382191772829562615516565895729245513855604083582027763302180267775147530539576243276612)*b + 1/413699405567068993534083809287243088896877667017478490292106074019651754054121794677779535291621766057644916238505136167730123740338396922361236019864169138722782711698631717957681545792887537980587426511550492096136034350958128407048916992*(-201166645685686548476684190876258152921947681151550907754766676454219446487620383094255046072521963107563983243576927161091914270210703700507783474073675488285217966793348014296323618310575655385152762796003974605292687702611536247714974*a^23 + 1379682699409306262617493741437951298622640556771889447817637034794518045823518487468352604730932287517421157982990514376562213338608103651094603782568818111742084591161488742257492885098071010317167855620387028020055917121004295649512572*a^22 - 2140294528679497360720626623720155710615628185021998195480951912776761066859660007675986893987718050109870556427664800722725706956797807978578904886694187570578771030516978053248376119603012626013465406440456417640662123343595355932588850*a^21 - 14501456401003771044711623429539215718914511129619690977908579387028146276497178631792790161687012335448993025828052944196651543029839472544366165631166673882803469833254799682079786284536924254256145003550868556251938128286191226291523400*a^20 + 60638591926342856180314142826166028451833766209348266526940912137181074381143883993851812974484142224859575935019973898601293903754918355245098335695438981665929656236946927909124886874826152229329712092967310972854601634632259767932062942*a^19 + 23902316191527379022263523332346529966555811353512968134896149047473053779704281809038360919972768244050029792107509360327146773973064874536739661012987216574970644113565328265727351979194654684132382259206843315970073355860131034594521790*a^18 - 251087597929533946423476295602578705146216896062181809963945552118826058947461032561399739687137740147111073039686034565859572932802427328075187671885513345043245496816302136290934682892708778007332004959346748244776526548248419036856088334*a^17 - 429505598623142516321738454263534857022684157434567077014407808681858900115534406622143244554088794229794692390717423949686389594115522872240348793954656606207405350943195373219246194285615161078932093386570435549225049564634129084898550083*a^16 + 2067181847997185464530468479903077921329574459062273028971868717353774531436009609922840348471758330138424511045782453741147608860048291203537141961404132489734448245374453676795875626980256167764381469383070727554417968071089525161513945540*a^15 - 2194014706158641043791470514494130528732423160540513141694507598856187080892049105543740828161015007057888847731908350039973391926665312189121147077494298202240242974165134648265480785982736974148784094121215267096770347360348085986866692*a^14 - 6033781311729059166623261581082127726280686104702694600311144097425266530381874920294747629922430012574748943950829829893997532015096686587870554779575812868012903912941187019857248635300101115795999889563133191445371439183263806675763840424*a^13 + 4536445940076594086219032763295711859937180642103366108441863531550621491037938400860826257372779763786065200947998807990888835421505151624906833227300685258594360770496502627933878513297317792258760768062922786238741722356214475701550621688*a^12 + 16583945611965100914090711312514552335783005116203583394473944722812855200838803708412871134588245425753713929053624427626350656945309316736199883700785581593941929807503604654042306175479194575554780334340957252482937475651521429422193509512*a^11 + 2356409773940819004329785074929886259678225335206318555308728610503994460761499955042376884774912277328423665613612674046551743975989198172007093520347305788891531642555110582257701369413307266866167090630534316817483760069213972578575895626*a^10 - 31610961108831108655350283110216999306105984105225120384321710937892617308322792912056762546350684558803708027135257541850938275575016625016129642158470541914158446872911293941182210530134876487585674260218532396391107094533944091880944071756*a^9 - 6130044906098683814650437797872975047497658181752710062453415815045668981310368833532493394970929730557118115398437739501362977752392223423106858960710882510476104435563347054586115556350964189097618356469951441362563970203449919439878246641*a^8 + 37649777852575327458039983959094204814920433983749154624434178872559451682611944617525424069032988286841778454122363924885560071074433486289276402414009062214799089279799651048224111495092376645583054306402147316630093124245442939171903606704*a^7 - 10289796990475925620081610669439234940501375800499771046485221838065202575552154167123642713446302260839343652254280191486507381073803503685514005239557488570407070336575220882731949613089520667313394363692073749399041028924360623455247766310*a^6 - 18901792918240693853530303442616592232376310624668605181690535747940938739219888157036486935299864326791135860984599174241974566555791333053790644900970275311632365424623284513014051785254416713675663049467546884067826845419354108475260231304*a^5 + 10550840409512383528957717057274675117386199408252885681428608717592709469822135066522635354441870637134199681389987899031008882828652883863545807899096202108969719320273598617580988692215415185932773519712716429189629424788538107795582050500*a^4 + 1753316976948905158204793760340441447918199243622530713635308935750525081906612030816712255383653389626829428611975682527159120461461257510073676124375441948610496872987283376720186460313906724673414067980626661118104383947658429127880975856*a^3 - 386520316129659881343129736106423546620724126173645864210119490261511250245313473248503152179810775479541122948813889139614369576637295238684403572472018952217149170657258716337797348105914187519099284039214133716939657717924526947538409902*a^2 - 1264906162388519435926189232253376621645842140530332612786508310733365990123927814114806053895003620143868520101277496688810813286188334659062306395936981610796233288718037095169915848818217874063685469741763705597014084677798966812450140176*a + 402117130978998158514292823238635658669438546884822460593638413506573308132798128044056274837747015923493578639501329987764999633952844806250161856643615875809752691631639035948334837636050917494633755269137831595224632127933958743048820832))*Z^11 + (1/243255250473436568198041279860898936271364068206277352291758371523555231383823615270534366751473598441895210748241020066625312759318977390348406779680131453568996234478795450159116748926217872332585406788791689352527988198363379503344763191296*(72962866143559700898110564804618482889427665786527488363942943895490787734853629022840954930137255932210576795000248758748171308142426823528042818024026818967682428496566662403757548075660756534558795861502580933166638476073335627781169144*a^23 - 436913455774730889266589387133517885351891048795831628826738159724130089402448778301127459175013026959272814655670612840684143515418930772250544380448953545482722768973898464021432016681550390341174460971867559276497653762673861329296668183*a^22 + 431334022673190417695939746466611169140514652400338888747058633834532457836336513454718765169698914911092069840007526885401679164850290485047886389283975903488588042626249917465961877119381595711480021391534190057180050220632588969922647830*a^21 + 5398657655763134703389146116362790811682212044592446612365330256255579362121946312079841474633846675598987692723327427290056258151254647274243053959485931656341603838258577363866382604342921484183967463056330864857410798614307639479042581802*a^20 - 16929847301461115072530744579749539189460714940858612368526986961411254351436461124203266416400139109505019583599011672674039735390630060286868591068434050305744815327144591909920398798580788911826765214827082186159378379597499587219970905948*a^19 - 21003948207713111589696429327901038539900536717125820046930492389104934121808014621281649465197116207036771145330653521530334412887373063483622277124676232283919561819858432743125048742539524378470164929265502308895923841961512624481077612654*a^18 + 62955534136885063106922852590496834764371143995651870320625042446470330248340550455007411841870111928260030439176268327645933094138448572297839344846276986886139200483997715999428875914675241072431091215424582813888130724161404010328399732056*a^17 + 206394428190712315962688961595288456102824822020178641235212826489901345275920974008838766697268436030787385321391743722138693182064087132431410421608802329802181710288818826883479767611744304971111962632365834327884236720456845683618409121745*a^16 - 535416298092189298862782241643060987855985111005095035961945417509645606438627139701136329763202576139451190744390528404924595003384162119916579688181274010867819137634658428500702706033608721854003893216030170350370048153948211754137746664088*a^15 - 381718944199722594462114871879279783077277438013588258770539944985179847185345319366058937640414058591313753430252362699723943719884660995587690348692214571180496618804126771717734773189142129494629361391832421617004498786098057992818568956073*a^14 + 1531136545284573336603795036121893690108471414050888834448257179589243443503718763769004675675845590507319887658096766602626233083262919767086676894247397231128799111189848281615155030962133811453223179663658334855908105534414758061755276789890*a^13 - 315119492809192586373122394682587913627181712408639341558255638140758321364440962531493325512421348291516269289691263313770217757724833367787911238463962516854853104349975614031878206918724078267879326650419953074014971296520697865840363370373*a^12 - 5512589552495583848108654691535880079543447268310740022071207559379457339836899378671741434449111403196098181890955733035215579421995570872417814157717329630680685605288876891772030106238501556351503938409246419172012772037262952919302728830110*a^11 - 6133625505075877699502746143994991935708445137874958044183265926911806928112648922635136404435219086029864050969894566995182864326466153787942910350767372302767780417499894553543735370357891769532257091290379957780275422121755588962093834447910*a^10 + 3588026791548998589728017515984534380072546142359644696769944673205080985628474810716326303737860345357641038899416810761269972375041521251161124114721445730112701769343650589673896799577734185837664163828100113796465545068002698441027736882208*a^9 + 3864787342496073154137858554017508404674908335069752512017514635578421919422480968841136396395095083385236913589826481247679045839547614521329978582028340423279652960054164993812976777874320458696689149303479569862677245651640572191912515616390*a^8 - 6447204087809826373782453429882000906680555911449435017077091772578967733046125250629069076399594493790813547324331567096708170818742956797219214241766613462825661733314760121060400577093964188122995412423963189875117115991718941313436116880544*a^7 - 441437351860753500707826736111680066459010007275304073727447011392713583966603242331212408070362882240142233509601541261155873968563465938902392058349931176381962443872056763704652196531075168754831915929129813720615470656203734945316918151414*a^6 + 2954450562018578985339326633899398400951744723396644672342238587699031022634893404771544248838771010179291181538369287409521793635648403711596715966573906018665225534009786283653257258214439789748875278886867847388240843435764519609052466352700*a^5 - 1003111577164172204629441339841797953419793990858966973369448941522948209478423753808849816567383052258530854203805769017725783201964744424275310694660752926525964566504376438570218560286102219458216527160121582519321047091735423317077957456287*a^4 + 63321352730108815627451590702294814263900581801408906110601397726810870620095406539039654656843909996039989963485698536895966387121256849521216041813224302239976358802284015423769751681524340249379404702043510364510978752573403378959409084962*a^3 + 111980751856123811320048152497664872484751608959668230704409451133463432094809246990567823338330301085180937231064407537525369722319880063037897403574717526156596795879137529011657793611846925697735929049562655042131561347801097682841278387566*a^2 + 224170750266831750287902586946876687582397056840242877396129452599844394061565995177857808655722825234431601919739857121041838251419838486385252015633873294124780178151519371840888820751736837379598113315941974688499822960242441782204654204692*a - 58834013549876925196299204335178246320599837059848295854955919941384226275948923972229082304069924819471691968156685767962970532441560512072084593297860798904770168270132588543709493215405906187182684398950701324553065396484343308940547218049)*b + 1/3294487101922060538761258530943344151281926844821019048125775223406025492939877475393454590741271034106923117299969907783784875372704732647589064613448787769473701387224632678272501744719040733534776498861931185215493220860642213523394734295797702982126160881306656556171972627498074112*(-1882165727077394777301988084733148377590517910591353502205969784148883833877874365779946806400955069836134054681285015735548293046564242429617357910489221688335275248202248735679352064635141498593539538573304475117857189800632638555513355971915286123563940791919480538702704388587764*a^23 + 11853335770392490831593596988727894562047824690058618804370808894576880576409555308541125963744000628607786040043206634945659479056770855671362662829750952389308602893488013609168170995663442843170675218950103145722958712413678941956195563347474107041346531555316495817909194679816330*a^22 - 13620205009229935522855085001278589181302553879263383490084804696584649096705963544731354964447392238944028631986051569956508114519728022092563546038757607170127554718686892242981413115253247218959751812463016468288948185202054632923277336247666718039170967907369166015484668244344288*a^21 - 142008568248422304740634677259843760444249398804447226945513436640519317177403238418974866809380505247620680600826061848731411336971685154734819022077254080312996582357577964970078909083423234264230647669926887273650266998832757867618209562285939595992758701567384703075880364951620049*a^20 + 487417466657563153887974290882497320153613390319122119004440569589443569062804610271010024029740468069830246555956438825866040552525449183207484694989967946879857599142132028911346439108930760758547312770271547859003855003858679311488395044389542473802186229385120746787654631680311858*a^19 + 476274489396483160208186760307785427500611152780558079753541293322208764112083575104797520129813578115467736071846807003401907195949232225919487614774894882843001593537143876205176258883267892494081404059415759867757125012648488993223434130474997527653708551384938464820611388411648394*a^18 - 2033015428926667116951591089057712365655683085906139270964982425024889043181996890182377760981392518150377456576596031764176350800781915910324021447178516522417218417704615811643517326312703177345073580070071230234953585850825211333404989157330725510508887497203125610288170896224641594*a^17 - 5038712521184055663616563639944152204548103954222235072771193043199839958584906378092580728068181233335388068678046246670135355836790703666857322162130339193712782954335807020600521084888305596311610271089059744004947706012607778463771616259774905397700383260525639229462334765402432364*a^16 + 16266647386216394690945308411422863717735216252448974839237686136579899433070192742373126370259825319968763785885908642375003822038772111756817523506304960127766499702734107042658121825301954780697107296650425161555478849860808196074267716808923300982474443482310480134502689319735025364*a^15 + 8282250270831398840686985139581940450148321505502075254211516643666063247919418583154185376501499747801432123325555615357401679448884212069133695496871216541195766522126692864499099233042304914835096096589880689673305164978920222653152315551301574426512284913361225288795439637365453854*a^14 - 50198368906309306530565742128477912199484028097189605075756334931484955115948886214186907017920175920386646748002429148364748460435242795432458129543397849077771892366298460719106348067252692061930292120610960573812624067400018717407551476652375675394461561084937924768427975383403775826*a^13 + 17230501866517028187433024215705881900702070150012620255260273931950884179121392883915546921555564989747143456826991476984263571978115999541125932075555617224588956235013538316170126655937113908456305361618787474502086809742187811916786641614338673200646194219982130135108452966946205597*a^12 + 157919663033438297613109668791200869405442859554264736037523529379239570371222008836634834518453756512440062120594212636575481903975519661491077789524668193105543286195838185712438579142659122509843944650639901115094712240752997690613019666902866466007913900457618918984414899900990067994*a^11 + 109402125219887393000362120198584034351504506322707971694032368501014228242524277648483069097879070475704318012913961472804076536201885335865021063881196399057352827436547847795133113239967592704918927816395287079437880356296068354697867306987989567949667196616742907139037322278440828098*a^10 - 211078796769090572690897775118536415774592801428764849108951803357853417827576921105040403809773726873599717245650460335080097182601943212493848895929270405334614191977665818229717832878793826976570642323502854147825415569015739224135660166646235385407605622863019943175612724868588853324*a^9 - 149238962416637568252076191475867688852616553828207822366417947664667568047456508148653047206958977537649010699576199838342366095690748173895743748441796437717181622227756099648516792015121810777381361833937947132027349987470917247564396963712520725371641669123508805437950656126571698556*a^8 + 250878247896112940766905473409268997541057788872537404882228622554260773191832775817207590698088667310251504821076137325626224339889303052539175425524824434336241737784262182400042841125572900283038264899590512696084634703185274425906656027757535172199398140819870519439670326975446463082*a^7 + 10729329325074486419222004710877185431262487729752217454791724635272499701527902029674376285501403269477081082883500379037512019419674903956380382997853537318707464369257854247440257061741831842294497663252228640456446918008788165065926528021514736951438129074752748774927336765359379374*a^6 - 139187432683689647143553274451791481306675400654995829103616947662330531066274790841797714915431193162049484749002299622349780442571809624784581516565442709697692481691939692083427049680254549452907996179303061178271037781953980592719214707786355640502215614414923910075349252044829424436*a^5 + 30568715278630213157330065021204015773915975783742598716046627924333170648161695061655025649505209356594574483529690627858723512032524532343173977126152407988446189555041960210004681732203171325399823478432057477064122387367308189829063896072221294055937423486141300079617044482462795480*a^4 + 8310757773617446462150456115882415448177327049436260247534294171612424368921465711796994183368061892584934983207591004882944704426817450328485044154835312075181169832137211269744286402541268783423001733031237056266443914293892127559854039971584186486977716654475003307891995635020885726*a^3 + 5971578071853293299688140559936367852184551478426439706628336696155301456639515013122708346059637676607750621327496238582270784615524551884846036539881214733936508093925156910653728379234388969377227843450748508878914647988214330881065888626103220273441964237866982923574751509291264178*a^2 - 4796249165084600651832572456179744632667694465754872028446896717067195841265343597149385473309163718966156152859330185602856258545085406871530142682708855080254957782089389310454507203588399627688739628099093891066947120650002416155338293866721101496875383441534058963545118482643253192*a + 2558776123137566536188105686250779191968795380439263031676701544216410391119468031408544740948380826731416632395134632407003159674508457861934328852819802504898619225801024978107118710671088301017441393486115003688753990160674615246020346372179851088996513688416780070731385652534820996))*Z^10 + (1/138368458280726542627972858299620454353840927482482800021282559383053070703474853966525092811133383432490770926598736126918964765653598771198740713764849086317895458263434572487445073278199710808460612952201109779050715276146972967982578840423503525249298757014879575359222850354919112704*(14992643187570026111572698848677601089047234935367850489758697054276242675319094085124658405731503987057365226446133815559483997485790841411215253332270779830130720193645955626755540132972793871359072167063039700449641965377023458417719808290401827903172736096962779550209808128722673*a^23 - 87538126595196605521439458597587121096311977161002427097278192723340347143571757656976353544592319835502428606685495960938776016814406345340077271307154278188231756764543407615022487408560484006850962002941882458493162314583105342482973358509472553242265266747743346257950911034297871*a^22 + 79934944267901702292099762642772333303752907804573387763060898445269068262516919770116719801660218681854599644091995011738844005083696068750626649265563278891926047453592159197174951843427884361186757345975608712718622750790944517244019831067653640575045876338659409673030215645751386*a^21 + 1095103169220707209140450688668624196984575055121208868742425013767592372852404867364207580010808191411789700730754630366653681560041582071558837908326898318172430823684502741084469223065135555817727163365647129474505838344424826759948409167832023527651877731122067795525947760131508703*a^20 - 3290482513218362829144519087604484462038315424479669434443573929987023187177458119119860172247717457905472365705322605126028218354492810428975519290311878090351647775450766849043069393546922677413274143936547242554789760433792583835641316045537141977864673871747858914949821340008149680*a^19 - 4479691022053313775951040525574487681771562859492405107336650004515351417757672948096279246295458508597886183310298079963547861577576300681002918949856458882029340432242445911534248179320700426216207629025243587928059945455583434646852409187705164172851100391702316723440255723640565435*a^18 + 11260416819277087512135845706349684480563056104650033045093087020041724984814828008032837159116814144002374210347684293243223531398268509304141196740954829724846733215717335426983602525956420303888467075272815353039504201928723926812782572072497289057688018987470622290133895590820120550*a^17 + 42742675877370851751242697670387434673000571072408392042553434209760254401936303191114776336389514121350164025805985213163965247524112332359320449916731317257654919898498838737131644679017213487755882895564278963663553131526333274460650823330745129507185240928062197724767483908359969603*a^16 - 99793679012299780827126235037214581584304689659037027575974185323596019671423900668434992072051006923584344204698474392630149829168706407044387384008469444437866710332274489369158784755276202388661777161746925134359581967547460409983948109666882922766655360121922674089920021595100445615*a^15 - 80265682597255271810121125802278009837942727993185157104959501606023373507866145080152480750830810777296108025517764987672224805983217607642673525234603968261491941070865669014733994209931820721148814114390606656800095874269718910195035437153339849509848509586002684196724797754639426945*a^14 + 270269897397032982986799083220759538166912974300708688538160260141294807397212457202336097502187409349600603490436889888382482925343209218775925979496149733971760416833185083010894312927817116167260452883366958813305148689218951203407092184500713976423622497781493829442547233755842022802*a^13 - 51401310815261061792908169693596418282926452286428673759696808990003032516005312551864183433147032232500170313108086960047934803933216817476516530955706258199938786063607091303969916580010676332571263123241573177884439381545517075134387597204572526313631887399712649994346051793678887681*a^12 - 1047062188830806410463772646813099988824802551669924166910500133593281706490301998816271970848210106298339471425947969158961186682976679065399708247071505735489081530002494258596069972044196532753945095278050708126931558624369688226329838590610402163629007684427956188198531657769983155024*a^11 - 1417445154648021361924777720519794928248871272661800171962478140368151553029151011990987170794175304046614881491828685327653805668974661159455664160632961767651274250319026708952833720840251733886094506733536565515618284203354954127371325563264980827578667388096364957883449576267384384299*a^10 + 180666566730386859663874324207949357767555957396995035663158072151577874669234111624389628025740274141595909276213430428641657455225495611295868034222394223763563777020582663903317698448419014971640411371868531326934713905093623282987187987346575128957440977613643304297030267468379338946*a^9 + 421125601779069129240851066677490715304954545318219964887477533741664408974354822577747495368416954321078676563787719781316034826984055152257471112494585312323532530133653159665427493034923331248832672536843759389635644913043118056180338242770621608560081442891714070558325852414424311485*a^8 - 981382947026361554360609077667209000203174048274064556278811166869419537224967396769572479522999851453585412897677805656931800679088882113394431358412641536314637606419690520955355087388197354797440177938069007854495930633194137461000575759600142324338014212176625282209746667637664959306*a^7 + 173801523413144779711507589426398531496904734027013045385778955327549494387948217808809056958016811166612863608321158168362316985288368523533019287620056236257957430085208553941962629113259098674513029533440066824312038871217072457911756337749908507448386821454457260181202408018978892714*a^6 + 316634145977536365530585379735622877570094616037043789225876068174243363976473511646204463865753746420727176915229934122813043944902515311776898002896662764379163270217673921386096608896756442610372127989324316462883109610885613227719166754693508284822437366945681043692486060758507749746*a^5 - 342737114961609815577413066367345839321864587902939698397771327141662622731190250340230595670635312692900731756986260939666706524906331531356026706159737511474385295449678010143747668672567969869834420174805908088187645601544111810352148617442511007787058381847339212343633398591965769524*a^4 + 128289246307375577538125243555133431311572164677720815351013472561562801218961171009292203753660682678052465606097573675014199066906679581893688204284376272247810906516396058064800930748041512834541918595780589682798087426502104312310180843103026492644439351038644094944648049318640735328*a^3 + 87283338351574734475574423274217452125435390869397614970769021083325086593425517409442309676750239769942682004985180237703550406762900578869806635115459689944669726595158267793757044982643429834157249552649627365603326758346857500704521477704396722880264426555423839593638576299070601584*a^2 + 47153067953427065168284896651935623304547394426876712515662019969769541438315393457173558165139963243101370309890865319745990530791782082062612868973457265390483639832953683328801588011994281623856092317242896160929480100777009572609593172583792072376102995934985669871043751872654732926*a - 21613781611541263127233281016546207577426224346234458198782226635776898675432000598632462720808538881554174548153166330397537757182979538579295757042053387619389947906802800016843985423965393751570641649264071127173548989174160562040933630423030327279343454768552921632200694315998101902)*b + 1/6558895854499374624920604643537958793023210521027391657410015855797634088365941605699157561413258310679648276940351060247395984502909212447870312807404824430957025622795043978038421245421353242552545369770376309299410042250715250414427256488855551669450514478154000721056909779907211737950480910667832203416659027921800929124548608*(-2941313470419269683845694502564334850823609020863282311182004387002881000378379335214016726242199460027580627868589932648307218112981112026551142932262382465355657242744286720112867496732991227625147205277953763859715267914665726908175039808399894977394797237316060581297416501330125730297379747423282867422228955662992621487258*a^23 + 15380883718819432100984988348529542942136567973552964561942989007192724028555903483841094668751865019699390442800439579593931819958247707887483876158231600617310354100406045655172284115616801021516473981047957429708019867899042197651629898590397862150241059937582523000249442016671477372695127342672306817478172259861266807003780*a^22 - 4123238050076192009119050579608288736972421491783463486649393507588360214026643022792531249714066690261573487067807803419189570213704977464272265542376126727207584993306935099219832833208797671783909143811097384655680725734576306137136715042077015471827102598946879945081647730922895905702766215316505405629224347810153766306624*a^21 - 230260407859795711528194811952981497112641896369245972884972411688071733078758970479771788125282415420154760006575839427383132936957119144844826537914886965136323247754587049922546651420190862330390514207046448273899216024850103653490560406709222334301995612548134337174458095474102055759500533398623163575800935149022703267761726*a^20 + 517695828919540535265256310480248517295577252950524322424202318727804075494328543107903628444781019132898480871548692012590775128226816726227558335357814611497097661487030964059759665620870319270050427412122280184322813634854409895890815197341413517913524036257836542430680896577623473141681329213387699702192524695097154437662102*a^19 + 1351948046177656173401826052893142227214545636820401586772432734942671822379079346597323502656065905929467315643885452798382716739188085407952997875998100389361139839907052310975473667170204280030565303367888938813350419591792070003424755302900282633251429623923229618937728741043905174985035748871776914195731087560896176921065159*a^18 - 1866692605549338524410521163773876763145017549484673328248886080494242607360462945647771766820493200520037240889538400526116212545096176537410384679466779492776333870442218023996577847415639642626603921650102222842397084655119151902188220738797718244451443936222947381508701461548102954771144064504497895127747618095679779927326928*a^17 - 10158638225327247518302779050823421114135403684178828270769798089673109960963783211718124269053414263233163337361112386412315293277222641730312005600466335384562621013582559090446096849085833211404812773460174714836325241556951211740315144577271640396337205700103772820389664952251050666617964520064061541503213852494776693690654806*a^16 + 14992276235857758048243777119237710075863300909086295058649600714238913678157085422530751249202467975585922695934272289007355731409624477101337995558715301399991435062625020607281880909771284670158981738151958565104728471038961735000275909276587465967107248691124142809653571939161713676443273648173527592788358879022316854810798434*a^15 + 31362481234865817054179952633199097385754854282132105438558471018713791415135865209964216373221059771681509058705901864232712024235293693139480104362286749050145553972733409797287515487959875083715723289831686210537578718069679077221119704008006403143812349966047106528432920417642966936460364031527943688080578122123980139099347269*a^14 - 48794669637301667878867210936970443614797681616007817832427332012666786586738267229862832357177795057793475000227441069309780580749809479475417854484048009233059107259004840206090575358309340559192080681657264612988025561480786110695765944419763432782667061504510180173325190530269127441308567708635513650799044612558798242987723664*a^13 - 31504868485249388340440715237214728533159231858766536894312073115894664578016075701860335348886660179322794421970546296920472282718837850324666098408880546498088223865291082893581798845940856199784627632934052217104228350919914475540888262702621960892808196948276177720343752767438881626135949001066274990296356848108908473006059735*a^12 + 223557498918854785839270905409664580144695882162608167559557647090448160353421359916737923410546816518417903588983011113172652638168362041321257071658248618686417685740893162415020771723054416022492592354679911583673862542873784280509807086367180059983456195071711509908968025946058287697571397918582560240862278153436593329321137708*a^11 + 415835543891750117442145033265719893776833258174714341530077779213700811269531606303944427724266948436370329486777012920789920989722353015581457402081737407653527451740048674424021043037493274963032416134060121326562022037428816337200217120153227618224392332515797883221839662846935412162177212868051758969651039731687637441085264497*a^10 + 63697622076788946535847436818123440330851560616994048905062368227930831050015960831863985605232661114905650199245279178337755667105681160039209559742011433962129685886525964787420128988625848554395484524914241185669811896221750464882254568962824531105219837062662233215505083960513235246925461648656628013411193471455493888417482430*a^9 - 262365816987461867714042914075763730895211267557662687848225226837851371077932456032042691528845796779730117374006346104319133501333560806180932850807799365100477632373573688342819947026452080784991981768019931577683368370464381730200919571660962189015635464343900908464675841735960511614285805160282317360118629172045893339520369426*a^8 + 92459985053454454916331592939780238704717610317699260720665300728461323524123119219585192707079913678908464995379262876575179799440353339686947678657649749044086891615601914343430950897231608867668510247675348373813982211255810032201494101635068009156821744745249563310894719458315302685428734091298022765488857598450897186314936786*a^7 + 165134127567271553272410744545661175254867737312187962416237868565634220932177299259666564724915275782197790495707693182259502674855149789453023725037384224323741955715622831675904524643192727275703753146919332785647649176046686065358187767071357980972180128424453838897775935336833183105812679746424389925089504953223338836165103169*a^6 - 50034994092442370800071083163058730025456234762102124798605400731097596829278916564048052279926042922107819888545973506797787142923434847680121459968188240957546081401780809992190536502294581296205746846506160679784291827214827624155254414547946268881996449096138859540630286380660769643290665025623794431530541683848931063417997046*a^5 - 33904438711716812396293012978747216759913037194602218799776922354232159223032430522114853156395473822305462869336704711932142777912729783862490670328176749707555226752385945747189977250781730492918178760107633939564606743871911193676356891070517432559018497525961815624253951108751828039134857206766606621646573203884944845743755623*a^4 - 18972312447890849637452571931198137506541308728070671503527294059516654774364089146313872099824693535411694878562571961097862995781511909072269591881934246940074856186196664388018155184957509148548016598642400033624058762957427850757099378076742770742381581777286026276360524687657892936319745407223931621015358633225858795453229432*a^3 - 195063457768410270201511382960794851165119456508220336833118888771405478760372951233124989723075519572056205622827076839142442230872742383111228111071710441423936003382442866132291572762332636406423872512823894824468792745892100063264393743850251812820551662169840788036576441744262220595220088298104453150018025853878505885163574*a^2 - 3505223526842652211698021232339272603361990608424960359735476639015794372345740322866286777752209643395076923705637468182578499530238762020835476681394002558570268994954393141743725739378086964858951326132020051030077643117832261789188202559593450583793414195736734224621211794537033408524826399263373992324574672167982480174259564*a + 54353426878138963215240097489381126476453929957478078024772285022256195043523786670876147209196820027695586653251826198933503825025652392583480384880661276382874526732866645042545332800391766961873534518946794794241856900903742006040929834670181006787538510652042662940330825621964385104580050557704235430801468776334491982310068))*Z^9 + (1/1285543587481877426484438510133439923432549262121368764852363107736336281319724554717034882036998628893211062280308807808489612962570205639782581310251345588467577022067828619695530564102585235540298892474993756622684368281140189081227742271815688127212300837718184141327154316861813500638294258490895111869665169472672982108411527168*(-68054916004664181091111154369272696294886080796797073369418248079156618051199194982657651811640850926375520423553005247728202759992157571913674188584090108629959829136451557014320025140626625920536252263460689661480273070727826003560960311496107200950737984304474306686704105561505291124951818879050842310924444203137506252042886*a^23 + 336906083455890633646628714734478325310021582885302246787575326289072626781955049938985316936238661085394573269306374988024648745089156912136702519994091692442493831168935217350966211663904479179789073759140473699704817394846333430459233553645799184997599061836420776174756795857937831869281783985314775150053820498172552527319592*a^22 + 27486703965635771573534301840492073613384162565175391063189750360093177156255712590592618342981885875366858670117407954125583764685113447244950899721098590705882284350927448524328846158397769677227979972300393015473514049471839002728484833233903710874946869047267582971427638868659157943564777503181152394315529577797430421905906*a^21 - 5487106240414533857874631928130730547989700018325164922528489220605327035011326241945660812649712032968325076862986053970009698987447942803081362197252138118135662065299501116707523874521088664885353453205950660347479279326545588378280926838659940601767761636841943728158119887926142025639129045797532873601135950493402957333978061*a^20 + 10577052258155818430324495252320428288949237838763743704423954690099344184454650581061705538830645200703932952444897770840171219420707700224882087097093980208988628467464662591479932214141172602959200561655728672125372038524840259552771317857357748760431886498513423405958360613682952395536400408988782835207450470809565916796574990*a^19 + 36433680266630769883573231578461456154160589408390800033753908820193105628094366685534046555105116334814860271992185895904928525652250037591344139663641211154115279833814543091401363752474086151410247249944697173983641149126571709955412031085824157357073738534955876401135774531588208477245592122809988086538578470017828842987476350*a^18 - 39280594970560867347702950655821435238134983545390816157100017957238251560385779249320685140716296590517283227948204760863545072565973100033277313581477653808478898057380088615879939622215426650830331593417030725923861770499633199680928482899556597469623567623867371654376424735376145302068412197509240645591065684924450795524990270*a^17 - 256211180100412970589019987295481010326399895175144117770076188349694673764515081070279534599776365749100082526113942185903597413793722703434114745126055884466653102825518127744012380702160876594527958228003504426002939445085737114874568537316325377582352031964691415534280314998371181052297729528391316034601408510688721985282385845*a^16 + 299304435162503298289056840480081720908135226456184445832976136680132574582046958988648744557497996879559487764408254552862921219959836985163964494763263032475234862025688180211030398214206866094501625799563495025661260235144474410184505975092466027329403220038798996750384593170990073136205089589215481626733276909052041651658788156*a^15 + 899300151898504020687283038883427232007844444482942175860224893843054733540228403916155308375345786306812005623700287314238620526302532497753217925647117480467344385212576671634870380621203458877084752208969259417042560782787083856702133187876227014456028885095321547206968681905610283100048485330026099727163692221789191986818765332*a^14 - 1075129942870822053241169662495162173109111233854013357572932213691651286567326312763876426091584739733421974652743648279673654141869909162317793549210104740235652391928792722390486942456617212810597308040379675832855183022533877811274920282030325099284815125616366884478686670755233349829074836850786818951064144503834672769073029276*a^13 - 1245708372133127809322707342581945714741343689846429124450529379426005414803866627803790017811940579450209446819135723121487660952661902556119485219832065362931079638852791733674053475743090059959280425395980510349073531497624187670383392687674520870809448722920372227845771926658917547611297584526324728464952640428513439383034556464*a^12 + 5417220505274675643879884603003778049180626490547537900866611387110595032686074196897008989661670377372433940118162994906938631708294922707782642272681076568509628416036122817465779154546821744353980942134031763763640640142122166048066492425324011878365900356254630330960866438345483019055382259503197133066112858194457267429706276744*a^11 + 11207513297939363403828489038391612278795879870934546287577192387694493786686764150278614908534842564843410991765327976275185505567855320435409143939002519258229273712708543621041382109384116172206045955456485777670714565322831412561146978709154530085597538412661854909169931966465157403418704722766341356373052923175312892681296781706*a^10 + 2316806508709684244744802623910723104823509781989225069427702196448181971093743186126993097128162145778233083401730248011297251140243881148851028481222594174080338311905811069775481759970635586841764464498047939485277540769222736132479501760799883518897313585669735110342969508763330526768594208465915252021977236308607277814251057340*a^9 - 8444511229566516808958453421057696821886628900407667503200771730818013472208555619906169921656956127634430068976010174354071044199692865431462230933163725785599590375304926856785575639627329511729604081239730253954915274289238469457936964185379221119767507335021518973405716216743139781546538986516449776039585001180613501914426249295*a^8 + 1028155402176059232132266368618284444374415370267041773803387533778878673055808114544607979686283406643236945900834526473813468187638101982803737541541034403886392391107605623083509580488841607533545861866271625578329862728438407143861383762800159516778622775851112764483908996902050375739023692660091637011232738515688346762388898312*a^7 + 6812842089346365074467132924472095153954436554096863432129666475743731278109425759994988785960358199567860987397435451958787719987281692559127841218618895455261301857941430451480537419124146582880032746449372662980466700234159336356846346855524261754448570166099259928340059199640649316775044240937760690161750470440049912777820848366*a^6 - 1138192246032380088891314771487731708654841638683833926851836928440098104054248379959468105065554949575295428852797620586590855714563912614842728576156180692485195525160337797750646647185642257014228928396713437871648874528587619910190853935801453704324437539067750584717148966827161690177940712924988906787287917532639243136171096600*a^5 - 2371217234277749786555718543681965691754903073334101853996675608381423449733115608043907607044523496388391073486329093182445908386335030596662327897460002425484495265445621475384197963219067793359117132940966814859808586806861205948106336138793838366552489255624351953403297802341296559539944347076534379475745284603991187632429883047*a^4 - 25686330876107473225213720866610463842471130409819734763442953264279193609308088037746139881521611707930133543046282271241087939913001043810490384395254746278343299177498392709764694179517302245039319907202321625653558060393173251047540319654310671560859553062745887464875038655478999159213437800895214167382132130584766337810753112*a^3 + 261854317877702406545232824831883945957997375726550685001839349173670562969786133738635846685458741362584056912098382066464198060142331389127451694231391545655927142541757405821365764065049009349752167765671199398968033107041611344422375278668084301951039456704029543440761762244983101829999732927681716062676170535042123303684943658*a^2 - 50236774520976768817311694727553982921065144733360610392564653577177596914413769979770557173444176413452143134735362672409118345717639261551556550655623117750387717198548366205905304900133614636754523778812059187594540896041647642963143492969778514884166866213203237488593579143602687157513718566883271142610647489811060067472827720*a - 105978009483224026343965588983036182109063143432874934030291512804031165360513283952041257246425968505230261694441834099347630970300608002067581107333875021243624166530456771161673544740534472857905162251172273368471814421548696837191902142532594756159538874803714360932569083369331313698956995710219716493812000495860760808355318344)*b + 1/26115819245472831765312369945026012243593343021083669440743412308111070136132053089373509456200368756346391980702086517908721539804879071796497229207491201685957715946530449517198787607824949987142520213556284253209602130084354664539018733519106226485079746108467915543669838768256853137030396118576917639604381334902950853068235209848383990264159268072981917869944293497503744*(6751255239926781477292437226239677654855489048203197481799692860342785968187556589726359532583275045269995030403615768274940935643496658589724300113009625785724634264100375526328459096772442609387080605814904814889672334588246661101321638759184090932405193465101109888023517159593185986640111788878508629050114537949244871518640178891397071057154465834746192922947574326088*a^23 - 43646652969636297880137504442894679377551640955360172064794776352661405093291222629785242544398480641614009858668331262243393459632431089745439571365061473936616051036055546701818729695088405177990972110131313861061382179725531081623440018625453719038787287448058001811207116734860130659873010118085476726320435183825512287572324282942044016754199701716433119835553996296956*a^22 + 54495295687590221572484423194906119422382704436054164121893950713427770434294025898192508180214117344002304689456096753731329857648061340824627240190955019318721316661507881238739008363813225290244023046053519088336157550774799607636551982480266616122213953848810279225371556197779531248772335282592806151200701007767673915172353490278387760272989747947457115127787233211184*a^21 + 507065574891723807411995458038426864893314809195304074311867385809201977760672328106522084166204684605298975869830557460906457576023063853712182794535800200007389533459874310496226756587887979370656383615563928013889158345871754860599559026561506717654258721027634936863230835415125521341364819393625089357550738377723521177355808211324287921307639234585860200553701134973663*a^20 - 1823256759238609786903372982903448196072843345748882106949669663819241630400573763217065759781789439247805533314616887668021777297348874569761542396989126986621462582830114072961410966835141483057581664752750953214299051619827396367809387663903934403693558086602323850637567724346487727972305202563390017919040849366730766995297439156191932362123419895507141732890561590538337*a^19 - 1548014944198076755145625095555605006416940630487855068165346986216270927229396235495182404702032778490334135781405253392059216426166507972354809772792132927450161305449200014010200661478229094861781018060810050653098490853924472947098641676560693057597285783132496058082322358792106928525395340798853041441231343561619151316484585741033329694608503663693981914947185690301501*a^18 + 7708645203730587288316266543325358858388042460613280111211242096865661681015420362173508413258025884164984626163864127904604974452040229721760881714880313980434419724607091807877868737643113560231295544450900035973325392329723355113051012668780991962407289627188270728946222889160807600063173934601981546347266651403115798085116704389793417664922261475257106219937688368135326*a^17 + 17990711726251057847061876772932065557407410267540667229653087264798684684101422763433713603309701871644586124275975000606331949395701032765445612313698429884712964251508822791773920831797902539355799594656611374869119610633721100337626735453874786982247274142962239603533367283462689951583461648012700663733684386085178390258791632971606572051401007335515232998601869408041040*a^16 - 62027923089728799622887372125374307586357337920777793316961772085111250496270580516204716217756050523879577690728231548703290222348144204272147839591874551121134544627950353790629794854525100314479935961159804657144084363016510584732941214778612387267889571272787204050720288840649783432464503045718925441873124671926297393523077011796862017341378183213571189304402226398905867*a^15 - 26405131405380272025368977399456469431522883743996537516502334535098060185405787644628830539298052736937045260894805749978508832163012541695000515899211664089877320070983207673960091707244857365176091921195926569190688442772783107075175516184067131319401060809324975315049283017333780779647401885537645142431397553018561586272841360004445699288782106387762293280501441997349101*a^14 + 187866532626790957736769166615700472411891498916251468787852594149684692746783265924404710621624717473294774408045852262358927419459263459018044285902458770606641631481740700591893620802379343354730793031780323693000820895672231225075839785763087684964308082032250049852433030867407118734412592751374541288640467037112979911097754278513692066794875081303081459900254130477370258*a^13 - 61520601151815407325687218854113992001393287477154103277240088731307042640955489901376537614451337323509599806423307657912599306553465678112588175214272229188412842382250197399094123913920246384129866654888356323466768679319928642443186313226243036699056572146424972316930853439749110050302684434685321049147061029016458296531468324715703912154409310571104122078974194496049429*a^12 - 579493407150555401677959779327406389901836286683939473944977201044159364618038063592419204652483649932209757836656225753363560826556150447088377194004404370176436259174148285031357211403495631882116376866468746951001890361542878903700514091188629874549230048947410815332219300856835702541535839221442152097993004084266345918549720248042550798745225204290668579859966646767286127*a^11 - 344182231136536128026037196801766516101578034915041564056534791831722637909550652075320333523021327046279892640592365081287400754374311031034469954064703159305116644475876068649868293102161430771924034377929015827995959756344671580405425785540753287949330871250075860833419346109247632936997234131928004945519156355071036385690145275166279223193774687655035762485284458163539679*a^10 + 948508119030316438538691485558352312746434419779955800136874967605851328720698270121172087787169949232080369537345186883810160014887786450496049631783804343711017783438902281865943751395218432410921611427139833314475745904269450893092369216849429241070027075841034771230049541387437924628878567216619393147411677377098741750184605044002326026765367230155792864657376578981153940*a^9 + 725546081922389247749525111565869456381952228025054520144436670099419856580292002114550808360897277953534711752922554988482384684350098309637651570605852055556473814404708779896798167341651969139640930902024807442264101401959237889590145071097305016958629044160346002190984174458382766922920518577090018092605231874134119261122029094385320983695988618102681727036576816193291699*a^8 - 850339415208288943440956733871066263605746342720190171751723831719212954048192112691214939003313449609423586374570151775878135356913943508907514557781947180952224763756374092257136109353287764392348151907385089930145830870139808715455465598877787874938519977659524238316407852731111519521417430199303095540610011810694555738413418583070784414589413441493274050988834372753886129*a^7 - 130904251619815414775668062492175574112969640816689099566304426095111336232425043499294643351040847417320347497377568229807751532745182486844668432089378743049088679431234316827159542422437690612173584792629822727227123400552547536342747732065110349384079991951412712160100848073440219237735590851668061072528604617002232952861814376401524153458027742527987891400263052459247687*a^6 + 503038011781123552895053790969963080420611003794097755788119605861318406027786717792801572745511788464669000540629899629352589023874869979184890320982849670026071533737233449773767684773935295414016436239441997362037867026237813843790467693095968564237302295710397161762993990480228304376462771374459611456008405532643822736601641172591112575660715441299888631683768454509424530*a^5 - 24015569917889158876362984487575129490648261121986359882690451154113727010681370181121834405572066296990210157140270969719393022879365278678841040243275266076016418317850606619726447743718038413186867580011663058143110107414189921756071679942961556727961279044617973727635592153352990865571713136000280034787457840584181538850697100067831596398400433628286086508115913904033694*a^4 - 49137203569505598375149570488431417822537518904170276257164594321938181401106528819647809213489065096630589535613798083087917485718940214778318163423787034346322474795154312669529712931703456781528820613575556635682021374823645657334711739373944511753363534990208395550484982775580319922944560880201965607041041279542520305316923097943257267281783306321448774310072466584976916*a^3 - 49451380068421919049451459018185481115935206998686598544510180264351887515248224325112508780487184273123696957798908898576460804867271197829911232326690539279750032508987492653022435128199115867900378007903511152801101280634801424377804211027210229446172146711307503582208518642799469944278558529419977738899420029829379236993378105063538596923409878457287649233965798885753860*a^2 + 4137153977897086557880112129101779411513640563371711613476735059228853266534295684597833709242891722061903663479401098628807398821517135729328653788983464203805830302885555266029751993148749622602313682702416980779452104108209860698212764879099800435431735355529247521656582216466296409045782927804965807614683024390349906529756212957058073654539139472721722568115987123327074*a - 8037432554514762009698261574146073775192431946327410482284573354400960486454478019746947174544853666805654699603995128315821083527416836227728856199269454060243147790496913801955476995160900570873255094836026263784807254603470689914710193717051800097677045664518509628998253178068609132386489182455199700554109468851070282420700532744946255249627606378344717282100386639691767))*Z^8 + (1/8957726001197181295502142891143922199552516656231698618174990421682097056693294209655113743476726483426812449380815675642691488153073521626198549618169482178283496569659944184399184149483957845589884433249805498850893530618933649936883425597053435684382352915204495031478754697512100626001425868671882750384302797871712142602404676977995708660606628949032797829390892669643784192*(112161502067787391299729433283495407478580549964336346861336511554535470137853259188590388986172909485875820340862504479299032130469725646224844812413317313701942558484153702922946341065564009589063535651140902295063157981281419404349519727883210654888931954587635958366159566273634700785348133006508996389227797034386127059854384561446976725169614468288191913250804172104432*a^23 - 905793016489586027137651769757956864699590423169147229832616038478394658443068774259869492814347149088661415454988070301622787383683047830712312461074866120034306086927548989141254450333988595276893702201684406362719691336509614712798274519470504645097457847090991396930110623786987222920452822841922474008374835006779544516640083539566849440969093849979589004399648373811545*a^22 + 1880630545995906510489093320786894615637609879729085683337191837220871856779463655303768579072256848306660379952264199773623916884464628286319055393414420304251269830782946318059895879421342919803476884501185872810639789313004277620376383072056013213058535303578958482970706672640683850905612792844774563674197793931212552343512680636434493996094060030267213851149628732762480*a^21 + 7974214851353500031466080469249703966340943795325978155214373771991132574449216441650614819098498334222662464224557698531344980987659424485829977538320738479664842664119225804939167833350909467875855009539932629247768620995349832235386305299894385805163276394597474886449982977439962483848816236688132574226656634018553085465810768341005415635903486421020113720917292048651499*a^20 - 44178777946555515390500304443886680341948808771348064548897807020584638502365922875899473526917950096842025651973427303357955100403641873061985922201303437736865251577458478781915694930197133205409859292279337345200099022608638342810369014228057986357288374454510370603205284485668326986419337519874429508114131031146469190027726689342444000576993084942992631523735635238142412*a^19 + 8218986737617434347725064017234389250211997315232764727940347513576883843829246452151823133148936394237709759059528934839949341110409837590313629786916190040271357948904306550057591381997598874596956128022406956736569801299463771327597350240534366270642327697797745948935902640170893202115545686788586918982452111029952377465556473347699015069949440425556824332546683816029650*a^18 + 203429151486819898813509846427506348932055501115014812402495700684031528340296492961839645909740614062595358664545666417335154058386118409490974449457047989386947791099181183644674186702014504228817050828018036448753643349631331903766204676432799159617486093614521945213715384170159677164514463330406463749155708331258318095226855675296642981604065430309119811055401021054141506*a^17 + 178610422392931463119397985987821563950988636063735168287756601270939716614397328412734527122677804459291294476691098445534029573719449331319691220455878787131452227392713139340437875461574992800973745021340715712424801319470923970066325559808952651196971485216379777052646581700124505427923684057052763483330066717684507427842653606898852242083371122656177172450483094605264066*a^16 - 1628304312166606015425328829405667595361723100542964760166841974996913624636441085843364793309547418349200610309908745464947103088980669703685788285042321179984841196823079148408909096019865352979821029329958456262817242855475538077157496288065029310715003907207912872866882176153823842634672265776251199580568558055030583563348263879539354176553319979712344425272537340053531308*a^15 + 561482431526515324607603374299751839036171477601147427071299896471828363913582086065903841414423901259019315987521445790962015722235896836521411805422848411269398807348157136829926793177514522459764965032163337092941712987030613841227203517758029639509991324709112765638930178120058010409300979309998257239408716220714769152268524041718108328211203923517501263089451418276806135*a^14 + 4797815062462024514266312208423931432777446493304927895448452732636335754873556244457938807140798163473164987321558895843131511795924322312137337386389784236311518538396185257630766955337862289045885646034859396044404135738187913476399849118845193367756866570212125332076479333514188242721179945115233320480882047521399595575301682918023163676855815544611388611761099864834459662*a^13 - 4082098893484630573481696290984423203867210767145742685333637227554265420249659714467063190506892920148939219270606441007801922343086421487483073729953095271418937881070819494997728489854926918161106682860035269066204276135517057895537913469625926185097451964783448810779249787696725678799547891190333474154430856922866192694529531895797151713993961773845736196345400980687427441*a^12 - 10961856264894595205041448504122399628777500280999754755837948246023511289136669986670253132395487148500341467375793580688604224042052986179159021071087443017917896411232854069013326856872715581549191521606870355024270872449939889514205623189870344502149423751758318298208876998755140132924892044801649709679849830739526768101953774528716037894401540530506515345865303259872984262*a^11 + 7793761835295035441458710597249452313049751833673280539896559124442552337403318245951689273545750117765945383854062485953883906694453812249310190684469636410018627101566977577693877596993778974585543278750986382632352420734934876985092260098833171305279503833366111143069126129888163193232693912742245508991191482747328221707583927973052857131875847943005518299784086900936100718*a^10 + 39189305720373136651806964686273944243341148648874549172158374815876740976832542959193591206663318922859143232167459000787955319106785944711769569213245822671877517314958267704194455533121357832291411075997853274913441631347716100546632226501558325340529474472274505452959805370208902221353668348079737688197300349707011102778907430776705193379544977532745051150849829358184905834*a^9 + 14061344507079475077754056913774918140187835206693520709265991164658581001016853729355616245294549953639588060902885494448641739305853476006162241157064849725304240156060801583671259411621448491769474317588100849704426343036549753317450960049272439366398819833899206235026449210824901412403821660173538480304894528843016801921881476879937687802632116575123817438491099522771664834*a^8 - 27834676707678434566374693000290913444822079139404053550349768352500174066029789696521548069486422364888680639028588407209277765051654005152514235012491861234103647857849964821496656412934109374197075066208427019315269227044776877913664976999203808157697439379128336623609752217252040732391306740197057396398177942481593131068983082491389047381539448387675983260005421256312185288*a^7 + 5124033992793134621016327362240546556086510776085968607780962871776336802254760105828858768992954357580571361485622712594453272999135949029003793702019333027296355423293620393879087540100282741474464145839012954816574081609616027395473204257156027428944396062607695873974704073552398962923239302179233593140229672522391441008897495425770241557227319240820201907741524664652929456*a^6 + 16310210694095663293702907368508441811826938067397495858845923855253553410827388513109773943870957974616500591938181322897929504388898162602410593808852298402545431075785593585733463341520616881312235927023244970876247325738140237529222892690875379095904698235578762459838082313789107365142749794134393855935570179009333283956524704040454280785880638703462924512591426437855791742*a^5 - 3768673603739343092088764829490343645237740535597346391102638130966046966376973660542299365228347156567447318269063730897472413022427857890036996526149209788789912119220860345182457584105151297361727666906879274710475608915598123927280717179134149936082973795175888662401692542277789411031541017737616154440032113148878960964485545674918751369192917944129623247839251761554837928*a^4 - 1878549243243683024443740637802102366435395691064084819519043183270608815292614507518763738358563058932001171299575312932982342701830703059646693048132173819987225440942072895006215058133566871619961854691286210246687769307655246609963993223056949695995296054123970967298175367163330761098167477548921511502708836566896988130897899680431846220426448271352190160954997395180225530*a^3 - 1706882205359948495704931619325486824911018701579881301337773513632213442201286833638428461321152560061627391658034793097722017177739740035059799298800807564478643598950155302756784022036160194507827079540278927730905153803168061223287770317562907197043722686143474928226123223663818482357673332227668404497219635724863674996825828445338431822567826957291797735745101027394274034*a^2 - 120002739471763977244587151529800387614788877141931779095950781278228383215886215153664994386440657511372688648534695010475139389533160607084020221681561675009849869696272984269718527550681977705112509055591472794162120953993872885621703107037090482419872596336174297463278230546811290678992737964298244307130599101949896980582573393808940520104908013543461383420384675656039752*a - 469906753116756310549161060044919099091233761980921773496030164572371531115675064329685941198586433975986802963596582438556598198212585894043601236815149683567381074362701390520373808064774229405964399466116207462655836207889085906896197107716821124030169954822307914291160350384700876496427294932507608598261199254106797916870656757657252139249720701047127809813385855803862530)*b + 1/51993203581235044777706575670720252432490403688998014719221382236773755011906900511370824815454793982428196731474376273194646170072119646538113801164720671230995650446033506595623875629078141372177129842844304158851802628133205091539130166946025334481826930161224213495363336938997508985938155470540972520887356363867568902086916243788675977557364030068789858597656479237258191281339945398894165040463228753587915662032896*(6896933481251674345910692210154051264799406579038687949161045084997482713828104608795534925259157998005184628730972842993570314195780421458130698567110912423527619018568711563817863301384605380286548039879102742235633002484190442834504844122536789757477890765745339367452536812483677950884764285652100888674596941151913516299710885162735961982538992723557545406075752741540846624811694155517809416193064366445140009862*a^23 - 32150505013938635109457035323944841308528967486048328430862484729552670540234823553927419576528922971261284810377402402037064689627438867979622100205950494918759282526107665786298496093030963793895022179465828025901555587559099093246821982072577905889858117746186814604694079797694443834815184875797479226513380114804631584446305078765872847294758862814894037182314014502310970539793441549033955177854535684690518487114*a^22 - 10470204606920830805192492604981017425672912501406643238814491210937568525796822891221623896335176916962442217078559630648821574940112797859016921888963401177489007390502928507301761861616952909384634838742451910294958233516334287447524771677174444478338687526231076629963886538694608472087040995857406464887952884001795649004364196691688255231598399981030044584502548685221925019840310039880354867003029922095486772414*a^21 + 544888834967526881257378019491763758914545300353795595152519614313202535874328705269511868029180906220668847203065142114644627464875932846364120770545435971959506463712078561827534321396210907798231983733216412484245058440295788542017920723898429973798144814155937431429736325251995002992720344307424620923282257650101962473018258828487008857608289323421707094259686327124551598482473140534478537850958249340031780268483*a^20 - 905950941357502007043371505331809505194381096164599715185310690814230219807349427166409666177278033809092245055101926530684306230213057422597609509002146823683949406686454694367002111804079220793833355349741002513645654930907393967090771961329723596483578979209837481892371998653463887046386292157371564993644165072828655784078305177918950752634124369643967756895092752104646645713949347549822095639744662927801270050242*a^19 - 3881591809878532621103895832980170112116586998516736944030339664127421894602651404398250823206206510781337138372548356168785772883448713302117433918156184564569685959297567317574231822028832546554587314921216848041392870929930489675201550177084353096517941133945819196945128610886825389244548054468279186896273059688336095835296521723589224718919427616740436309356573641199385032728270100557992302843371441775492458647578*a^18 + 2520405701542923939804886889288875845466955415975531614872073613356808330484008611514291239849242808988624003799151047416248453897122722865975357214518451897327185003038048612586930472220705136089603102876927065175060536938851439003360887391922485667538543843764341332542327812513141750079998373249888634666488323622458791907491673136410910095644229711450054764477448885692242484344708779172548740804169704437866842752826*a^17 + 26680078488421010114622094299219013863191889208190506319070074847564868935025539167001684591658677344280180198069077390993665779205901700609622780975870424714687484471880751993442950608963972363128940993004690324781880617108556840158405026906345624514877743990829568426378190750681380823017188062947528309698911883446196023357327411650345455024372755508463736357333255135127964680459961454074438757394708682440413576287001*a^16 - 21420170515334133661416154403323968840101011880730838095250706913360383437726255235495875295378310000961249312545962743531744497857036678320803792534485272538812015604636476847561574645170162911497595607057129888039468412048929114866618895426936383685210249760423518054021650857175211740819155964769149334522598401855362030629206477860206805983183156396631337340417394062444256450987138049176493599690827337191909086861820*a^15 - 94807080244987416976163504368346493631880984901184496454489097597063455135735447101525706857667489038520829039011068277972672885260149656925145419339152945846441838801548203369892277969107221599169159393379653213198084620928071829550117050287391581304112364087439192242803515899089767671053782188050189790329293630130801129945473005245421434159904480391691018595372981548951700907650548743382326813172624140632685732892828*a^14 + 69431811206979479807617746722548154657513304155866899009824372495202994897015225299959265210882855661861303605016293875316480476676259860071611461945386101829211385977041874949653093507733127689554231342904634229266140527409273905734295692714558262399385219965175598041493705363876726117771695618184481921917316490747796142277321425016967279288212754094622994779194558086413297957850106936035597895760790057077608575428056*a^13 + 148001226409431777384402669814159607553564611179911644520147112051566684250183691792776641350123994488386126417034780747743897505315325108604278514534451164507280118814713163966582736969709910804056452593923064121593380667814857288570997215694597385922207247306052110031330584885288297935173093546928240330095178565466849323891442804754032453358471166092133681347145471798286146132487379235771094305420939055021867647148393*a^12 - 480234065431854060121398587421832899676177802745114749618158082990272364277239737683942506487300068067723834320669339867412920598471211120277963892917192946724476409885706016569273899270194741981382014679388057382820367353661656845348934862154809738844049219360246281550530534438054535007557724679355417250828864361220244930374041097824175164018259345552463547214513610085786772268501836534204567092422345470497422629802892*a^11 - 1299847573500514460428386749351528471429896408504696198063514002076603267982773113933409902245604097246195167106054523886342044177812304544438340164977001300453894540306513841894946639883568582642548054459423680045493429865516639190154984294290073935865640675132515643760061922827283302086178376153069975876194312527884233636421425018763496174226124517865897157982170793577178423804564630154589523045869192673434343155922196*a^10 - 704973493186246247061134855349510586903895055433359987302605234572668635651244527348864613226943016665674345040414272109859340462432106374133348837844503910034695489420527700812691254125832161304203627089083682325789719322454083879706302871644457489308346089266888123717849285611321150670672199486816853234777085451137694436951563137160953468256720387346312641102001618587630541921580410092421815786349777722964863997740312*a^9 + 618653100643953875489771254583121573515063796525979668342449038590413669495286983925794468119583907799432344458086984245757613423391837308231366930944354305176723307664404731603984303418556306383009462200933356517781312460335655295577691268967153030457226201463431999548839937604018768966143129496060321154775089287663980525114931924586033329713966950968991738540598249108751520835434167169142211394834655237919791027030686*a^8 + 253539312225949441312902779685188946492598721732064138697775866120343841856308566616207650087209483708243929063841648047386284845066326361663229683975107701795393513271787944575304889511993116865064403608737195232971286173565492777257049902314057492557704008422215547276994323787319413264290269749511309517268364884056779938981292724814541931661913991180997159382563820775779587424216610146789499921161791724206284931779004*a^7 - 542870529512034444043381517008498746804193698574245868658916104739242975765073933170712011409858236950244887744889498948780524605488963030788487676047233166014193921011063901172865640911494227149880497182211772510973706158913126306912563748125858115329164673131402691836242424787944460241079109990776185975227934064204357525206341220544271536781762840724694803241477173180775640980875039457669592893135535352331848612309596*a^6 - 165290320552955931738076574005277453581782822350265557901450049482083775031223759711921618878776914185890175871962658365943216586988094699188566985749084586693622357445505182113740616434368424330808304122469074887720197012797767457339796182527112433400922439851844991474631358335082521176066133182882988972797896565665328293979796817535120135662282261611669567929313590912481745705243210598548532145432210486611562270084076*a^5 + 186505591042692381138043635612839192282676289029830867948646230782073398491436216100113449381163032085063442993441470995707873637118934348115049782500805254028213018564995568372707118917158334116493853471006096572923819437079615033251900388452010230039242946747246982723680851643793267442880084586117914669177667107824485727163890549349006856708832703396234445447213085826129369044456315491550107946635136619177222268777872*a^4 + 110208846367659101143140978687329082424976391880191390829630133235512950280091541524915877273645453112674861224314710052788738928914451437752248470999293124535148796340717837573251088824315570966925816840238992463541709097885312562142055932325721166648544925531040086662940530258893689571029793816234437988694687655309677501003947566246298607214279999204289984022800383680947204305796192135986676975302999236487091242702164*a^3 + 17651952209731074533694894271727658467831068142249540432396537551994059047494056926367368607975607977296737650395180147556989282766505631622445775648771512777203017627010815586503471796040925823012466553009548482637905850756495320930561732395163248963119001982935624569799683213043395532687966695454459382653592090362891218514659704603625720923110260802605948195460241282666333547969279272420817032935371026718564318593284*a^2 - 2725371909489424755891344423507414436412316655630376519119204677470304568336913106897827846933520600569724261088333679560819678894696185619952995557401334953082488504004894709597764765822851924537449241412159444065712280263996248805939229817448450899289715378762582050524750681831240377450991983836850087846975667539955767788357176471916559314377279385399457645100299635241612885650109121025075772434704959460805032221660*a + 2417990871015074594586014092003321253525127034698898191374098569852503154199945742139728540015585582569771960141159084753297967088894362467782787299138062910355070043274800630387299409934093686015320009686857119196070434791885858057208839014476807804156052691303229521071246780091652697418302479874086927064377511440221456892080692011659798814614614841650998701102393895637085026184219485542461539292985848506635936417933))*Z^7 + (1/20381335803844137552860977662922338953536238246087221769934781836815311964667505000457363327658279241111853118737955499092301298668270901442940610056570503122550294974845134585484559246598631417893434898394967230269906630228216395883339025442841931116876156623199891690182428080087023522487756944452061228187843694636087009618071167565160983202486699786965624570281339861005210982285258596366512695861585671406462939516895232*(227127540807237269963634758540419619040772324590167503694000957602977053952708541107756488413056277005111671939970968414816031107549484246754017565138202748894243545404703291958034528282979864851202528329423291201577445570554925491098775240469891035157525161347268426654806201209710577884507287986458455453397681853753237985523270941990154429880201218646793530777608751056448667738389107897352989969141526401225084867124*a^23 - 1108560311472184865700530883435353227385382038823325743554170717245136837935770414180449674849263958204191656133384324130177028838042324287972584982771734348460135653942572219508566496095830026984847996036598261804475610371894553728102946230161642221565353254139446730331756793897330282819268560643839985668643783541870160073100561913273001692788287933667320671641976240816892765751307257222968231524313805411665978476318*a^22 - 101101069808395053417429166780040096576753448418268952873862597252751521670084498456626728980117957615781004845649502002960471788088986924179498924769252493753636291572855768381439244802052009065677810252376742913798837321152324931139835608587007502732219655132229737347806429201006714816818748289846242419877811840821554248725085825097924673042867881404284465751856708412612549184864109487702612198725644404966596713668*a^21 + 17854867501757112355834735275783714458744264209451066712565112297429757476089293742436400166594986199090012119093671934381510299749555499705985615524090439915427921084077051410022592932055404848910823175020349903460155503227016095871448638703116710850278729120669696464355685755848025912285784219508221982220517151568564049552869578667827131276744041366353948738699952125516666589595557251536093858993733578752686847475305*a^20 - 33457537607672463371585392264532103158140344824405285092549255633342600407600858550526953892422624657414848216047514869153593917230431243675519604760589369653007118720862787566521204694709294698702590320905782615458378708172532191479304709753624388415086610005052574223653626575936962574410409502961275815470119476684505061720262300529508728343721588405677095772190257258474143801397292202782292231119163342065665198112074*a^19 - 118711106922291700888102684061015721229130343013620027716395135785723852653622526118423246005794863030780724472596214564432928433455548789373926895708834817890893105020480815773807889593725477504549455410337206818399877173851546533019798170903984047917036042876270847600664385274603302822434826103493457882741426692568407992555476008393871549969319485770349670986628255534878356527432406383534615947156515851663603559859262*a^18 + 104704381341934892714918897494623872676229761435240565837517751807695744726389392751616297234903640673533921059022382472463599591439319083600641871937478521275688509971387272445364265179103357160080100302837120534863292149011309843172191625210636657979192351684801540191486832904952889787344738391837176730696648940606943388610455802468782168171650809860136133860770959110636256982417201788150298345999147990880093010575876*a^17 + 845268624072234242615207019547253123897778237949507170566508787375094581564397240032234506518116512541993691668897721849622375600744638022658669701360499974955314752055690930253649092548132757281473128310837896855090111301324853797205361824414178797309565190589825135824254276380678280395733539594388794695600421684121748038434413608497185785468849895890268048666864261267524518000622885287350302581847674045292936539626313*a^16 - 872658763382145248786178833181379292024185620180628819102615862629612394949225983869542843388962282996860273776164687771172311708136474940921465010920773693449925790478992648970668718109086739448326813495323735944788751809392386748943674290391583064149484142478929629053055501179888262362801540711544079443114986786821242102206126446680797758397289688773148369845543413400504008766607124550125020997044397367516122824020760*a^15 - 2862991168781306633342430734391427309127374348211861697192708836203601211849772306522796097036169406103072502040025914570424009049879008481808902145361104331096837030464533545422065021668457781006392616176667477741008266613010576860613699064189555617207956444846128331129915515551438286597696496043958886342361772613708207182531835100218129565778309492048030923846531617582296079452666354362634084964806259888840969794565392*a^14 + 2801797714566412395595466349244451940520326917859388473795484251392823712439929894239815994583934929868705191706443256792878723572886495812470747311857557391779418503593755726538376939468305226940016171360516554701700020430884067576364998150230299366761011966397667498943005713918769082383577244579470450569679366934556853000063247910017772430054020519106024994559786436117878952732553084433945595516992368459023901890791320*a^13 + 4080235097443113432040331169984941811361665585302619887565436004274064700029539687328308407198535601702869385609221708646163810864981380004149842620586920522285120885528839834766446180185424998411871733484149282554312986286276637656382424848495375174354368892679784890236126488028792426970319828154484132704376641775033205372812483092965647020360524100024833961418995205017733521756613252388952963697308472622924285669544391*a^12 - 16220678363599872586684096997258322672153156465638852210282594180603842724338890606412068088932673125651728360195625384401742091936007835876054124638335260160225357231693416821226801985080220428692990303985571228033321147527999433648553565680583835737627173434933899472519725421070899165189349488623548938977745846684095007284231604357406834789134185645703101341385778385091048744425028265194797821931545044238564925955053978*a^11 - 38825343017847385923564116142446877670910733222488047205413896913321501246200649373364521562379768345927898898658618406408995162866117461000047539202819424842472582748618088769466196396833589913203157767494614409834465975471447667008906512641887072583460203029348607730627286951935596382010373626212648988506961636263022377068572244778857495837260556364357609751398992295499306091283552968823671510891081150358405453633571138*a^10 - 15877368584614547404599461946981799553414735620982785189040149199597918094140932965063441966955163153780024639266699837940567431275187523711819195591076240078037114477380717907289894877224069096033410380658669862319387196997250544154852913237680453936425964047261404517894654724866313672768553195458566772553265793169153479674615646947827511773766668284733037546989927814596096611129722763521651941898282312078083077695858884*a^9 + 21920374059713585828161222647334700581109346492254994291404336233750752041065086836386504781946333995584450241928612252180130858027176104076111179292815926778790362830839370141369779265569625518518058687712616153220529084297501054019695304706778052108695413883853513439576104742208046621991739658302752080951854868505781938787494725319441004860021594367287337982954727258298057473786939279613412407004347335846994127107924689*a^8 + 4365179230562481125632331933108239452320391709545469350149374022720424952744062020241258786173470814377890962064794885327876835343843801835238608017804250542239741409647843191117094308681553388290640278109354357678044386477449420783643925767012540404729911341237510110762631513731699060494496559995123037418981994961409169636386332029732033751681100352502585897114641474800687016417142691552425441158671702203706246736132320*a^7 - 16418805921178802748964191280179234272475320719038722348669282935056874404714130045113084387649874140379128842811369651342212917995195524690330504968623523464620850202533666940571200827222020627412165936451996782318268723809715328058702313016976274736388851682726782115654515681075986716980635222558608144145939074943274844876928536375656668953454163675110472879965613738220950721864537389676614562730210532978649719126749094*a^6 - 2884620068808109489252116461766979628452367763033161778473182989932385675901202053025231263548294538788541757368444256752434967644940313975020160831914779390988166835207765789299616196038720551349802890167419259182010213819054679363482487341658543524779062836641856727435839497185667784041302636455494922684506740353241863143255159476063233518946936875101941547565153298237778959191561734581333587173322366206916768809093108*a^5 + 5520756434775032314598963992668809493950531182732927995853103831467451757993202957323022872876560613567901635267390917368602840795930658768394728601958761209465126553971343701522727492286179425776718040076228498860681712312483944886287507731626751291163281001195389962469806202698315204592357726933435460787435972977905767101510703310984674485152487196179279004888175082868651881936979752328778414125379399649894865393852468*a^4 + 3234048215578511650925336094544745523809453148173556446095963120551760924814967726337828717394166274634709172152597307566657053046987680439977826559591294990448589340105555148170291427098933832751648818569541309149213316352224321273967327090889925386080964057631434052914824970193497414359997945315298813456917294888530216887646475370873401859818922444080619131108531494308949327435615478089403557495777488802034225921550352*a^3 + 197350745380916760008036389458631820539288127535084543946254701034625896144341201760285926599017210535270525596391099474394280530980449135963858617947608990993539179090330781134930423786151054756071224224488928142415989927630073671470468890428752243173743861785788935749275011711838420865239555023739920680828771315822629583675784436103871298571583645969708542003210561024803166671266395579933426991320060404159747995439308*a^2 - 183324651976700888591937876215097325563658824111932386326684132511087031581355909720097212991827324421914302546166215776988442734374785004886278426161831901789698334785730979261127028967183817193201305779409283897979970835000324550320154118452963528394300032705378016585513337985155932101875990471763378788772012547174616481777647990800452961129940431009363269611635001998093822542507658132610334083513183294292850236416000*a - 11030051950003903257191054494289343522569926735187470339147473277092612971267442519988334319115229870682369891882743930185622755877650103762635100043126198081225310834293607007536980838624267152540952577449893122393318354167018338750178661001013235491892331486837649227735374853450958527081934892546819925090994904948660566863271806648705551350118073887099982106229500446278945870845267511457897927469043926441912643644806)*b + 1/414046856923068592627136603978590567040675032235540776004731272546015348813778423509266675923242732394748624775217955219996745657789003598760878659052327007728554512259159849727431627476644315826019712803982626936516165466129212414121408431632310562921860251767603320458067029905883607670234982330493826814465570166550927405565757347974322915600466117444911060434163087299903282125645226911917851619620733879803778137407231946095236053667560916220135109496364341395456*(-70425232662240236654022636234011835637018582375570030546925805980207116839309679182011194469506337102150056173002148258038663260134176109918685702471874553975126682850496677539745349844942461072727011920301335997392484972941285406692096155214330614922920422149013117014454086248084219192123540808320928614655798606551593516040898446680728454286477681369623690304850733359520175716520285402269130976141789429471015756035045792110357348290082014086739043596705522415*a^23 + 418217381583910234221702453650136364123319038975598873606935428342358483125910771356161259759709731269202080224488974036797307363845989370675294222559283578939751864511221421406964152953023395349498143995511443517966771262415397768807481989687068254562204545929062014695174498409076152269777398501783895829180504413507225319300257924413752089463714899799120449943972112127670736542422171209170413981202836575765041523562845381658794234822806921482789884230215348541*a^22 - 358122419730409553280866929077355828758091465023507365196657601008133672338237954967145297940982288137063441182754047070303097469840917555477396803469581237380036014735396028298686780431494512014971626026955445832721094209427694160329235634838703009562813085720741637698832211702466464168976482776536767255280784421635840467276363650094872073572861628771168477611278937296554973695840088523158848524505634111018981931204274634422678865078139172283916813498964180590*a^21 - 5448735025887021794250444057505632559909609587976068789133039903971623762758291507655501936887976018154442876732616223931709962300624447217509028133375770175192278409527540776366083778551914893086456790716230167277784168862919585303070102904076242110217487176379027291489410709352851650865564026215764603558933227597325723417582580148152070299661232603101785123853697350046954991363144088964543426969130772626304968698237778057157650470666138245454219081711673383994*a^20 + 16023461539652896516867901440068121661276652756638286123997779768851261734348906648369044867929955606867194685391555256059110798296159350595844213589767845790989472228327982612822436998280510311988093758374024307636238306153544884330460714724203522654869200837134100310197697321377232955923565751843262605532288367172105156316126669513378759934270536423777826430307062736150819137426887177123821772510940427212955406306739719864263633600738713482939744883917084655011*a^19 + 24027107597678349117873157230127468500210596367767730166861595464705052930135999457250352939403121045771722358957934118949307863986208856911870134856022122859216654205388764189134562605781946818531976460216563830984894346609115204963831999773521126063754264752448374252136356250946344117743220069816265992595773029679648126340931968874853126503697011760337671248568103805708178584587819468702049344522177051988293599777329891266369817179047490275165682347821591618465*a^18 - 63793295810349472038129673384455414936520068424137914112116344140680402726551534319959678440579034610930187564281989582811738173481242221315063880843507836173862939886682457895086508184159812658644981869547653796226267045787759291578073878185106871024596670528639829550590358377797801550789836711591267979873035347249627417235729717897251841848530813885790231826279791265342433325604219414079279577501876958846647010671867834298245522711896513799977418589326938082376*a^17 - 215454878499522106049375726935442075969545680533622672761454916109365547297807903097305148005659506821185978370367100795632333832540378631595708549660857552432034448604702310573091545186576935062410932798113278448188980883101454085715372964278360302156031622149602802074081085377963391328097446499004427874311681934238115251706543835201690867099793362773574986792939066478851969173242220210803408354687229312685025101469960818746467322412235212610094633533272298328112*a^16 + 513884650107674909543500733627502871380527812140614953925236981171489400203180890655338628004230614115229156614703123085042700779281537127207629199499967853751491987591166290549566184921820189685537569761395847451373253916410202317632863848030597637705419262640451918158426236247417798269744386206509336820884530503761678467078353272840281110502240101858888164295278122187384040029994114998483656036102941448643113198617356076348984563113817322720795631226655720469519*a^15 + 499675181899816744276264085671999336823152434088987005201156005394344315639525567395415595486352883596507979956456159407068599693966025094015966765139052294367446189231207986733129411301528756757866436691319393259199953990013491619275040005013509821227914955856989986700861531194263187923262395619221054800121238996510324592099957654099822709711482776173205706300032801092514388596093227008183932408515513767094887832144017833995331351300710298205142775275563434444185*a^14 - 1594297396689943050227143842952815758165429892081791268085912511816520548148661042286828282176770456007469650484738330219424569096562951032674325494308658044022400844677970734388742889383143186984464318429254370313570388686549355252327822380586868590529498130848946977579847508998656372004589684879307712139733592957606004153377135381763583978651475683213044607738317050745000723929563769844849040991275190147683315436741710877116085068793566100500060569879190806240698*a^13 - 18545606551349670120672171108200668400659489437189238189540825805474045837339616126784319460033605021141046250416851273199086568235703545933332311648902621895990058778749798833431222228592046960088069586950313404495363832119052082475033128389848948731786782342240814478984264247587604747649343035406610641221473542274403015987087061631937658593228336235707280288051816301214343672875402795706885882530170954248367775032456570352828486030444468848154225866296192388841*a^12 + 5732965967635312554789731160667395076721479813478029897978318954641464727373708553258552468968030898850428872504406654373467984821948600596135125466005450640770481606943698631673487378053178447458084988285342303861501128098918696103307937539333574221795943872157401998409323131308034803589345341207063847983544664478642905561528883216756963359372150869915328556661305783018033793568925811899076833093950776625384518056596864027742177451926341294470405359105302878180059*a^11 + 6631660376717673993292669331652379541995892223062996343231405010239946061878684153285691192724299445135081362954182450412831506605737948671596605759892643369693638226481979921348771388757654091798003118414198701756883563515549835678371118294670561794398157312257518707428446310562452055061820777897550480173685004384591621424931639734867660518339436589764455002358169987879576317467585226152193198783517624712114639687902044708572769790416290833626973732802169263001449*a^10 - 4428812018538504525953213374857684492565804737692334386372421964518880365733480471675256091084019080844616414768165947877432619351273357429999996586591059442186446491158016547747580700187418796932159440010934940188686847011565318365743575777359732792505528261555133914667558978447621473682613857478474449661305913663986371388511462367117674803015811773873484465184354778201056265620779409953017705399679832733342530290347575389571852518263975064482793334812792527093966*a^9 - 6780329059200155952910861970283191410125738698234114674354938083589852570046791995574931812374935964612600301679798855957270065780435418997738866655830603375210278452786980325941035299603219598221103981923236791379932459645238013757780566112382136115887084969332549059231991701478615029235331561528473268696848129566862681027587562292118839796536145068675872549495663897908754140514679369694655109301200674899110998633755101311218621194714168941699022922360069527924226*a^8 + 5892437446868630435182134237379852933660111490446663674985132558662146113897388976645687933165591391590172332029714333465944331331973650263351974476622088391174016838618345356777702862919956241715379248172617981218336558883626880629817654803148669371815139628551900986296393805483089586333853526103549872003539897447191966049690633581826372581208366428350745156239691098405245153756096270401370260258407263232291792273757924989485495162020717784344223283051988086221354*a^7 + 2575459364768377936782267353953608271646653894140939421658735028934117948016402577123900067644112368836202673824838924039820375457538272664592191476553694059596107950509833634114091363515991181042500390985047378691456703363913874323554947453065934660512117224994279971376896331128964274930035603965801115311036959398313538677636487533082336572121372446050718941926762555486716789000827512633661317772735893913158662718959678258833186740372617379423329699146045211857020*a^6 - 3369200804693619559866675785691666441859050026410007724367206485138786988626337380696228197079811865108393825297964942702200425683911446473895697815848283334775400387008325256844247514719072354320888684770408032251382890267983319830583406418717721610753746908939634703185211486635181649586940513187412949955872614678781143894280496452156863284339971228484449221871340512168608239648636924992384153420936012462554534907269916080382943218942350050281169415978022291660294*a^5 - 169460801687925210422917700961698504508964818482887126501518835312619505191981527902362040195209908966186924933127018931890309954571475733879700617304812417442827251774767428897733401306321797273036541404782096387928409501473405562990028542899002771511184899548186988547080200488593665265465374439323455212483064956232383234034020269615026509552889798466895440137762146264287544843554744684458205791638575904727648046833907563744643350166171829309938131338816795131177*a^4 + 116057238533435183542117632270283939144822007967620625567074251643353993438387637000255649749644680002063510917290050844446338021746691319863953330266009744277959726118759816858564909617763664444572969908108942549612503134280616585609618173465967902959295136170585433392970942370155165671348649090823957434410879606161328790920889456352529809308431817242950766948017874357392471764005509280982173987641935386952316098488100157001951832424428769621408765909123941158764*a^3 + 236763403121293290414503845976916468384231163184286294317081090575008384241808663244320798081889983259776600887662647872185423173472564226745921619512116959906525818747754822028496249193639186223571725286273120196366274156347663272428721009018201188426801965706942861922317268328119122535258007380840966568328404425212910585815088178971989927830741668659482173348803460671130518792323274167151691376140555085710792719993340112423538894003762869815450107593863079187584*a^2 - 97177810414152300913201409655751368839013954274321980585713283210469516789003597967062941329306629108250037470659780410270145214591804014334400780629474187053344019446637222074065483748222457269841409540091734714819550840172546245658107223854495707728336261834543182913112651921991195171594677137344027020067078993816011565530282830562365729245443225079802760283671049861606214455739460996230181242871618073279514582939734214294253010792355333632668680038070163984768*a + 33001044040374800978427264931100597924467418454605546421588747260080898246391333212622569367119417767623179112075504376101585614288554287228132079592067333940404454382164927789767234631892240095039578186356845490834595763379208314997046582326083440423555258191152861214797075900801028777177452959693282393948859485247607596424162649038449770877373888709037646038736809548473934256063426699678399397212496243776776433012376007557559361270422786431626510651660724686910))*Z^6 + (1/40576591978460722077459387189901875569986153159082996048463664709509504183750285503908134240477787774685365227971359611559681074463322352678566108587128046757398342201397665273288299492711142950949931854790297439778584215680662816583898026299966435166342304673225125404890568930776593551683028268388395027817625876321990885745444220101483645728845679509601283922547982555390521648313232237367949458722831920220770257465908730717333133259420969789573240730643705456754688*(-346155175041237752804455092940078142401434993970161551065974872773811577679079190349648971531825157455899520656548833449610188150366024198843559114376012574647110991743096036997844822751410227977132696532755093481301755494146777121582145218907959938828351711276464327843979948468537671518624784113571486526290081814522017719783419956203182787173879440436939995687166561228629004897795556242902482673634563093271447328567951811125229146808606659961656912402644821275*a^23 + 2031951529639442873662837698924931823988002358260695905693196611736734176979045457053573988282392468021031800570452388808836717009110246394862070986674913553725829482736416999994849176768872800518092056535575886279800930242783603748891668543571685092512202573460416872451930064144762121757562462171428535102020493759899455665394253630477911210356095382130478634801703785969146499501743694951602898051875306954382795786354528123581308408466666782599134440836873421692*a^22 - 1692880324731427309826415090868358707788451998794272838022931207245902990157544015317528354753049387286878687656696410398412700700770508147346285447230520101641486895106854647783372664964405652014556021197915974593943457629340204427739812028308585329838160937851034879385446697127548190370924178077572174252745857062449835633442074369177196557278843350798933080485674288248822377437863694433539809172593195247981408537061857320735151797336250449127797633207120387987*a^21 - 26484442168851099539222170751186189495340861580699159547032592921150979024297348672184513850522280085053347114310567876632595309285122583495354866408439663532423346888402179581254259344176402677651245477126548797575032489928227469105089408386145314812462914775874881807330905290129025651367365308276431808749165501238404654031618874935480482868669642602499968876429502862336899262639598713705978616917368870071689664278383573344755590812500932197882610106412367497991*a^20 + 77760845695191603726800465036958975629871448235045906341482995996236659822855437074815842950755761466746534226011135520874129793960341327827808241764556364363500368300181560583441805121071607163572200843535057830111121289946005365068128314143696915429205227957400156798100397229584734169040118256933103094932108373596089049319890271311722280065161677693737085287790405572622519444650339711462071234195089101032696474863194362903854136106027586609367726664930625372254*a^19 + 117166200715551189330989861806968652570061992985407150041699307320980918761727860523735539950259721466605940733528746107231602479414342311548839088638728691639812180019550337570912815576407003861864738433807978402490399255757732554347092531458891803856526309187042255014845014053019710866891088851927556477488059298378438380898065588383773234124755992957849730848389311763430929856896448373071460848325339452676477952242613157661289569104767393697832726082032470746630*a^18 - 308495797067837996902144790775938345898395485243451213552051756022944129625365922267035522700035870405468900375071646867701826135587581537145610079299392497238427770542121786322449642956092750655797029534727672202023402226163136897664211588098933310369506379422256907314132944638644553502293868402891636701499919755305099826915860678586671399352872759300302679576993747036373976451542105172621153337280601023917970672464382673953614250929347228408184533457539614503753*a^17 - 1050270788498333330128689662011815333852665679284479615087974824700740561214586854224211196495601469302723104796348402408993736484644409637712196701719591523164113018638636085400076598576192408279332509627275203374994467770239927060579421809699863869847828966702436411038069576030753601364828969158984842714456579096072278967548926976451213719892650150518326364072143640041469317199694235339066625238985007937349527390402311660412935759981681760472475566290798866130503*a^16 + 2491288481652959822937768793668637771484601491460681810540438583515336637087849800210740921952936913757676282324168811893557448198147354800865710151241743534235236940108814552176932802424733841861957911076166127009404033095904261042102734674436283262050928170581610640202972744077364685085182989083832589050062368984972462298588002468697067349469717302279020602676804685806085950872265288477754405056548593985004245121139539194401116370287482732389123200906314536491476*a^15 + 2445593565322005080385924584267031800388252487139218013446130726072949860168075289822124132999698285046632646703403607016440636880987821452783087518988004436299490089893678865914990288134603025086623200159017407576896980064333611687109745021140682093744571214422395225148856166491683374002283849343012764821175622504354221475236974065004524202054088745487501861268339983004857344323039755087171004758832543136540567912151580603959432223434697339755244515612330636835881*a^14 - 7701195869063951332578090802624459997902314907830979449946248241830575398834870297181235437774284244709545883148489215112922790874924146127946964783288894653293378538914792026256754141320862409748969261907021082248797098111866221161908932571135601122275532379800801740957179194021016658961785768655239265710153695680949976771300000693497757735989170770403755208346783245629325867419211292784642408286548435542090900407223286260894677804741185000977388089256672939609485*a^13 - 60253859741384918322735816750300815111583927823008950250077437324964206361623430224457126167372101161425420504488599837967161629521079785341908558703913325150457089936924730336116959095111860269992376962350338109096757263280343292699370968051986668932827829167993840612220212004592803116215643851881483831061450055712252803915420906248660515605236300683826189860118618490820807524057612427553913842208530606744247133534895899690306536449539469614070572509406833910206*a^12 + 27956870313789156191688216792719089763559922484610841034074618296012099946941720901909067518961343896235872020620716994988837377770869418044459559500575256707116374748332467678628203585166997480643282330842421630104546432829151162106509466954414963610888930730368712192707055626881593848210611276214172746710738326112824709173739960251367040669358258967934619845622483912348837957541246078983322102108197709470404424021245496465232156753748264742107127875964672089230544*a^11 + 32682422724688102091364852750344456724694897369921771229579230132909891491501177143018954149018821750163058636235693617305937083845401822349428663969610583311527987821954896852561629484990785574202199304662853182700765134980864384312241890523910237176265297465962189886370691597704188249086156339451757638551685665625892855072901255413275502639882693631880953880611305508861727274507001329825551618751493368017068796696816122887433292329844926438912777446175246012642019*a^10 - 20696836201123467331523447252370230383893716823919999538312546896536891883138581442248444138279673658063957805822041197968822102665434162194712267035432101750762572675125781712015246326370253420898122013709397705276169746960496713883174506990538100116113161567827074274206535723061853502532702943504103894070872698399845567387018012245676409158577797482348905800581525467885545161892882221595320322583776457793025019139736937050569924932341485979766714758010869565895527*a^9 - 32325770126658329482068612817691576792628300752122041927581230861142875168098233095411726298569330937640023197125450620177287733506337440440085333248931447664037956912280286519115176346994698732515164961561269340228587384828352279983720051403929591736962886969778763901806859949177277705233292682387251677499877360156493740013859664302055355993752783177589392965325219135269673199644800074834704194227574350776853291883570276938584553634462925249519251761779246535905158*a^8 + 28645236826281546744599645493403986335354151435917385118093653926426884720568954587894968415584742131950739975016113783867004341121650161885633558613988938752554962963917812478347169162615246758587739343755604045282204548362791011770965661721416871722877848060126448502426430948446963650827681148991819470796716659139928081945100999764831742064815434584071663184878698767403880030874506003819657049135497338903679218097560638596361585254043250926349912145781498127775855*a^7 + 12361537746456222939157127194849618136223858862419684644120694186010825675311488713921608046951098828010375773289275438678812753007527096152841828081184184200513283769205759911369663705510043833730071882262668992179777467780266382466603139385407256277535831881582110939880593684220195498834459336274455727344615793292299033403412257698989079865794228133167511255583957790329143156868444335760035284444911248901562396086378956083285012254771138589128927931170051399239043*a^6 - 16261814152544117234166706187606626542639818824157397166053098647443095271872605262069733938052032106880874109529755870028830018462356971866049783666391726980321539182924519645875348978808931302362639135602717653299515501480030140102977751751366399184791627620186118643472941839465862364726781796618447387795515289309751836927802991136741130665933666293922122816251755519999193268088370765805808520046170686924490536384589461012993064013026877149830295342347980347595384*a^5 - 664235875978489171705293360136316051184888525467066152478756749783913319403317661378115083546469322764775229981736271999183831797337273814698705679532569834740861519348035861213668536358073958433509800858360547380330363254055474285464040057295000361836376753231556259879938714137465178707962290939793843092948199001088638677039667121223328229057151338396870589609127838325592062168939022183020603028262090763738095110025971936226544852186701906440558567029389888163927*a^4 + 553331998728651522738612572073036608453823082623206714027970075073066313402375075698828425792962027086360531115191709965114637645827289952366887901924083893567187730176508258519483632701422976983749684774285468772723242597075488241052590954500370658242825950638431194041815776071503583217572469915299628937848186226795984360511565333483429648331664603698683477779649221798836133746669075446052443592602408976654136618774549547034552934228136944305211060932301803499402*a^3 + 1055009038403069403174741412898214913223705563589696542139953276949560608199288201109534109447821376439461936537227650829065675892987411187384984758023896283024788937810297618804024524912960762738240812102059382327835109693578022593222298485755572648070861544317409369590194976796235306064045748614908160244862933713540820894299083599821342845881642168870074926842831984290780988643200657052923526984390620804093258246781005395012183434185907700858093157602338569405599*a^2 - 524598500441412813939999937961279781547335004340436520840038138555418024744658498427529069621477253669154272374762950279566886052911264543750246673205199001221178350042721366212951262704840576898551193981028860142334086228374799322404882388234431449339100860761819511168581550578353544628424670862071346162967415398426783938798311455754617171104517742600519051723770167218805621604296391384189166445326722084498550541315871173170931307340709002361190386401296020938840*a + 148583153020842259334027463541579379427302255545211132754667133293775687339222462218330798085709100466936087767702596795395201542544629234423325410509574273126591479776400073231555927010002833928410817010990971904040382949242112615253443966466215726956339197180101975970578724642984853160737236762495241819049735542014984829861944957749165595303300514739539581738944917624797836859935919317739671701394512722875816558233324366438348004004978780082740207699666993399489)*b + 1/1648627011990321541446626547263334020232581556885935568348816535796558639969677056435007591927406295358947747689367039301998794770878068186751523072494916324225182761437116242405275772311953808028560047149270057730795301716120020731609210343447805357992435742683256837173406331810470356319280077190099737725617069587005835713703651354859785043277209172152499631155817506487939643994621198427875638446799950408450921590669088075816588096528940774639202063406270142781286397741351736739654879867201533413882549239808*(-13426117862730357248184432969141909396407595137263992039480122219934894685114280968926412088914747151750910615191725012249299046630978538763525250387685245642130124168532405130568954336707153785690418103308876632517153327397761426406583656876540101822795798941283720298743960156321756331392471046604961550555907991306250135674706182129375556274230245955756794002216554508918672192044801079323978999694105559420016313385782486745808745187243096864487688501266556624683047634744876924007030663773651791824691562*a^23 - 18954589601042050000685865971995794281018265615036067043264384146337188993868196728629389632765236111706525597894286713981533149156402971390200275887513039462794291179236353863503853116130586534238504054418414736962947351949152130872874429317568707668998730916394619916857492709686921656651093174865949468605596759138184009853141756459227789503625416694851575502108800307889741739694881852035093811630940628369553319933984330325943734444702537441460935159747819353508779197862542531239681034851742549459851641*a^22 + 297114685596063269668109565065767534332373132658185635761615099171515344929222746835107130917500506575694127428403606579832990936337478951611671817174722707422374432362198439651487916075032994357310342456677255619529969863501848260148489662922371224744152192315494722891295127790678066769578095087359012013465524387622072217933598545614841517919331734282523908182693152630838082704416101025111999485546657143135207169879360982667247990605492485434807560667450230868477158064023466475719334490817508083425305278*a^21 - 763456103896483678066753596646268333072377301529596582213328990168143716305930012207616089283218190401390831374496615269148483060549781068715251555777056146947841139523092243237242267652558495472721241045656883419169652115150926936600807578733419553337873680602279449775880284455834078906034625056539750374221837454718145725206625736269898217454262530444290536733421082434057805262089500509056920624865571911893534113255877838613011930239294399747816828548537213239675070056212400759132221424915367896877285795*a^20 - 2092504597297049384581373544342185633607378988422023413713169054558686209434642893233941404785830642504706230703766612916792511198856039193779226067123734037912176417427605526208174169984628686498446540238797067180992914694453453821529174609988904304139462057650039785815385496687440600256391784585244453688112720602007414088598037490356135023424507785736807291589177375530205521783967125960719410811838230592496392532220440939267328771397498307693898337319880862634141172041846553621839266316122723242898706864*a^19 + 15999390785446400614244007951057849691614495578811120429147751781682116685293223235712337920221180912533624768076987053935519219325679153299264777422492558345383186224279425516396725242436638395080566314372198231930040362276406731311978619422917976714335767902399901664621626073076956452122800737507617331963982895809475494692178927107178181918337476007857563326764448062593138873893272128039049107180199495675286865782466955135483914900403171922859646744256505400721235883855624150437007421770939200383680738872*a^18 + 16445214509222373887031970859262107264941590548343384972825356207142530484393875475598937657261003556364938296831539748617929018491574586248208397065020558391003096528069804208418868355929253821798948938798037394303086436184535771307387254096153271318843962108130708367299137510833157256832371176023833736354847314968902195802057713982190829515386202950774776023506724653579845563613282030902491993655678500991989947322669759802627567514795802516415637069149315149582763511711366012499117716050125582338937723112*a^17 - 80646939324800738301590034845678175930913436836824742955268850002800790195547550160257376283606622730769969158928605192584632193403039141328851918476479094079337360792496373211446445839008811425065523770409120984835015713872293624237836102446017550831901926939065996598913047813447531943394914874556721910347785875418239437541684327029941640394121490510461595782893441562367600632566599509405996105439950818408569873740289565831156265715590173305478696485926943283054920396485469725608929343094510749360692726370*a^16 - 138767776140934943413949353252409269235033148327157956454500182729217193733378526370161607793818769881716091411264396243518324423424867590622127076016529278924088245452304130270757265116158330624894056641958254806073393401656894998898165583621510682526027244889034682683405967013473631565273262086216776376627964057842757283543028872058651348349499383144478421201269647314207182381702741601840980335941359388572623773729582668597613050928464865440822250778946761127639693415112900433760469830124867873747613294954*a^15 + 463931103522442202803512170498815583037446245789427061084210073653080638482111019211135547257229270514285649102792535121342633677412725784049327393729384540693853334575898720339268897378933504528676334547948441388557643133625672062166393777794860594803758639546090673046017275948551434570790513708339680408266690222595985334302291929946589988307290591651832412155905432014540780158124446688165048005635581589409726215372001326547809205221326906915609650373750619137683392389737965667829272635843379397443360086367*a^14 + 450669845965277713222939794944009979344550300042019537342135081055729016906787540399458266291363773199121085110606360502692258912790552969948560654413009823095930921231027721103434194824021526752562706715276973329799102715025008291404672869544773384577188093879899431185491124575390818286992088934631639130090424181239949498415652624260754558003002712351794085452200689956475582309480779328425588468413997131195411801935856500825070479008286297362565945974946958408510334989563232555449536859269730924758554104638*a^13 - 1032334895675871421706162522111319214342849951594093091011687659398902251210696754811583801839721270348672146567608383175857337892814252832470328828005698826458535244492449710645167521921418207687296575564505307011068156300575484141300845988745225271081909344146578231279060620993775544919145053052982737369542659198428989497900727978612747924164923391904636513376846930046051119252915406407057066837338568570743059688478266394106810972828767550424268414548236955784108115855882339493926699850696410084591982284595*a^12 + 721033451203336150017746974306719845668073665170867204756449112802396297322106075179904766831386927123259601796481769551172105854037119159155048623788637318738094670956675527683134750011277499876024908526885185310095619211071928556930090416942842845505095923421800341660088074118381160049572990773304859494039120886430003689934272660395867737921578689106185571773478218947168781300875694672034174077600171253392179124978675789381754868326678815197064693206723655068781354720119131321644465338729695927758564359004*a^11 + 7094820826765287030264252888720089609115949828757536548225865052354537862434976444948656489207678655155952532182741721991408926034791479114618083086302816986749868896731466981533490757670581144700412127816576772693821747547594175476300243445160434275742101190248772716430865132875621484127340865942655376282193989943843905976314850570136580763496714481398507340828084499651054051662781375914081214173516725922152314304890658241313966976617496949946591539525664051191646007948062365164728115496171091462667535549152*a^10 + 9395124215763262358488175189888959609298566725399437385615107285815253341318428709355244744087243286480863645513247583731402136204912038711412990342420752219231731474815611548616374517674342645789992613842868718830043289960471697318543393697256326647279718178563659181863337647985685578033803752228036941413363426764453533755787372436720299546628569304704311755218019833815681111595875676732087646609795282143424678884093145936257986627646572954986664359681858653971474598195852997022969768251206314659350479414156*a^9 + 25473334607029605495123112010278940135096100913059089064624954645700488661662103452416691721555403521078654105076117505086052430241370815305610651868361508794177701034173595333481543863580376130282659569657012747671282006141591906988583354459284593200523293338528562961348543366708076696402561324751033571753115760411523211147400156533008867218436184581461176128195896331021326177483267028507792270543230780448866752642282483304151061888004535661663210160222682373947999842026478678183997601975512749691547467452*a^8 - 5412506683663319846751973071167116630894370917724588531781683631107410602843103227250254860303776635146514413846002527175917606204284536152442757098506765903735048561936010634811848657258161373350496869943747944342445623371951660066950681662727543469845555432132668838949096280070190501438992256468539488460683745080420025150997725398564091762804349884665724862591554526032863553482442375984868575996131054732603605135278475585189562939133265287476726147986446303805206371579600561872017475482535925911237761777640*a^7 + 2560906826386026120924351428983903445921018048537540981472009305839547763383276492488483279529992954236763573125257322643592390041630723746846063086026330542519741409759583706030852883556349117973064114627446009468203527553778234958313883924708425283759131341401789382876117732410415233136005120134067655241806329504755084896232747389876279208668808578102941477498500247516035453383731197493193987054296300849139566157581178045445676498481637117828581745698765150953373710683480261217830397235800261213464520925148*a^6 + 3456722660800493926237669909919122592412540457406902142513808941549001585441545281363280051909491695305543810652453314309345897823322051644077618136454856054449453846238548698793801775357116216497353105419878781543426253182839100884612910032862929108946902922290713897116886868730262747149028493036207999496858950727422213076758959815428152142641159023961805318970418658929200594765071140040025059783036469337501025633851871995658129888308459572310724851340349559412799707340135025492850106879221229135678523483748*a^5 - 1088915352037370385375910223212978315786404836983759688842052201615466682984432578318097105912078748351779034959250516823634526174751278498038084423084274560002325271359320194878846576672639910569779042864665713318312750121891252302078600177333525134680996216115278780376154169531489909050915041708451424018045929806064322040119543340426550375306562081429032847419252221279341693927619658667379165593019681466636368979562457827789554146719661415829039611081258145373749140236754383453121500981548539075186802957832*a^4 - 971585143643044928262793411830726002149052377953620311557215852772885663093917263608014154617815641159671172970793512554177724877538494296822777302133323079313576886765589292923220949559327318989612662121801632045285693666136633164179490099114018425719219808833325073297410073785700207051483653896505296501872240173893913690195725547545077926437114557145466862432650019841131853765514853043814577790345224195199452478871944359843968962810303201614253034046736895505721469978509797182800857093797591695405163164432*a^3 - 437164731504130951938349784404986865571909117672216504111558181920211326132493821389576082581259224439624276886559889656992820334846890478715949715924590178160043713511924532393995434470331615525557392689998891333324474022934811788411002771144769849404005174510666951880450301183469166673684024491004757727074364641002600827625289222369078263857868315750405194688240036371671560874137397309424729647152314401850045460219498651998874020629753894822433933489062386410503436701735861708142944998624557080418303387702*a^2 - 7751514764165769437947436051756714227773528582740725762017110776638793564617841066491264965827920240064966387057788819034472807148625596517235010531345727277886141131607551992689933772031989201262725542580001268751273093771542970227239260942776151914309659495735652883214957510477820047159140630016244276278749664987966885558312573276942049346699655576016986639789668383320323034011273719733362845422537932691925337134174212262370190871806174728774845684934573050997527396953037983880760284910443392982946448764*a - 55235187669253180017526271989311676681594251715324823054838546362019528840584500409740508393276434526611213365542145704818776863493999044528591243265566297817181736330790984603326718169461355293086902198293037445025822995374192119332578251119133283265851385362712878765985687743182809551894609842791370700005822958820348503534854180187048742916685249880161913733283863237728287992191207142341531792382603624078606301532811204690752033475045758135146564346139399719264042942423976746096922338556507178301145985560))*Z^5 + (1/323130894350103022123538803263613467965585985149643371396368041016125493434056703061261488017771633890353758547115939703191763775092101364603298522209003599548135821241674783511434051373142946373597769241256931315235879136359524063395405227315769850166517405565918340085987641034852189838578895129259548594220945639053143799885915665552517868482332997741889927706540231271636170222945754891863625135572790280056380631771141262860051266919672391829283604427628947985132133957304940400972356453971500549120979651002368*(203604245812937046899890269945833939716211093027571188134476428556542934292222314345182685499614892683546029424375910030014387133677393585781043160360193670844296733714818673343700010708591603580037746304932632071432411296172490729516351598891192418811233766778330851998916697729611730408311561982375158396000936380916249027390391730875906419141191618943636288368934238461867618951336547591786283964083783239915145854635232005365337718675322263206694181258050034159157689759324957660994702058141594158867441846*a^23 - 1116610139248011326932865637112291370129816239069171496964959783363298145767907145292468776375472719191079317501935924839554436395364039596284457448624969469635715171228289182826814545088553845801628369579667006792392670100305007147096220430685029754011284386031927014021258011766466327502775463213558732494351435491228745131558829666352843141041398414087218706043932254359461720119121457114011232587065040426511616340175616344468158048466037557666591434218411109160643776215403556136053248097478533983712523104*a^22 + 1262799761780473494145509872043488179163028360000602328838624093162055226145645372405617040528939236738932113807249966904964526100545137635866431623974946170241612757394526415923770990288444426586419861702355604338888298073177393981437990898551116616707869745940111338627979281569756077944597225301405770054341202928334151070481327948213705877302324404331306523848430618415360838850120570566946133680573523922654422705985336381784981681686077254916720038378445897774291518495746993575559807199851747898077516866*a^21 + 9137046229022900448299622196396746720430393642266413278360527631853920758277118275017074615143947948925194535889183379434891873160209842803505077985587809244096416040752269144867531618260409048463835289595149680886729136761157134903583652275430739454532869934300955761022016832212781250690349701941357248885257479145992683342810181969836597046548592714920603296529471770188785120253774294489206172850674646217342048839307209219036176122892114785761699153478059737991462545231145796812273961354739054988226315055*a^20 - 50399601739191501359820029675677010158858606596493153463059168561891215754755791018596593062910274801716951023161249107683083925696411471256614304142939668438650944472398187424112319211526384042509420491020997278225040129826672608159128228538451959828385295432133494653548901314460864793686185101932983531309349926724763973253328179814412637452557667501144968231683269192051050586831769891608134342798178999807728224613385801395255080965848419028439694099479088812398213193508187789803520576431220484969516250498*a^19 + 20542249759927871758546868556041755535878428797910821497005338590813532536521103511762500515547329359246268593861010986616394062381194563550326975279949242809797509860212023128453363428879188416820177787007341839395648745605813757427632475786769537272452112641607226859492770161729071803332165123471627802058119847434485814723948537770108698483169424578740690227492276836035396786380626064819635552205807115155502428951244393672965054545388212469145500402406688008887759476776138463016819831672508467871350216756*a^18 + 243777354563519888466676039174676020893033220599007164099628008726649131794249814809520875241645689734144580161955042498729302313139289104055812897183238723565808040906063011082637843248388846369979052169252200765023227145182986245234596015144916665069263950854635824476172580381432597755578689966157769370756177838167978657570327054648994234936033112713072972169967684889668578119770382559000197378327328380079253210999059391681622113634912842269096272409426444876270021902265116447068738491444715215399974214462*a^17 + 179566176705407683212228793904501202546172050056070082191711967882372708627193826478992863148541761024655154710918135875313934727000491896963773431894842456668782893266833230305080452105136969919180485303339516054060411284389991796169583013441582346602631499782646266987009706616688026742983504814916052970098812868910098571158331500577634992637551145220921858429435197859960976440634703601454719609581018569586108634571642415731488675052732496467337027873074603342235576074828750093923277083283207080032541763600*a^16 - 2054641751991924917895276834547215064260030484154130543102916311698567697799243205214475556270170533592808431464444109713922182404675417871594728978075916238009590948147397959487688303447697916998729283094992557151118752635148861115858456304601819341047803354382602456462095118732105227874058627078959842049338623472506860815219218501378881678886679073457674978004551462555138693392404573727368160149249159869563399914785991265735914827617604261790145406727400356864900728504013978636636579361587678394199571082516*a^15 + 695763765316096664779832368481142847810842317003472967013450665575341160423567030007783035435847453817363122507624331860729960497215192696486978523407092235953135828084455062756391119377471361760238816719703871887997132633514862027335481034288526259866197553926656114362422278119508496281284454856007961554982498193627825607533319553591769795562135370556271605485635401656189257136985291107992606607121613213655119134263928691934287282593035340216477306052856184338952041433821299036110327037362120158284701129790*a^14 + 6022511399279857093043333910602498172732546196098475811685236466738328815733968876605654976566735222318274201335645922136077010262223594317913329686803207268110130644618443117310238888105791039969020859919252206854339832726796724937358015691446873597480150332913887459517935681666258056724627640317801006749291572763398908073905380798447679195839162889790330423304977009536695011781407647356746071178764301690318556102832464086991923895913249677292214936943955125255134474917387096626999055038722695645105759224112*a^13 - 5940294516660531985232910934834104242795367465880921878034363060560573534985939469930851328800585242211154845693819263604836019178846732660644551467846851729936070516847579311801453217020699430011498527588797728207769656279385081918775516939894866259584388711647697177839964301232750356975956758074546263863612061284560064093784802219364373851563242060897485539195326528332446750027753689152034357002977597341430826065200445894799682804325611308961440397975527648751522791332052358759710273763726907700717622771245*a^12 - 14602273558681095005352122998993506872699520323546425575777118292833882240777659288806795809633072799229303815589699173402800266064634862762572972697749119751963715630544209873094741353977138583072823808168282206851400028625289141625755472016346151380684594743785809089234614415012188405216292414376935127006554002106645528950709489012093391404987227260439767872770249882930615314064576506325721493382251111573981715160846558602042976787214363148863838458764232141381499510066290740440244914709347544749018410556804*a^11 + 12674379124499401488042186864542960878339705059190146681305690478360844719727500013667481333317732295034735298251604136553003066200694834321247099169812503164884902488063477302320761776345018195383537902934574590273579736585228366397384542198658343149901532222356424565534050231938495856935403231771280943138548791067500550498921813628955955242928939628896061820932089664303444331407037730379162417478879710485371208870141729706037360751896121947009813578142220412894398815773798230306002454015867591262108060345374*a^10 + 55799890942312635631594441586497222620507494764672367529020996324788961067652035845363790851274196281006040989727754957730642963672676244880801223765950526405759644880723335125383914030562822998066394107825555493133534594657487687824812944636189112980489652751831769171656312666516141892323234022509408612629413027722469744557448480544076646983095450686906675188313965273397910804479969220049240965943266446505041180922975656848112128530330066618643401381632927593478734374136339479230203248581296745640622302366428*a^9 + 21063389977334605103473040042543570146499703281413063788021898436687019187427249909348033647751776255791523521173923481836625851698451986829275717618806532545042269372652651092228267617275777105958316563856774437991202624622600186959678508643895661969195647263606820580431640206597468683087912053892533531876549041831715594088488684347324813437724766911848035585789670689955559003425895415809651663718906529068732775499668764416909449609209382732235275603697992646946078629708955244066587088337905825778156339350170*a^8 - 40404972244868925313052945031496333411500310279775917534454461339532267675548805415746960921852055735585186665037137649036976914842257952683882134763807647309280823245050033578652635229398805682900668672059680424051431493793889208697681878756594607446500896793493627315840637137572460381230290162450627650515133341443827330877631558391514493526477408415630169549642817623079053890193272913080770542913976860379382518912779501130871135868296834150636578393020917970560958150134931276015876702261817616524812450448396*a^7 + 2867047460995525206283540641115196203062496930908873556411687374938702492943595233888559465272097179109832220785394507015232046152109361359876843295490464944318917940786372741567688773124778922230580850942702405558983842935475490509496911407940196494400688916185114114761914492320738973735061590122961374919563428450277586668255802400711476474458684874401898433792936161638253971817618377587669435664423165269508346136953838742527729509682026017682672031448203059748088617180239570172633453923904481034977164361840*a^6 + 25057936327276481921078633462880754172608588372274979879930640752175530824342214785535185843498948999475191886477197608601903855301186089408324427947837054874220458975944966720516407388620919141830620386956276369881811545481330667221011364534065570297921712895223090931417045474007000085462883368906998029923613988674102041715979799978202712092988460085238504073143452975806401309602312514986279821686210884858115048893190382208853860565771972658787309561095184463059400977945490854288201237906352004566365359051252*a^5 - 3319985161476991144514843599621525355098317721766870948857657305561772328540639950589067638219437100178832787621993865531882351010570893390299207955457484870715428408248758052413298691589107543866825563493558878905519743772586797276653857844181256505651816011730792470601876992024924532041743873541622829154417017294443237181774821498432502179045117804305350488998076101668799064266777586253665440090347568498128342724173617326228571851486673981038105106837289169158217302840097641989977073242046192848750161255958*a^4 - 4640485812561579759635008707550672916134215455372170961582921735602343383577539352881916656334025032694143169013676458159346923758690439365023650088668786203333439938701819200714702847807038423036879402546291654016733485379468898502869872307423010865416785933940384741333051236089578881814577145506141620004201783827233145573720868783962392972423580015374063163017615623208074398910356210609587477637890448139013202184517081586670822314593850592003191098396463277891852333064307000955858499272385219730363855138724*a^3 - 2879241437027283948676801709392224463226233554094353131984664338316903927592516273339678198352692115656761814594147168374206252105567211801932316166786710560909484950347526913375919207271933066056539350737794270687856613869753386432662291448614435101960841056169242276516276012910015810027582950134399574072815700359562782555128963694270768279692487558620101330637806604820907198738964113689778744814556428666522155604270525295768111912244699500194516056650170891735631875873098406043640214144316880443483881157804*a^2 + 91649782056010015608661936492218792563231174354724069436020795491895591726050630079007575769503033263331855928567743181939338367771133320038778860145274577136152700007293555565395775791126788479001646256992821584484604362094621400276824714124590973669608216680546276744692201840594956263865235086122439679337115505333374486253836712645620255284445481616253565219579594249336514443751476918411867303156303187086852885173442911523029775598820520986372130981743267140660207598264118460180797312553328013144930803140*a - 340699173142011428754939994566323662732263513584881340139519364174085023309641597324762065379851492486169348176497942132800726021192074662411462559707586956168650306070902952733899244137157801308692200307401586103710308843636113030107113832640033380710387793288242851468754982787178107805270923783260505131647756498421974741122793428901930805165794543148587666062415053666908650076790479011110305309990492116153124329254980701297670449491907790651184875376062199935854343896732992026836969873266527554893373405526)*b + 1/6564404436885134185387882411120225601041795150493350671043172050331449429712040075726130795428076092442550560726617232612388219049731914431353649566403919642212953027183291073085336467970944860614472516317965203510000173513295190665910822826554518472104496012101798561095756255654543259725639886251870131571683858175779900878538824995731934942345866289918126368383997279239782624347942731136251476341380919869064456376085074999016463929426633812139099886286898647145100097551393891900464670481533209436132288590795981272520380138080482099751018734908126265344*(-12249549071045617717940923177933852647300916835440390807228717292524553383173848641266069110881747798495730230478359474729540253060801508927233457595575602522052919801123298631087009481553743358498089645924743169645859635452595391528846426473190198136415574449076395270465633489549523996164027503416357599234412804682412142432007470693278085726749773621584691374592221133509481086812480036984320611989349916150851543161690796349361479541683536576238389883230944704813705883504691588312093976808988679669061720695055850704266405903284507378096647910786955*a^23 - 73607313330218062429656599225771036408523336363040391518330924271025769500939406371520380626144493949552385200618569397003744859090021333299858808479489998357092542945118204708236657864670173702453831890702167028533088677994186018260123404087368798253863737837615418176934386792054259517454787454940612665433786087672419545814609775300726011348236949023833607862990114068402915138835430594898832781618144465114746505525100523116166057824651134482461538637355391208705747026363065268327447879656596854102401552687657681505695533963612087956750508894922237*a^22 + 3045229186214748185709230808396303352489764133684838585057538726870813637700600480968406144721099718357771986208886880222031197205184621088637778389827924749101111043263051583676793778958391037299297359549302901611862169736167687816792776048919145962943815494728350639588060410512017426560474568136835292283283668154457020288388915191211124107669384392566369606045227711513036165183245994763129800845404816995437480565915129582357315054102967638928792226365521353322415507942498816150583222526395829180347998483252588180185047933290882422381076742911223432*a^21 + 538173835223496573407557940579452140927134909701544319940522166447945738677037173501078476915209523860678718235889325524070773194827281486722865569639839796311778841127369942891905546355984560698495975136234644196233920469008043026302123590938881700764888079480966729946238424227709963234771238196243729674062008343791874675213734196459437619254952702315060288170144372106885428225250133168429339743486129097766602371043687911220154052157848609193030646915038125738225084309317206182474156654230613071972413632362971413714849170292520758306718927538380650*a^20 - 47408040953637461510596536704779593400321487706922706998196660964697343449381992531827628243985149446481966594105903689816870659292771815138320199136185704686474535465873703937482191177121248992039058078657897275072410487055379989230016815144399316931786877344381376413850091085349388813531152364809037488150463529887887450059032526952407465620648752240641996153435581352741621740958154883993152938681735877229742472968848742738461815391673932215087051151535012093847977225110099163101011009190381211376256996973443842802291305605773123547727384948460196452*a^19 - 15587433098066058588015763421530140466509575936753470072539784273665525800230000782066597319585511795444275574225337532870408805233926025281778364238159382692319033063469135458442414750274757490433310708396447101489990579442858720001367465305011133029168888179861968514518769402026774500965804533660283011292919011127031294180048446348360088399013665991212503387001709640075787994937182066935872030783370696308513076729561356463409218968153867472463979530655080008465058497087773642887077786597789475310489659950895075381544094758990856149358227338777566496*a^18 + 241106128219314665115320167522755122941495150389773846815782876752155697927691064695906456629494832271423914361811459798483622467526179265655334649900509115665749622403928603458032014364802693533253875879664084805107302270490786503270566386625641609732637584733243485751755799492610107909833594214854644959917454282399732286184419629336171304410148015486656723151802239997876467732397201529116081481840900926552180553401409839610569398399673934270594746216057670652495884947818856444316390383044851502323068019030059000803196423230056635057004767213453993484*a^17 + 237221394524221299355207847686184158496850084042644546110394818821282336065509371747566852235958059179070950646256044362517618330747446473429816552054650594336510347088690952517871608034242238785452616581808768722582243836815426168458238749448565388532696224047820427614767144489833758980836908314723550085532042588131455054495352621638895388052313902058152717416142747034826864922861260582967390070350437397399525185662603248870536500070925063350615242334555427311638385115522327440884737227384747700792628978866236369926251483620171307345916951038805190453*a^16 - 1225901759733074488102730253451688661202672738912156821034612240951773031440953368896912711772738517170567541856532019824229051606751706234682910547548898198514949715256597702518985013478156286058273417206040916220621804527259707484182279986393298320444094212968122033811632493971903990500878555715503329222043006404645026272840707462486787627415678644068393062019110680978793605434596326420178134575077903595202237990194827874202948236933452449579115440754837152740863609989733682035968743050845903241651111015383827955859479293445410790963553200264477930085*a^15 - 533559519970326943014452817171869648381885801371630737926542689891664389041355097256583035335262201867314976418026108506840024285379810017605053083193110159334484863577153891699274158998800121146082858022653213431740724094088333665659831072007690546057389001239658787146547457322256731597567949885286285411428546007961743183672268734761807252517102197967780236087272426365335891413211156561623914275386546942988679986785793489503359598890558726032218768669516594391325142879886673873737526201864557596955028599382771796454856751161008838382547523105461576963*a^14 + 3209425743821776833711348821605530792385165781646650955041158831559652819682159762418417594385766623875693787447219232240727896181636076655802572969295861222283192445956011904811103791996774284215519208612261160788537510834812006423495711925840376416315117771495694332651440032254494353893863638427226030496771406546390883829755722858749749708833965692914162169223167785930233248037831443680453059514493523100247285493659482766248062250170561136969188141435443090887587973669599280769744019505122641865169103087228087027549482082623333170727966767784854751058*a^13 - 2396014356536822466361172122210256631323294177835402891130790048559214484623671608138753122818691845672774640641881647507701980696035755761257773296364054817428757417741832439705492343940711132889799763037253584660537740610529589173098319433040670590897146463209429181152893333518667991618738399920297689805518021613303325764057315643839465236712889631003647712307076534848012336786758568206621421545490083111714160063607044123818615992913037215863568020549169363360922114049385072587140783524653498912389516260978212023054348141914112379091548765387944237644*a^12 - 17874807421246876607854063111298889233264952598874477104412960954228466723034179157814979824114058025347327085282943511420776640411878802413791954662557562529784159899244885540780293570519052605031953077802353706085892875466266123689859430636127056894913233118661549608962781634090396603431325908715857595596248113968385372119594146738826480862010967265663253421522909786174844842562642504507526615237091459176258067373982688866616901512853971152208278631335625650792101567596314397874831028116274494965570129335900933233553949044413271043868364363204038060190*a^11 - 20018827593692850254923776839509643437251046192167935879379875900152430807158475799192131117913258162708592558115562349601980375388558482197870129489251787785012265041464018917553972286811324430757349693229067887329437866923559694275561003607026460831106241381692459754463099472210434104065198134065957362778501555428215172376614320527759754581002389477983509154599918975846020787579810150415357148890758489222173223681281126094310495285009393069913896084858276893224355176213897537247347613631452806867561635024552187665599307634632086281022119893052804197722*a^10 + 4432053885056149743237967871389281684901426438301472463207806167611091943409590169254634611757202808462681572568809530487767346779537190224521696686426716749064368125898963246210351849809221003862713636528623999618033988055682270173918955628027278430202219217935647516352986839530543532745709378838522661494431405174062263144352625363397578313401360204348054697866172354066614222721572643233113865932139902539440942611476342004525760797282266623286903873393992607527709842678601169096096774035060384084176950461449005633078491926953091032046926773880219241106*a^9 + 13112101560189857411413661588882784921575064473516390353745662929174351726489376545885271494441508674172986353061065943395032609184495233633081696630840819484119047284131999461138686124022449901167846666998157531773760475168696693840306525189121888256749589605249191901059220931045881143172198217003469725477036448633316157556020761405922347880687556550659003262633792214364594716736399731708544376832263887594962984725615943672758454591149077597852276224545272840672885320661343710088420903808009519080595331036089235777953725477739513415597076171848301494755*a^8 - 8723117377459623486060901071221026113278711693064492508087296166422044506375675053132727627919074217585167962258726746357354575205426301010798945591142725510627600879330104410493195375233708367108574586503221777889149648513125309515819007863299414909577016109423024906705086673477744520022623128285327977868997186692373539923144845963390412589716609321691957728628800229056398341148828423827146064517433027116475463060952014495483700476943453342958169042506778340378313539613809744329997287062443595447129636745228650098051134301801183738094799299932006150764*a^7 - 7468864178867484689012313305520584812915312981227192923790571461527708351332394554755740004679466822619508001874267206267877867789565695047897405805273933164139345924080259363795891284101557184505930738713182311586489013132934012668449645660617210191828491376504026284703191469216775463737788416230170427935021436541995624277496550211678372874111386046906209002207692638668179939554386414253689815384132572228880125911149011676731440256577641673703648838290962771171893535007811498691054655115777337995751939483650962421719087817745092082235182009160285147980*a^6 + 4118876333919012766289658365354872761600229495006162780606862158445150714759205021104040008465650883812492006745393992320621106428907514489543732490171293386941278856038160278784417879501356033004672305392839452248591151027179719276317881512589876406515947664963466098505994405825887808030869180493774999120278645920152726215046835304200898320775555252918110098037977237934995982285365061621957632024068264843481140677606216315348514154353737904809343136527815028436565705695001796832263802071295462445668621122548689961303778579112033470344655122661407961484*a^5 + 2047364239342416014036739956089606168918134921165363478362218671562492585342442277158951445183466152159296962887397339202947455386235486260383008368490243662308701059247408143371747130530955651368448764289644709659487111837694346880819419026595431694669892038693197557429374140907370213523203455240526178692210392628021680806884205427524717421416078220372010619437260015031308333440783084327771726064985582729477337881010322209234962909080199600048274278735721556859647912076353591172179419175176048694730617848474246564645761089582772690996269738917945129518*a^4 + 625156884567646086448870852116177146949093017341595166920352688924003152867287148321437744838933821973939011571651059136757454749837996639471936623753586591053865453456731891383774122829945248014110834234637061359686952797050054656042633087061741032500515734890221969290277974676476528954695713926901606148614981197631881573501031420411483453108258302949606767080073333845050912218961443082182828765381571148058626234631665911754334547707607573767389569526005943819590377046582538482972872960449896159350710118355358632921577984197725960942774393632927491734*a^3 - 173507721993529478555420771957406089571036440585995084371086381064624486127065445985752701325408472841303168249949179602999522892420991572548479951826379343077592599394613653214999922510630233561213133030078514969385448885696166398904447434106110814554045524166880515449663339602419164986444360561506959824003659612290960546496491340830916450749532088743183232979487102946628678530356155241837925933788632833264557767111084832610481857462887564930915474041676845276138571031079738176954098686449565364881981164913525554254180135290203463565282374681460325170*a^2 + 129222662531763765231074810094782629149333792208857360223688150904638847920268788567319560622333626783119316170934021181585619196706151073922162828515267036018319178675446458343707133597980923402135327315963050424576436095061099981946693979486781445446248229498011491746709692857957277638262113382112248141395026161807774801860293501309810598734607419841725586151564501316622131901167578502114264028154988731806331406190450366641464549340624995120997575551238889635328165209570955593661230647825599084169470451481268316630689832356108498873986992077351362472*a - 14690764309567094135699923746693870102295340595171310195161029224691382904518762946286152650989125831242544846943775525728466466343382188316164893121130808233801785329006303054232344738387832130157871417898830256991901888156709614600304099107447557107097183579742778835969712477470771693549588652536526043567110304897399848404774083820150747277531209169076938567830063879791506262001214948352774491208753193103689213223724770751160471037445856422487805932146141346438005800934005456414423697811820020572606933430370379521586747360884757611402881806082606452))*Z^4 + (1/321655817407371575084006238144891054451047962374174182881115430466241022055889963710580408975975728529684977475604244398007022733436863807136328828753792062468434698331981262581181486930576298170109153299580294971990008502151464342629630318501171405133120304592988129493692056527072619726556354426341636447012509050613215143048402424790864812174947448205988192050815866682749348593049193825676322340727665073584158362428168674951806732541905056794815894428058033710109904780018300703122768853595127262370482140949003082353498626765943622887799918010498187001856*(445772083457890982236769171535027801466152141648390947056564342398861319823089426721476438478357007841059277291920065942913655567929591342175392376943106362354744325205632887804200366197736947381974248812734953616725258629446305910991157518660434745035511421455673342989121490741165301029067359965540673647625473307641671933213402605497209763974322101179192811319836925226118948884557834691786790449620240678761067784441554410516605741283086782641019569272016778204144305712290192024869036195602915735240748049618999932248270734146772855638140317119640078*a^23 - 1772472357385467889739369158346294597283749279473713172231269762039732516816049116229695670178744159583663024372438251438429881646248940414043545089751956377122438378558714484908261683885336893507994744159031128102423227464714007753147165727934292204319240267631880375947330689410880486371864790958352166846972008821551291434685568803484179060579406557464769131421101958255621811443095310894354918241645885855976242150224218666285361222498938546268828424005385977378884318783129864259004042524587232726444537499592002008615038644560487305143196876948208334*a^22 - 5184397757750417363295556148158763754812097786187611214447766029524386414323578020070731066006626100605767628153753530700772472071684313074853944390824795302668230593475872533489477397677607167235993904296248289360403618014216653750046812094495383330136295025191936321472532384586390534735005407564752831911292289794369688486570502765079321120141559544782338867108755658629368524868443343042149871054556347665110777895996872796926609254115306204976462163830401552294563249346814554548072081275487513649574405872508833618687139282436092499243954649857335215*a^21 + 26635342337793042409725190419535363357893771050080417026141982196300893550210915580413904369979114955689369774722188041146962151818928124427019255208819708384084354554471151085568989634985322777547399585712203623234370426767615210739841532937018660385536757638883993126203556561333511980568224521326528865520307037665070885627031861665401205221397586142073465832434848462686546116871931048129952493572464849980083971996897481981974820901528104533937885028001758559531362676491740971388625787415153551003135259056042202775032309655412622303099019212383852322*a^20 + 14215811535711814982800444990824807755305476933800846406900048211960725076308976179560470529691664361551946803147365648050181551055574148302908037120892445017508246409029153049122830625774374818285920903275261368012092598446216028405483505375939852275177579465394262725871100564638440908916575447504364456306181933087788017532988666864593583053805727741902879330289372301349886072721181704793367399698906325896788074432609528520888452589356164324039814878533897196479616366634763212820921169374132974923744347290293135737032567351684956161113512568886345223*a^19 - 132972856028836252846910728175278996679358879482224441649229213302658213115443504948975586658971205516473483822554961553939002433686472323504760798998005091413164390538752307565576602129851657751192559977660378854416219280757380366015696775701914086578493316801918825671536215131443376736334120349582514687235517198988137363255368711241991796758985379394639405541146889353530255136774574413790115643531006852034851131431537952583336701132629883363343480609643181770607236282954179069276097693116375706193514291571488524274902625123865885089336026565969449687*a^18 - 169413666508442370327625209960846499135287722226954455374465524754183402580472852551370589271758658598203797334516542757455474086487465313342076665571725553303008313809666154380051505783945336316122821929864275897917731852986866086400740649770244130050844408547123124571090492107174511645968080842946555745849850201040021245794853278745512852053064108762817244220073639720537679869449466277454318729989695965579919407470439873432789603338201173895013362911733530808533973288200641766743639261646870318748087421796366061498348843443046353761964047309114541978*a^17 + 863114956511593356893302001690524140368534007431362366661123717896691300652141356086011824349062480714174099521597086968020798375722625092400815609823567705478963693105714415820872094016876589010135935674546034159069336076791519606624039038838669932487972463432244793790563352960421821495144038275399576005244794295790409051868239529964637265953234638152724433271484300139407889635374409533816821633996358878859411161067473785137669813034751653677395946460664502752112568225905453157628708381886685222357989740154449182851301233332844839319864959008932018973*a^16 + 94879952615167519560738224971911881133702380401914626323456296838698617352013803526067594745083459770491888809491841345757135194462246319480105182624343841009440715225173355778314859074190546155889654312829860752642656615130235009616565217466904525869620051624136444547872905460217747658212652890967569185863343696265176168183445747231584863944552548327018631862960661851940203437292967233041219651493860595663919454307391421799456748289190274701850956502463358372623511824931547302601828060934221543117409010906477953958993578018389911601562394117337874920*a^15 - 3018841318793890002405721172781170048217579728723410406896968991377369807170350468286687609629246555396570871697177177446248077490491741344105651228092891537722984153413828357051901218775998388503392563130552532793910329837833738767370304415745401866481584325357014946791303274510998577547456866067965415799900070103936642171155565577728419421177817432171027107314735136418042486730340299853095639069759932380465936075497196026884569397624485361228246404952404633033462777420313548652588990828241512155990241779071197390826452326584195867719412877181299280609*a^14 + 467275074364108478338943577134527195407498428084302135407037442260979987023026450872347399374168807363990489614670890100740566199032116875849779839721221314985750286325027053529034718116021986663627350947920804592413656236326885545336314562478544540789813547418264713353391439135678979226021660632885972284742900798808694136133648968419185300716477683973655075168440885842352204559240181524284818003343890779963112588995833324524601385681486333321427799295042875304404329271207831489951652242920227012223898620384885707195980636921728921569425537177656542557*a^13 + 6999323347484130291707488858737220746778434990976705057537763627464112786639350472000880215648434318420977599732509929075128376589421965493140169911338466063482140379803424147875074984210791590529870734689203516420269518821689440808963708542557816447047152489877115140847286612388139777025293058906875625500006459611956019703784429757866765875618296787298367447945627528181157682676280698443504006496416235751257667172356725872555761826886341679667080183403191482188655607022329383988931878079451380614968668037419322937724768441204561296779590664753605801383*a^12 + 39258628506387045374202821324616824613672952432739222942324377099905487185341987243280528316741877530791494521602907811470365462458195719936674546220437152365487958301568806307124260757443441768519616184663887027062538322824801106832740006368580983739132878037075907116269656214590658952659477567575364139196233088830898677204196556507174246236015661170095993827136644701599298748958886008267225596691410058597104563347226174042729092241506440039067453495088375347912323484143726312975841400698604973310053001035456864831330944262083906531762647668984642171*a^11 - 20349011693309847549999537253424172299954698330557705963014754502920719066782091883162683450908783602429755693718648071678254730113292089517432809232986814998706500177198459998385301228978272391859608620901940584689480330352633342790347662538168375736655773308427929153098955447559765071048608801717632179454204601092689382561556202861965582204046083340611138059458385708536725445549580193540907020371422324661018639154699951008787817745614919974487767305550515268098966914145035355228860632557422962576322406059028629075348505960567212983334491536606687655919*a^10 - 14781801948733339442716913659531421935251484381974751425901910014674414181435567392420275601936661289455716167531691513885425439661498337793131676210541381504438200609922094021748907790551594367509551381615591950418736391404877587421829464533356132978317642967015530709371333555233143191693681295162415537408480172353212574914964989336470812752839655189838794518352374753654266765834607114621782395252011114309646291564471986193487258230075014226069580010504282324993230418272949537024339584125335130712407296530133676569572831169137178960252350167337430919378*a^9 + 12779699402130611962224064760269520637994857315591108963986708451357446340791721253390904553781997958971217505019805989731494345664026108767590567375718170605079758276136903060839758987690829272835345519711803878060148145570417947820175975610582630577051643257088948335355301162514368175008525463017079683861728810061177883251313418992102085817546229241553886607693034066626095055806551221947220997526521215474926248324880178674569464349312846261509220634648176075864071937703194594808029766571407322588606700284413491822461851200747711426948279183168604378321*a^8 + 4650607128460284747112325389681047431397214114344604466219564490215473289115016405609911039348379758734955441840159340485353273853044858873887605714154975403903291267945808424504764860292547262773842502229955972852285689100993522802936945634009182332690687760961519442228345115601146919890390356804186789131955230496222653671040518041193127584133074064178805302803060167111403867899208026970076417205527972052333151687165147646693523788223675800496328997179691710885910753211389999883475864223297357807215985215544989965847044828499005914052180103985083015460*a^7 - 9631175559251447714813998265283628383116535707764335190468492504755556861523637389273128377348821675816394919876996523039850002020317661613553775783319707698968151431402651717938338959255591426755125104243903585276300708182944567655588724043394603104028537996464589772628903106571172069818894473056121674854879143626551785084889906509421259614862344133107081036092633831833379262618350852792390022105044982561282430911583768792022802015305448884568244980097686602017233885476604241971399330866505064783945433224254854139768565994470784021509864431736436121817*a^6 - 1760617743087459602629868018242464267933418942869091839999915000650419339555695126387624594144991470509833493018546150361328202825011382686559000472225942987388901746152515161489380553059681069441540208491109614146326933250504109989290614480427753074477465086217437024071609221989572780500811032563247551387859569829505201984541917816336537511782934066356518984899593858223963458094646608369972666074716772748518321546397670881920762542395325155126314006176312573455589213210851335217693315279801756456988290917663788714477043813357306320565117077742089450732*a^5 + 2179174828007891332542173783691449555807533480081240259003608793879674558584506135313655159500950500195079391140169486979731701928418236104677738193250392128032862340848922767081922604544678728201373095448692093605238491003911827007881831401771885151674655272112357262844020417124769535466427174251071212518990979874104838764016901437826993295651913933337079694847753697740358775405636646349007277297416043088584654763299353757907373351667873194070324699675573161789428968250393055189163105195462860337560996734713266726577244363381099264530407162659823812987*a^4 + 1420500811767458346405434608369924872830631013029796039233614432074133994486856337447945801963206622199043963096319379288602687429355204743026065534874265797803685028503462950860595208210021547407093969059153350345095852566859104471775180551020642377184099012485558234076346681798071758737163480430897535995954632304880475608058446007337266824553547096875941837849660606471474505902770130407087142630724579154290848218418569530872427643180674471742976828786304744402586138168660668088968256131966965472708838138472100550556075958053347308561994104597180478712*a^3 + 173338501807790228639504289738613336689476532485016092663059108894675785833213131403103643921522813514146545211420310200975807314520004338475344331298258797709465957030496588426846195554019720068105350983339894287562498649543699950346152944541021847405722369552799218783956886895900603133342734825430085988826557312378656797787980334025933523504747486625729599162060035078891042285843986994801988907149328890749095318454162507994120076274757067583637919382469537398858260702821904706168003506635040117862741763841358697495555657165433006783137628150197737046*a^2 + 73070794582758710359332981690037639736636710456911114211047165535406754414236079980908967012246239332533775223256792502995451642806835409379905768446222667817103494352213981418415265400344288659155266239710317100439560610893326492308860655716974005868333218255879267147800621617891928553721889581594619155793759506641445856456624528631392314662588831332989464014488340495831901213361817187020777183314748166315009221804455325099391222894080881101645101292933373027268021626332309612378653847013836603828087950332122512376343568905970294904825198007783904686*a + 47762939915113666996107933330179837182440126319035186732355315486659174765872104532159552824778688784676220673368480660509091840736385845722115606908013518390231713797938488114302465571703291980165497394861695627372511902691226709234183275827840225807634013118288860167616802570124550809605206046494811211582604209319886851800908054406064176054707426036946709999822513050606623808798572258938732097284527338526320991712970586460410261268168429289976829963172985285924740741161673493049241239586818724828771037724161178020745917993647675190275018761306169838)*b + 1/13068876494682294093638283817744121366871035064877568676175248594579632029027941213602318140222597893823533021748614837915649629827266003904349150610097530622846416935109924293143468236512342672707956496471431778974282556704347737221027755173575484091822969520141170388260595057311033012442797329602616616985737889505586540211788744246786454202892209176564484906662132781264431068519131262544920106241473473163005698255413087109990297493180413772361422213970935185512568964955236186464445015388286260816722269836084772964618633674834448898671992480855563860683693052813775781411279200281095675108755767296*(454085762469373973695999031846118323002746277284440339395798279575522606638865461538388983154084109334069683005631863953322907014742975214092027705048167459922662983689262545177410270266710728968283349685731118876812122214254108695867209406443896146827665910987382743989332464023441034441621315180630902359966501079249782887653383826673116804293269092283908006848497374616937098841707960785496261313560930308682042844654740142541187665744536753894547100370475063610980943895119524145550109227475194210004522199868934570262972727363503926458704096480735440846614219140364556765577932821034746824756214*a^23 + 3965597275850141111876087299533453038981628770632946248865163944767764358501678562269352005372861108042939285966262960757863551144228939111407673090436623905586154661243000290601379258226988752495022899319128737609072775874734839734887074818608888770255228280978803791389395572440600518830225747502140382619323889026933924078192917379173379395686886804491260281440956034873015721166146596534364739387821701805097770769408738641658921870804381840708581961738985234726707785979065810169819770993606414228979232299899063868547705826455418072354088409530598980799135194939679878621822002537734658726990582*a^22 - 11807487456405940615053258163852200965098941202122441905106792580894126116701109045489683257425939008078567662770258561484724400823802842032458877916182905193494207841379820964641765620276324891756034534150251306899362649443765210065090002524348531677080962103494428829270925437200913122338359057652090163358019282770122018042651555074648095851404681172065558226792418335225208727669018119527917627779519219855215805418770037867612510992665523452452617847943433023953015730668470416466487034889990150602648197440780848741137205605209780395208511241450668551655131269807943715816080217139169586307350870*a^21 - 65219710986620859221719444576554806112625599354604407876095813618011517919775904409838337333216522458814020226187686194238951298148870356387130209839582264621667822224288208393657298144096234338829068998990574137347189665482372497389142719632855751047954173216124638185390767303293499333370177343740017823049054498557166598635407863303301084876254013681351805166439735532758088678464518148584737274639423083493528219505229506867629982702322037819350414030399530528520611462172438864719995066522581758423943452202025258687426206221876177733668323934135164231027901812387814634541700053385215190126892374*a^20 + 79447836161642444979696633534245190591473241809440353110462019997307901250867863470304942420348607756488180570221388179880507204120939276072779450124945631783616240803792701124851838627533875750686442819610744212576277605833768705884340355884855663171487113249397665268404295353403955148392426753349443438248048103191961149356297039508421247099035679907061998093854562900289407122497395154981703100522124806178793406285939264113886444430133401246706275491203683080615696391373221696092289727318925988420021195706685063745400628280946176627684450870331954072827071175262517840898503341454022425364340302*a^19 + 346493014830224750544930013724429594520640248635471538149969916216789569279327470969229899813113602678210135695461263222766936751119535022039131763921563523220927503248329269314303203862700699524058759577195019973383588061161528830260153635471178839515035219592299408797825121971612470121001392102693500789757239361382449393135661539113086801570538390942361192114218330533906412918861413713312919431911683652133100337647367390766352524472216979994168678083454856929452976096324371709225641003539442664329085353469684217804317987404116702246980424650375548887804154197364691800449506482684228474971736798*a^18 - 191388955202328992822348376711082772623641786656391035185400052286944187010302805145737982468357968477938334188723073872158206581971192997405178865949415359016896829862743527778736593545102372943872709710539239316857283858021721912598815043837585524493797799162070318219730251326173574322506107684571880410380803351141442893941427210267355719420767374743227539299219317400398605857693745942192233973074492533511207979841826266165049801852818207270760007382792423324100237001635068769742053209536776389866415016604107116714323532247254809062638232475284427523027432402713478251734032686291754766262848078*a^17 - 1848678698524574806384982120540662534638272668178268261205634643918504490403542587427270538813683859368411699845232883361809774258623198161610423894665120715314479254826270272637599083961000126873398873087089778993418450741856296438867338026300037363743766231032457873203667961471904687192907862478412277789836769699095188555644266878758980206723068067379483307697270687561191756797334766994647363264774765747583627004474407119210147910834209726766231365040729510201982309393798968928853432251396195045290824850230288805449930346173929626861844807222448515418228849571871482713498797414848811873743976053*a^16 + 1428969683588458951398288437776909731255475851777388746682395951956426775649475033843232849740753007427477908667923544991332750962825394464761501432050983723236580876893121412314061068455695548456446603091129127106245398260489270404891377789291040283894422404364700900965629537723225621079542269055269404655280993992175109294209379202593303679194847051015259324899195092583154170086967380793351092715811319919567908420971543928674508471105284648294124162492908309699303193740896582760755694680435031499231488878124695607402471002940508442857200701451318918051403192827059955289464864696467715984000197760*a^15 + 3311329260926331211737452082752260553643184814706227722009894838099409516329184633336247440074068532377120230491408764517755043370540421040116777368302385610080732213189046411824663296014672300448649670305629056272554789043792025586114481708687934959476133423827122074534852536573048823966695068323303187187719858776627600327041481963978433859493837043947297051267941887304242167419625380150184399775384664236931022545455327676248052250693618019542717683385847359760423047833102693972774745439292389504456167930845588780819672599829552614952141311066935618012470892794422132741482757343316732419797045350*a^14 - 11315461302757866777312410348670237244849162018615256117831334144835443607989477189045410556951911529990598082249311208340684165989258657962278075234549899428981219811601531807568659459470020863731734122287942913211319131175546617541981352203105073842839710740658384457891287748116486599669792588053446701956834200534868693504233552508595650710576330142585094098249628469774999943173104821114195860924355832102939812317643583324133811146520329937520336941513893907053065967922842190240347819076323220325286914408710246446948137093858729792951271517134665590653134047311696583439277278724429802787003506236*a^13 - 23603836488519570042203661683772060375470286263250012762379997109450587335124630401847382588183968812755608996123628371173207907415488109513979853865203717205831692291890749917903041121713368171072736989121290243692923394044755199048795942944734089047598739087249843903965756741390790447407632259812529137495190555612800998179523857741019728362868688566976436058417095846145194484429613187740186955087404949532805845662846277459464119812252565048984684682605799684226225870166737669649502005944524667023208760694819416811676665215728870098724663886266523318754003365045188259213676432045637908424479790488*a^12 - 9659540309262006481117541496430828723310571964718480312340764886780384127336751579802593086761462487457634551489295122820914819977618762550551632573752660002568239563007342683002781342794874673467338344982280296122481283506745230742477001069552482454277307165537132047444102193021542275905795502141759422966660847359477733903430341231567115762862862459996665137122530161692286348641968106367309474995606304693665822562562401048626067098006591450965779093207635052145899789681026811186131576859059211616908508234150477582504930514228736900969793640701372441181437173767991162891460925940223574374037457880*a^11 + 13479757714684550603837525511233980214409126820945551784354494194806566564476667479249336373876238901631880059978411482390840961590030751504395480122508384596972908412133624447165388201293232420088022998112359601334981812717615968758397603803917228341322675166154292430116498962738155693377358890351271699128748749007445995546217215361275015699327569220865266751308124226921339900955784278069247093484171395994639916812458381089101965282713241679026207065388511390826756044563303698219458832919642054520585107232260105903335171786827722000676696768531435233291285614333708512080387782188187206710460682534*a^10 - 9352082813403533587330034260321592824246381743458127498625574212300587144284570521584260190088496190820487076276974269994037943948997220152457008863391442450070134504448676743433803900701300841148208830048232787039879819809704277358376265115754474787645931355084081908804666768967041885750777653509971430662956113153818335517151156128310718850404398576862267658557057291067681214570033551211800786620826438970039707134962970670202735885309905994336250096290025703181049618782139538353262695978935668993974989631455394326227746910112037068051377741890440571497367844676698283638893014935601257845105887388*a^9 - 26662338956457630461645889801158758317051670872701616127084418589404381659879878905859844358058753170124366634256479335304068289444241031398506413926352225567070578491543920218613481289688693486390143794737559126169927320781634864107930557534514998654170839097900962338160404930032054648181116921899445722846057948721902512313997039478862082190198269367689276243406222619745286406150476628597296778280334040017299950882145886200763738495277298111701773935112421521282190187655418861958783781267588438493179495817369682586248321363181483458646073107404668216981850991279744087934035008225486541282431229787*a^8 + 12489078941357946673018213362817638817719431618892080638215747428895445385303772906814600052073907760395247614878053413456825915783271794474110899400855627633735966852218350614228833420727118714404580518397491808209482936076957602503167216204406357438713886842310189985982808248127728264531890292328621847025005708988965505388379500804389739061134308075021011160651044365440082528914560581534556143028139357861213381392292238049936116105201250482051156002461636796286903048397159039560864779254450626171367844742932056425404833207695446872377334428964297238845205739517678970475428916112525548703769505032*a^7 + 7555475794083530880330092976428423429153417739450077504680432379613213321116775834604471521349039190666824481205944818296665094781934209248333342335935503267134164247115849093397048251357413011404286810227641370580865763174927083577001647217418512225349204574778510241460850216988311958984665141993743960655625299917888720099163938750396323400735790649960476631783417866543881600406233803266656850089161305567718266902363779211784011666646110233373434867363708985818861026265851983177987335774019336061946456114309026626123605444444105575052480474368655114921250525184089861249323777301547837297176160410*a^6 - 9399006918242700689438116040296725746602888262122303473277800120051441883662681326434091336216195291379013533254590281459973471558066705333386235158005059083019780364645168736887770575484969376063999580201026209446016632683883628338695517442625703524820533014329780276136877620373145652940956601220097227555014792761274883655201546483896473662910351417431286616941509366705277449185163569888592038549480968373666105139297643603957451945373027346393574720747830140564814860316494064814131957188749772449949349917246165963034572228969672163063244220772774365509306391720025397672042687265379843365252995648*a^5 + 1628651366080898169429470049138277809347226071390155632794720771222496301866292900031869259295731884133497908405143513746659051668719135540855069056353776645111794205889400107321173202333739409065303066618023498969610335015081347524597031489366850618100559211672901525474331319639116206207804470698083908862921537033918583650785002153121894509016785403182917878849337456093615624218851023667340133024751290124992343637527902196794938716206315680717255364527885044719558998744271519768779706625185415608956611596256958094318955712158183817689826009193648891662066569310310594618575962365025162299135871662*a^4 + 1314820067632419243899907800671164694203127734938759558380933059512089757050631113042991610875346726942567515414620193492524467806672252498168864619902058215426060662041173257983869755918247317521401550293189463703675495437292206848671838503237141736627758592666084611588944577663791082702100419229415902719013977035561913100110719465238362430546349376556276175501218190291125636497727441026687031386041429720695493927160191770244061218272796614321151947222537046300930763664668948347022151172577981372078650345251144759691843081832651581690972251839123595578643872262464311178145712895563558614087466136*a^3 + 1246830877835646477811913058302717223605603182368960706428373300315836128730991230848522175419092700822576504136583806300750170234369127896129119247189706436542107030234845979514362894978610108943279312752574782905437252601946523309775676805077519202664729696678023393098072809970277272037228005380365550579545463983310050200557393232222168816780421355085726482344469028325656898558574992456276378536157740459593712232527628987264052320139666743281165670312031044418722491401068758406115942021399816573879841306123359692561007262248600582717658187904852270453693078336032937643360496009293362464933510938*a^2 - 201571242686274822116850547296236276564932932831910868166553628099146952921818764740525431764576738538257700473387423684909153373103250393590549432364883454520508517553016663829193717843902939310710317049257117519948440862203468178245752715925972360687946086908220388762259178981358837903422831241543025647565987526847835010253618276822623481426832323917567479353725233535744196631794302323367704590548848741550470909415886243339512480353487553193317445122979386341763551675727790935916124368507082685832609124499814728792053366824352131683178354358983488281672561383989281804403583834711180502485645600*a + 149050754697807243423209666492519649583759031077357307743278779282836903832431722161197847052117991173932827540380038979764967116635071578157216190787361138303969584842098249387512072644216407249049019080739168177590897779686859517606097003889656837292927035199085202273570268704120611063803401666942119947528040978643788352101986954273635849216571165862327773083880273332451093630316393652232807105558496199474693306281542508154039367800262371804715452565196515197666426593193821541797331086702111485017400601494890518074274265579051614370211137172386309700964303824088239587450170332053358409323202920))*Z^3 + (1/365928541851104234621871946896835398272388981816571922932906960648229696812782353980864907926232741027058924608961215461638189635163448109321776217082730857439699674183077880208017110622345594835822781901200089811279911587721736642188777144860113554571043146563952770871296661604708924348398325228873265275600660906156423125930084838910020717680981856943805577386539717875404069918535675351257762974761257248564159551151566439079728329809051585626119821991186185194351931018746613221004460430872015302868223555410373643009321742895364569162815789463955788099143405478785721879515817607870678903045161484288*(93540548241143395660191413452738527494918425332032981921187679130594292950095933062087328898555490238622435349943329911393750706700010998810811385422980527781109918526879130105600812053772346660529511294753924783911263189822372471899506707853900411869328870852442493539389837408074128352596768811620728552552235420533414312123278187341178481483098748926990562905736771703177591151330349756368039255386473328888632510955373704406530081398802983354112065607781805010166540054292987451646059223690500915620095271602072484328925533014089904809745478274423393313141736926023717852107113374363333118843960*a^23 - 2515332497369333219864138233980483374662019127157727710436965825989778634290104824993398717926363775459890379425258456641644092406172882400711381587693818313264230004858129117032788493376169651438678924678832438152266870643486194904727182281379302966421415792573931218017590672550079997344911384441037645325824531469353826724753056538595288677977497175778885664793286679782020171515262628231677635563922132577710948508272828185505716950169644322898482868184391502387769895773202542294297262479403571137414564388266155548981831584490505424551408413819469171651119688319411470277115407528069531471708501*a^22 - 697990073018888783674710103515657512886989097431588009462652686583249845852072077819722083418477180144679233135392229640747352831174135720265801450161033468725642389179809327564253664462348353535312995291897652754274154256477253457868884935397582372526763101090497661498060610269758548387327959404977599889982651251561133370688299398752775234027949769769935018221906315624747415150476847472691818594204184974368701951063529420721585377153013337012694103786936658294171564275392200622511861030155617546089886480980568849885629290400465955353986552198234496520320012844263505206241889017919616916182780*a^21 + 39820381111255506707289504287518419523296995386420547824583212177542590455760661110434766390442908448486870843865899700347328108755414300932714287721496956688673958065983198311607825688481238488548568403167395560108754546018435248627047445714541399288682039209209608736137703697655914724761286081843211913567219196150395075423977292683478826093534070075030805345877547133590953113349714353896818311190406198557972461756772163065748034399087455598114021133026815267963397981564898548088128168562241379268129016184502741522493379370199373086761652906585028066075513188463155240957342158968573629183676089*a^20 + 12516956740890121140247358406918103341418818358684594405062480277324748486934739499845698145916070359394284828140786154811657458294155553452289898370687539728599380408287943522471683721932897098185799502577199614973598957851207050006912225615681700034511567050583069381853274316479072753658951609607556413982758865582797591372687063372595321564796870800291910683047995216453244699103038200322738819201541859510357560740217387372780896628923726620908040206145327206262716821041811617988379279953945577310762205535745087534799267430026980922596297426684463364807584483239634603234613940363788881129417026*a^19 - 190777060614220081392480154099441552024383248174362260007031797276004156856465981281696049373250342224903311487631123941765537273745913476342637481097589591274857915058990916411865888127354240646732442588736194223565951079878585982567679263946312831004355663083094365316949125113934341523725259333931916767583740789191378029781797497425740129917908412944700281913323078592721282170826414083093206144874928207095128823125107417288645813379623397003079795137182699216940604521581988813006855286340989361504941418395520657544779115221436523966472506731819735795362664170093351442846916323274742173294592520*a^18 - 199357648780066204532897816437957910244615963488829455389422639696785788014629007630195527283114967335001712006562947907651691469179564842429276993580040009089963658504234911175127151880437162484067603507701961426977978066363305533088978493807721092953678979646544589134432966173675400255547439018235788519792281329315050066786416891909181889697739598241505989149811442718975808575308968812128813369076411157566813527529199257187282458567811925462773175372311790718728853560832756804519275557087369860816727661138965799783080696614132979812422245192413631286325865893454888586293388998655516438012845550*a^17 + 996180654934726274253471466341418922145202494731111850236444336924020960773650342535719115888220492967279174743252224541833833625688291692164184614354698613480196661030622282173398644366175539211549915083563211847243634783755149310880756563657768567440577112973100514453139155137944586019931505167392300013969240881622058838581162155625007114692073447815277802697608227652634116460224229698719345028002508926076586002512825563164654765227132126067555818554338547998520808125554152871474928967332596383083328834954419403137619080487352353736640527737633939251620063374911492096380522251687346046242468997*a^16 + 357042113261422842614362778473333370093009875999966717536204574468267984906515551509765100954537505199585944600165333643765763638740214360447854840948274540433450146965471343931615216755805970201427467303111190615138318069604014484114778006434958660345782965657208916185783250020101535510413566880202886745726757938060593515845840159965807782617399127187641807858656555054284377617675016386829380402230850508950579871509466317086475585903104021998943209267500524894054780851780318753494089800803656394699121949357323938338746396851398687552853621614925979062084459669399162463305483658157918884721884274*a^15 - 2408724413949307862475096180696633431471205708788548652353126469392901350283316152702565247646385987799056103845338256937402273848789486202768245992020619379270715419819420987913068610549329601785659691986800006090771861940656539586844893939728057552484914483671443798579894441979587904782324189929944860842286730893468860175007341857557474170332556009552052559083461621171224651405317231329567964252954688958044740366827642203183686647026160536545626257794256024624212189190252836332998478441822642305329542134898774109692677296702392487766380656090825854751513884076489783943824979414265983031073110141*a^14 + 2415829293610286239777881116189658218337245317860244552973286766036130396927148946105676741418986501853671015252798696659194179945089904134323492597230726948570439062898489298756829687336149921138698002064556867907311604438396924733797581353771895241139230070914856792708470332797034417522912878167333788347538961059189449188790137972155051547947684987157299576437786859261111018137507935641096257204370176646363075195465872501212055140867641837118110896467432461684988823373661678162654093901109095546472469322691393521371563029916476606558708619844505855454841081670638722286705898140587266899760719814*a^13 + 14382212750469768219787856287135635304500431762559441464594127275676974903535238543047807488324901471583924851291764747069081636439222488618385411759467096270967796252252508459970418457391062252920169302635084439049165640057966591512171346210224638574154223345447889002732575435890650632141571017128386652124136364542340389911256974192170217826085568444176820488561194197297626786379378046131600714781075933274475012637575193018239513609643887119248279978289089226725014866137221828234197133596943503410244443189626937338010149718217644447048149228806052228027248339083514267268759107882418593448053209638*a^12 + 17442199389379542925277038676046835741339170590305990181375541969648547965476157205341465163684127889604783526363537416766341430144167222746731441228262778769309642749614133722715853197660593710186999236990206997820156851445295306041075900432221607342791134098202965335407514716567762975927187984637684477582557373990483015374805126754210178541105441182533467474531473599223297772410212837369295040416619667713772239810021776369725270955999330276140392117215447988390105426728991648891407082836239616277086161206681878840624778864302363466230892728298944774680494763431098961880479583551993070938320124622*a^11 + 1436986086949770040362978509607002933437123391717642678294230571092784513093413895067592334946903005229691909187767094248931252786271902414151755511839562872231006535469575085502873408808202787573601518851858152202047523211254339100744067263189371483409933889447065452615354823180418749066315949440819127467589529251453895900579719280109808828179631219403076789254963301203863361524539068591697559160301432363350197686097334108320991005948625709241738526265143275578793803379607144322059580847410355813522591847872300712034612206802109588725940227745813796719808548277600438749211662114268097856785507982*a^10 - 3740517768290502539658829329807133041077037373788563698468342775694086228019963831666409432662566899926761376713905280862545235631273935851807641648451292191161806604657369072518157499807588237684959895220090615103168434572960583408333510853553824513385628533366858806517693047265987684255154322726302624342474820995567960861545226147698797946909740281457719263756563604199360123936994646018091185937533027226398934225424847702143612093789588631612601988537783476641448397123059612990958678026829239001176511773833070080104862146074668792606471341206270142203045038516154978964832468601895408069205082432*a^9 + 7782973835946703258017809913153816633599206974970670351573769661875042407786167805277233285405175622087309993922111103990916549290469611278705311741297582707783865850770003430474412743711996550304674937547268594778041608825334284445579129343241842398483617076790195953895877367375755937196198908389986180973306365563408370974858399740582553317527260716440317625324067457800195327526684698584832040282757586186641551884719977057664515117370255474568934524940679774773512777517816605738810554747771118749295940758742713105273808741277290690479778927722573359106390098067105496887955442120105789620234569634*a^8 + 1673879616599450550731887300930380822620210778171919232091298108220804686464955867119237651445378027284443529640226522319404705639407414256505381639051592778333543962586554365406367046126030554824249390125349012192652854257994477134465164977230105555974088237118678126348687266027230215135280562865201291094836943430508501164777910516949230849940710284982470790892597223642759943247459314382013937573648176014409873827299270362446412993622275721905278952139652924760362711824145760675712611538096068917007454906361561739616987663640740567270014349696180384113858937171605944747007453919420148247649613064*a^7 - 1590006807520888708221417629094983519645005420125380141942752195902945545799510877434074142840152056341136027610338650484281692161329866431539708166146735109076221396825864274818993873408408545344793036846126029184424880407816939748124901562283470177026909983556438463691644998099211759977179518480514243674954074336998242191003011311057834088915062374358293833632720044032197699982167526891504624569739033804269838296162055247541579656935447954668315328941381139216830288344007110421273792709981294553355333416730881301708063399481912994661300101227877820435719395723052771280389960185328387832737798278*a^6 + 1242792919507663466483267871964130590542280283875211568283126427558733441373945836444521680919475566706228759322449239884027171780611587566911228905175684555669112315764302409587745278140226829003870465982887954904950542015579167159172966789981936668296466894743438964191916593533184910772414082226719624174538135605751486619911440836448403350662118713198573245573498279196733098251281472675297542062393903377558167550507593079411737405167476440615989842686187322321393420466030160001092967068306367500308617194483749344015903365987171370727626529347867131084995258283565182818052971100714713092615038608*a^5 - 1483303720987651405047387195562523561591313959921789140395183664030390206666418376809419825197667198919370818669990742100268075386674734103190518107728146072946925654335343975212549736224582082380107629592102388073856588549912260650533545119231196028801450277247626167075246814207676090260415005832979227633311309866016049321782021579571402125947984321783954920351872741999765671417748147942533644967989843431512244410030768190696004128807234507831817528534751533266566727524574690848951987798407606110400379263701880284185855275501352545984897905183767390755268446608999057681019566234222160631587936545*a^4 - 625729797930100809352009543460868619679035753727105684353265416919387802636136616997399642231915054443960028113444312034269422858205941739016296862923554257843658146447181278844241811019703125735423855821211180745273771929525137793774626768801020225350205161161228701538731896566973663777113683264813249146979558016192124993321483971659546530866323625557294752243675982044411416172985818118169599324220689419047333971832760120891956373364705575416590981920147028122506415111732882134976818180873001733569302140053346310300890176056742001674564718883425624638088124125743976634454018959020972436756505638*a^3 - 449179587572660816945066243570504657595212357004723994574693163030202601874710478179644722134984736782098178185196011091039746441084761126239747485672257645264381106963130597343819970446671079915251158000024486936988165366478688349783712903159504796124878276223063713960026318296128775300893956945148639614442115069843536021702241450472916307139664344543498326687850432425810788578006501585095597199399283022060153057836627618520190346291770903863791968393710780506998631677734103628623526957323162412425779078885802561934938151494511657677614376496005758685016550552191172413720830525671450727254786022*a^2 + 29572796737244275893631355352841263331473927536239084507059281425132141851287079318675228740861827554408345314166910822695051041804824248393399706148007135055950651830128845418953677522727482310606475394047616591807301082339156149291111095082597942714601533083489293822742340771506259649274578044147009110505113302407404340126881560259408061216369591222986952585664725369825499519810628804030005903298416839606683204035092395857841631124616244049885362008973362957987419682408523984110314369396723949396675751578075872413129573468351619872946419039291494917238590415949434571973794753188986904730505272*a - 45838220856735386659500899946536002180586040455749211104800244112816704330674254929442571222836655101306068820134407217442689645302851626962313336196299303964285257007025313414221004720458888223511048358192823555715961814678302081857850861262213446655940069851115475279157814751370348490060643715689406286899078118797393585046634068899395599677206663639113471380864603154536962661360747542341349610607220415982608457733084900884606176915888501257010999857960281659748188534762079251300834380557367061094602169018649485994175755972959130097585132045680169204280587915333650771724038081033557038010167089)*b + 1/104073741632106568694789317847145336356776655064055853553008923154610870085273768429914150585218981987552727896441972530759524119498976255559191450939841255131793166627174755414549657256242518496660474453495865086033478274642983326583400296951660509578627830545520033583426303334837267675228227139103435622962003528910720640981526249795779691850547541446007451900002591798989794042017239657657076447207811987317790650359937748406606821508802196000778930712439419372450163007155760385407637381262126836448044252739524614055809323023172847993757076808942291382141228336123165485347819385298915161345074599160295315089673813657203992737760969279307513856*(26651341493039213692021957022559265476733290058028771130153425943430243496225043042206796229527732325430911628269420894906110331311665895605250622598713424501782657261492285722324088546325966129863919804663801566689292617966202500216783522687473581712540197448033967701623772103575231055212135595794538995275939932814901099135153288535817441818555481541407884224458652673089890981932964295396112307196461502175173464984003005586860306244754931665553929767738950898174588177991161664837286498443321759745310010195703213199682318710707268120807795310277041340845994924679072525367400203249111083289869459049022262507922461102816105706068495090112130*a^23 - 74709650858542099734909822613479153720959452256886870826146726173336985404474057432176160336285540728441568161609704122290321465242426475669542376492343770151548076712389946632097179432768247617799801829606554083230060073189987921282007684946829470559691260075490810452120037479701767707757912840767508401123513318139897885617397186465253204123576964804317884675198309519748407918663813333895183332899026946345131495043169190580194639700203844473724789449363953129279403139211082345454037613548053151786387388979291407346840826292204327554611691861818693443761331894042447452752488900385547496778110210825450103663702918085053043544426840895291292*a^22 - 384165651065831649094320491151451356988389738697800071709606536472977819853406011617601270710349426837085812338503083675051866399049499183240142074996979772061058117890700851645432832827918342528047263307521161559768049861678730621225843564497743993585460904274014120908155371992238220442285209276115343389704815658964435478851725714829127935313464240754144349898546192875544901593500794425679383861125367716040050182883725850523981309936113148703724204572874099603636184613650346059771583477535284190056052037604776331429110353572783969867586945347983633807461059466513646110445332958987851862738671027458316433682926193405801238112812639264901756*a^21 + 1007603475437813540033925847447705769982109847078241297882812268798325721149472449310257588787536685762627178110651593195551115453598752012655818934923227331617837313770366964210737078756416454525986860385635331717430225877167984541855253791627840685062871688439655578381442515110032733888798387438872321649370312389948088703713994652763603919078229290395742289712222442690509991716191474536394922797853209899782450643897844881090246542844196422432649366726658586420774536112526249819563701628197443877183001332852982722503472165741678094589115415450118833040547793218393180627213099786115781278597107394774531907636617748950273752154157901089831897*a^20 + 1858635388525306606656964170108225994607819853103438995388971803474140248604472066897724963397304691248483656212642335082118801886939088043984230265891359968648055219012764840998607419837059397522357078986305118402359495206489637280058944320334993625073698353908197786146404056926368255674899370733676245180537687662111350506591233856242182811546506879809393629424101588547277381479772536189058332836013877713853855605229041681012062317265042977199424431758812474639157004888480054928895172757152413787511488864233319616204277247846718197471607885057741136460070683709095697589770709182868891821100438510867986114135857881286112268016057365484336686*a^19 - 3656044574588350384726147754962429868050703749163886949010737481711374976091966036491120523120400793362032773379613406784621832471036519344135727417710377582278006549422903541851335384959069203245732535510750087414687587648009359608481526920485997759011937977549398749566163124071713173624572283248680839289932180705838450844280770664488678903422108203897530576271138024208283124352046826153167399083816704620865257192235288923304745243486929513896776716430897651029480873507494047548959671454402721448235713531485718148943035424801806682520077482762610707186676179955649179036505343804777275903984641593342525211250027112703390607780963084712074402*a^18 - 13106881944909221711005969235978747859924048149893920438782187794263818915358337854221807286032189266915281774742341662299302765547787276447034287149340696811972010346618915323915166600393470293361442258156719925051149272399311695659136659296503640668580968875070224367912599149917116766542338612236564187324321946654532374618980243646653897094933049562291122866664946228658750794196798541021777874218621551191736245840915754135865829842334693234157587252066012365925394679308322777969082041073310403334187554504272361450190764425032024311878137078577010854119348079108790240298099112886663936062232442598436509960030685907777548776950394779418681022*a^17 + 25975959073126177393143552927319260058074541792814481580003498961061786428222997477529737981703665192859022869775718784063975975976233208606726365012271800824250406457217214376002712037228528164675101156493328577811178513974876153040637058164718315770095027865947625543769028388084804059912723029056501972661927216120758061924069206613368512200663405371803123410911996972873900460509479319304791085633673735386039684101928542204335514089069675938896589085582006890598126336751888042738075551040903955627227773563564145510017061809724926028736970067245341139742905033015900020136160578177318231049870553380401727478189867926682191053606018294809855910*a^16 + 22081398116428248690852507869819975489663573603432328104432150347802304539169555207640051329156475389891082693156960242899484254286803818286466157482483958530128111823555293050484235704405553046276401752310643059433302430528805168494135226894336876383966556246134978798106145286379895727628555556972966460812145536115004504674289442970998780476407278344429301319390846512742119409323183075969009171609911192642627023718958844005265996056940642329946091197441637413561898775475335928927045962912552934646162427283140340162260384057272703679147109786001688644033433938628343128787686740995200703778739513552451523805151052065653272437227826469651424098*a^15 - 99113789900792890512688104054927581708019288157919381327944800380912553873551228642733952084644335072681430456633706638350948869739918798892231367609614761109245502468059937995925875261827415725478034003019242980090200250113296312630712521655487032715794782134390884633877188432514876782839305416431658298284016946854182112871102423443756647503188494631036771260698315064144196990904856150154249062397570317015874826895184506559422594797522672761814389674105341247302320370470125651980545153947023946687925589524185491355061833030126869885922148088748807228828284042727134532803179753235267999264626048129502560688994212643750228958029835610257385636*a^14 - 57955406018750532657119283499945142979599657122509788860447281922149089770873059030229154987222119801555202144872521201986153452649140691824669268648766155928519406634069035333672643627052954316559529575908978757083820867269639161220397356061624222601721055404134264953657527772114221518152859017539039361822041698818874958167917152348442993086411136320311087019140212550166571273395022889714047663289124178729805631860209562350600636793526826367771231159727766656230821007254972626198797005534306047241388603990053095613511168922632024749651821150586399295842757961602317566395582893055017233848522053845047747354500077318777020911347580730598092102*a^13 + 192829719942343046328756665375488112295629401355127029188459625182119307365761771633625707716167396356766509344586971096206503906088644008553575451995657166894151392149290967320283566075461506816972731016653817334606413424000345131323420392350751250154949509997423417666741148184398415167178292176018032513141802617465100353648131366129008487307488920603905736257420862136988993012520051352692439004127677315462965952647887047619374161182062892057348149631096514992175478479902177135603922921745137963372895590241373543680438113995833980750880313713779236120959868377223727896149105722874257641081975665105884472004518548241096737296348962687669068103*a^12 + 293005981429224612552949080228509386613690976893755038384396765061708308141562934981652788141376751742130444442890333555133775671296896923776824136365427873351183231536189722987887414745425403641153380793330574038163473046554263946638000931831870957785210333768026097490110941534703380419147452225433084412828972721673985071202278689556735089682501846423145480075955757925993356659683876307037970284006284825912926488420781563022274648329782680485611350962140341186667296558412568191431558625028265573511072565479134232762991474153535145347108048020634630912203816430172650661666094539267484570563220216317945062220055491242411570989972025210735273706*a^11 - 129136754183949909986504430109518730183303971011832171402035898138033068361810184066780217659811767240392458550849340392540800128479584502640087380682675314204880521561346851735735023070676433704658433430813148013178120571966408194242558711066164263008149304441087235495195627829746140692669725235771641049686284079441100812714869023586975790661713846081644448454549773780013519156392678208478196755976674848665966941620704652869360396192389563588176749515722421155441248743431206973255421936311406484818101135762207616087558114039975843345344266263817528081729824398602954106829219625185441852137952492458565527715877731429893138590692298143920190166*a^10 - 180156204553691126819141399730891891510458754672753372850766442827210569258806016965228980327524892001557409663175232227151410159679869440293400001905676291830792200929538080344160176446012839564053411807631446995698694390805321969820234779187109894406030190713559236767218112703203133977781231862155913489444126892433280784498373651755228140665366219830852954863937613261189079046910026440668638369535304075863070386777600419258043329331124944809930579288620528054530088132312829964381040919416788549910254713702340159811237298256855423037649958288436857873334801177802842049821005662842188347028645453450395126011297740189098802318786104581062230064*a^9 + 299160786692707049965339644818274024440532557632078376026507778061813022808353159279042218583754613748644001750392206744149730692550697920553017181180840238058296084192925657989424603409415615051141199577943724242126811436191610964318639994511496652609849158602235761760141469180575791624109543046563420025115701605887462203479450401903157113476921887179606921656585007376004881908086157122932050367921093948974551368553498929774871627556796124053181598141148511791808423041393818059525789223420140565287859477147146908425124470733209628126510290605410169667371249505992189956617258233396506168612956558659007034223924673859041407065946440472354289246*a^8 + 9977418282322103484339398173589571061021070480915479239816660031077736929688036374655800341284524609480434336737181624169126839853035264560248305624120001354454179986510909634901299494906092902166439575000949135043909475462495490536001762895832410457674875249700294136747632942933966679489339124343256421624854542611281720734396712468709826820105387936251877687923324141381971269998001299558938820488482227830992861192057271307048675613641329390863514739132901330359138969359292935345162026017009329448957192361448013685790395709548026774154984756021584996591006098835170829286110087347242800986298940991213433326828632115352075222343585084513376130*a^7 - 127221618348404840743516304913114736785887767285959619232226775225114398347556804424282890886554469664911717347118717307007407088200705321945916946436888997133064347218815498863775188417476516918198519080729901093501555749236955595555687199583685404890916892397739525039270183684136650690388304621207840687988558453642222877726038270201926515271428370114699244484373369668851170016073852439625565212129198556876723563108546177228218303340985370604583876902567678506099075181170052705574747802149312867455052831475706644800801236758366947336086173150633588433688975763196710969004794216648370684551964137314898208863794589413661312596600323808963655446*a^6 + 66408398217152639815083689266223317800092585459551196221229145225091970909594655170675201744377060876566170292938690251452969174075274030389134589840767907537039585283980162495455115430705183109271869723793533679618005858149761784525139644754762205987657221099975268871482621558075144360670381502497654686177802316551963007693250626547079100661621304977307218258378250442245790690436023094307452471808850443781940296678080677415114370421465226078300932118267589570185410410120023277453183003657462842246254488416017450182544948397679393978501116476173658340945535209953681341392470482842424132496483592517272960139669883121972957329494921794416220548*a^5 - 11098683518031192028569245140542664442125294993255498464726391823895856765260832779048066278701287444755758115016988566430942125779370579256999618249064709323784816299753527056531614275801032728297911011020830111180818885124131305043543177692412720537732567162130868030119808464830943684975361629407898501001093078190414791495664987864517375243483591711992420266298198277082800431237274160289224133874997268836683953347035188654410790664794513049433445617819116771133868541563890360375052397023490861478852233043743254474148991714095744568379345242462454817261986177353814144961340311091303237680362534927379225562089361539795458207482361606109736916*a^4 - 2295851331074193729013770052718323292866323715022370510402825381494252710626996666967428074199432653988269099217668040323005503469875798134762665888818263578123515896014873998498181729155487374960833049964670736798924260791425016728365695318815133772255650838326277410922339562041108147088297263373300960658293868151179895823844585020971396636035469116058317494023011794227269638171711044256895293335677436655304900818132567407192837742316445030701655757148242754071225073458567906642648392182206015997214840640109052122792037715281977614896570368574130105397648039799759734442979348171732401545186466870914758307906452983405622921993030968927479506*a^3 - 11497527973603567509888887515737430017453130447264717632654079896264637424376110609770910024748064110901892472617952811085452276133415466801896594341636805671354242023201213138796441071260092680309356321240771828383089605092231795289318881761781980728723634088053440727888477209441460982565089116931510677383612834595073374876231161847626572951243348913384949719010020556111317444382417323040841782444688124429089768806046920416909505429338799850379656602720991763556830065172815936736832322825477608790076096104101710752250067566895660552065223057329072946230021791907834035313023485850820018929208434106844280314447003808195628699310370194464936550*a^2 + 2360784956487176862142457128893098287376111140492758009963195156119846798268468595820588264369988976552661762991158265090097374710177661528796427852201460203372366511422978905460311574535437500335745778581664801517518544710150360048335333238190293086164965378681850144684227851456955503127823205852639653627479092802028349651500379007938059438129328591877013333354378660061227884537452394225815346502463226216128579017442256807946053405118761397683185734395682917723339602213650734380951361171795325350454799717210103863776651266020384542682537688510400020360051220505919532524813434971368292502020635340669023858700780644617962086152768525560236856*a - 1113262220288510983291999975965337543095027455529519579204024465999191123676429819636525395905098585344092473483316588309236243374932460099121473347345081644154880583822890725789536735744124502616631218397583333779338112909366646082686162435041037287869438729330684070206422497990445754392646338432611122307006920625781547648945238623203011696447316543948044711266597331317509115122072573702634424532224485504571367993561305720081051801865221465631097889606076367128154891510207690174077133701926349533889671327724607604787447450898764694445230280632324930605410116337679910038544570834373211665493034674721226946345340686933779904237411835572426688))*Z^2 + (1/10199226679946443732089353149020242962964112196277473648194874469151865268356829306131586757351460234780167333851313308014433363710899673044800762192104443002915730329463126030625866411111766812672726496442594778431280870915012366005173229101262729938705527393460963291175777726814052232172366259632136691050276345833250622816189572479986409801353659061708730286200253996300999816117689486450393491826365574757143483735273899343847468507862615208076335209819063098500115974701264517769948463363688429971908336768473412177469313656270939103388193527276344555449840376940070217564086299759293685811817310717708940878788033738405991288300574989372136357888*(-26141008520878483910075570501983296530128581242603568286535722493793519255559006014386777682095126039738166265602269643622815537202375348021797116575716879877532818285965200819284236547954491543002067221091569225329988936287556677249108365304348215655187877610917516417230623340291050592803992082707691069230842564912153359237072289233533226585235503304295233689985880057931656126521257671099883451433663901581396858212552543228691215769083774432152964819110473157478783153530923871385662100975630320483454355822104542933614398780596518359001578559218421349535136541974566265909229386098357152840915543821761988838116565335398627135943422323530525*a^23 + 58636510891459646969453549765120786004296984535497795918928519231099784169053187483375882237958610501825515940597557772155570110847962031442456835611311345700465862972743538517669452549743532389319634291445800383492347022339511009389387769182090399679294000201208004846797606381258968743449585274190054358631193458707702840332198422463505730432973679568040945520779158680284202401128081704225201916170905138840358194160224008206671941955524523262527711808578230054707565930966535191437376397333410459602038037309489566034426812375603563536803337483699793217796079276293887967170690218706587106713948902952773724467178748452270865833882260623409917*a^22 + 395299518503376444663699820457219763563305618152671225248452037881033390786268647842132501471573657943786975894759472787891595993093480933085063577777159053733646669204411972419490144699023343371801581067917440837622840198596171226476109930069407612399237618991915603818590658092698313868729054346820866968225119318684735385773541370403117699678655812893221975049153131658625440374551733400631813393980777117111581069292905466758305411169969556567415876748826418289161695976216212186216054813206931192218582137365800676652060214658678203249186819238893367177583461689992000488120950796008523120848840926170580659746286189293685552098191452907936976*a^21 - 759467449699477987210951023491603743611404336538639529857280068056986748839680478842755527028849435224928183762077086399128924734772999751219755100011728248374715358025995472722139290803200439769081792961729940919361825391825819599453449906124634054814221250134839317980270899236639520917624136672025673665648439388527520072930480737268088261654580130382533485481037976821559374151228949019174343254449685341254624389513422353294286152107784539978473940662527774324899476180992913963697976082036545749618599301053844254701235183822230285064022947492770087498666902644899237124175731029714256045462416853288570962512686333562035710685526086483654571*a^20 - 2018943622610946308618312971600346805714218756192681870215412726723931263833019463678023438919259521259748530421968870632986714395646487746721115475134031442615073658302884622958483684140230612146935842148523534659166128791530915787772844819754611879052019910254617983093885534006726225797404405961462712754195370661183392050989313055989032555170474925979556719705106694318098821099170441647196640985757544789559610619987482759774870393937126212345004035027562800865286501915004586566997341522994649648696831138861199865231180217236040543544837721509626324661685202084463377674122533331956850001063716245295020113250092309092268437741287733454913938*a^19 + 2439411177625876259239670949342602023074164675745057346945648983554664342128783635527030220663870937380906045980269174114304082540303747694810853579923957167586048679939764039420410634952730792696444875660364342153851316507798355800899288516317281799299467717244229227994499755914525163652857712299653754086017591814922241660053340787946750599928360651770260353393516908299197457175129998730613074773514031314644891216587294316375325749286668512945109519854223199140223955663731110401231939963262589695564773317607190030727049685872416141900419716797143836678685214024494426244927097235886775647308218292946365205307137841209499701243589734068693513*a^18 + 13091800262585259713865234980259037346516422846749081676011671751826408833001554511553896683746905221778375457050643439016783258867207708542641982340021675606122965283275648856491803760984233704033147349989857653612582868416529089178731196504837449546884802281942378576529222304545433077135555997199716686948245545307802397055879493961183199322980073727440835514259850612721869783315575786094339137560798245702444758284460701740297457148800434269427206729192078309237115681744002280730508147029082582204882387324260902663465336832892337133992990970618735539786769918140053282726272418465962601641458333322889426135602915656702101845530489403770303778*a^17 - 18839217854203820000680671096337918105152231939333927007906039067080028599517652585184564380435478059490506368300104306408389970719263130229342286210648887311894695877460504846255694775352228691796810475069039396853783034087592261017506308539222008442937639299734697773569719333429043107823218628956524663346158633234079582471639016632744921815307081321935485238685115111673006506336771844076592179687268308078413680331928316159184463876427826891605445505225865416024657302780717115971901666611183050570852967867867022619980706005763298963438957997193774184978616629455519689096666679523352332510656643337598758443206952493993985392075536334730270989*a^16 - 26276037107971140354693473615036259147317235050780300386705317036344849124391453353345227480522076198040902679689965567208380861305849105051787818634282121133652541669462395520830312000795075202549257892248221825738721127934807408533336334790659041341472822994191553491384268383899299008235495077085090582270090442293419414013616339790363378591922216596052363122849991040570477312168279386698630637010214966399511616171039577422256609385214908651618235048428908560108350724074379720000321378276598962663151308640838953439262612084584303328167391796916351577410546646195937034686537982117764414130910296160736071311929148888011359775645457105416798033*a^15 + 82797419861119938277463752363127233577014705471897460657128653944526223558047052816290764456422157248760025759840459519062927104593107328755244875528318115420172412033584101809172714004252324303440428722787130197730491631885057201087116594589149395136188792059637190014500606428449157144397058606452544337212900236196149327652936494935798304786714552495173499528217143583721902275330398984969849229229230933863831402135163463361039982960700412695261878035110584326394665456763180428156305290729692904329758902416600969062471210217348462421015788899733429329705102195599186991754156817684956784308362327184075814523285466592796947576713632131113910705*a^14 + 89883093375070177577569010630943325517377390862235407250027061580611584420669377907412332547787033796362306189282350928561031198969599963409476617564478897735965594796674127227383159280714263395705337176162653139308642619658109421415447765215590801807842064641681209375351521633126315287742627529882376435424614547365312921004304351946557694841116415469678797603556490247899898962252421454178164341033527781090105832036311747391575276322010052000267462916559417692303047430221374998780158129421876725004228590561819388668064200247992629385094061255028092845703579884216980378610216711361219057254615143768838720123379563221794370718883008327957352696*a^13 - 118419091446215998708759508179809085635345483358051343196048677683258710119639122085415876804824171839361588044878536074520928053099842143496769595223481087242690343365012405668071512906301326368089027563343776539255255718012677764829321401064985436457249786723008111799656092971873458823175460032400424108781799932168446726426178646995967629702510352955365293644904435627261579103010114847154275053929206999043130352078424431488626970982933823909770535913018013109300197043744063531910450222223434271728357898381088916891202213741444542597302781031251471431259354952736315152784663322007168414220975866187806631193796947030322563421985227827141740949*a^12 - 270686394090770259685881930482067514047834685659924812911880740215396899513941320500439319956364521688794997507435385325288880884842338233838579958049575234119685172398247871465981800765312030211712550026875952128248439718627850610473040340189316425405662846832287313578933845104405315298735404885270534884725877900226456013051497172556767888304527858984842502838961982557861667959503992820022880363354122409956031962273048760592427656863538428102403990889546728220711527156230715920440885521568857686406045967323436650849038883513637884465313021326822430675662591069439868001586489399579616208947084741852359482062780683987941505606388368450929729110*a^11 + 59017060214277964031150604369194405735387941928252455259478803435451249463071983449371594312695417059473101803627622491653932001590666224937134389416109174406781257727056273136140823420019502533942361344647469678012069504732615617657608225796006029092512533930003104988948739565426933850399764214721245557350588420199427470518212421958441183549090691486367516868838842640114102880670767854281688719038330751122222236888740707951293444267901622986631684383757567680627022657150529328663746413223810838028818448200532171400158089551800036833242152348838578639318592055336121214153818158602291517928385628256271433998429768010497282750684780852116898485*a^10 + 203798461008803774341975849768462762975193626407230937307504806812004070766221335345095142670377156985469291106406556312815247277216568135784342070904449221031546856802054121124306699035265180557837792550755473575147332082679102604344561759412947928495911224070026494098057674745078795263019308097902867877898993695584150938982212088665294943924101719334378848025383697658122691345485004177581174493465053808458913361505423645416233636752261454845191546020892100658312228967526694039552420409216713647122724555299016498808471473681282490003321155786598938525657033980323058465822802826516314503695258811456240827606514429241735575519585687691649898922*a^9 - 187879407198468967342413497804252854077519186016948486970045219792559885000579402971027749596376977209112488859854695718528962007686746084524267648575772732628891230686470848581458135694725935396476463558843129798900999700193551808457479040918022441302758347314377531720547246253506170229338839025824508496165590839156681419940160601717883380739676232828998267150952355519856032451840545522695128062665056909600189896627410850264408268138118459805353547788166003515963358706420825969788996495702233250772147064348398962453655808106614324170634885201999267650053217127778876548773727857677342454434560824606325844878478945758965559871495135339188103303*a^8 - 58076802219050249434428248749657596420383194758572820621526249328891317185968149319074243364166870470859125994970420625492369018801975755584975424680626810000090701064890845554637929104344172321006507419153238132438382995237719694790091201021738455640963232586686960079319104448108322312666591433236099092278068049576572929423408942215800130883732706509579445025043812325796326872407433134638206100077538133559995003552237011628860107939521431764643398471333704210488900918955929313887398255769923260322835240881143397274938443404667815638535403718657498835490296963008428357433864816240411264880975948151315020575601115501314842857918902834837483498*a^7 + 88934088120714319507278714947721835973109228265120229827830985687339731156570737284792834847727184416826168898486428466280891111161471814643858130171095133473642810593299650966771183989452417985594848429012733995127116155027749760408964143855322705212215360718665099931193479995856936241674538486505527624868168104347092571532273545697531195003308448286377806496950452745470502862092100533016761446003321735923537220875922641178528839977266959740905760489591953947369383645157826748893659158767469782971316729361820950219147003039208000483627487148488878489251925688676431505250019818747647249666231448730491889762329652503011286044115414156718732216*a^6 - 28913700370162109485751160865223628603660409597746431010150673867386235857700309456717983415622689343949084568089413319958596057563927660439021260472616023332964058495954490341700312625654167774263872371119768867809511676190434674888587370324390230030234526703204251930535778513941152776964685105107691604974388228343612920059800390256335764530539840657130374137154431317519239652464897891959053756466977698997478174941530169520178185329948644714764237981375298204934119509482440697894002942194864381964489724248073372565798292537306682924306990196116835052280050611076295871136243200881261897952322617964547875418765842925145815521373615081247196998*a^5 + 8046040860594837891294968433604143282142995381479897226705584363276218540791756871371670414262935378100457471207381243027709463578993583005810638331595058381526135384682998202465412477131072144220710149293546312761610846989414932400119119889837300136009764115032917141881593172840890613744634056776920082231005746582845707987501641539402822779013651627152420602340327710442430019177727962529734857645217794001718910226354273187030418858336997803091689874194097796612485034308717207134675727274497621513408669538505782257828745359415524895444610276819170874034788810836863404965241368986850882344744513307842087299403686645638968666661797715118437114*a^4 - 1049703165499179982536487722684269382042827043932175571615286187452147507027484053830905001995675377936873071266276738959598544815109718848463593680086780475663500093629469604041833658918193069123940973571364389879219883191648293647169581384089721099292933273036598524339582636135558821162139696638448096591671110535519586504410526247443304394830180957826263549339132863996342795768644092948032481422284367750615459393043772031415728859739500501655359969318811497523173935810220961826160711257998716330303298977213649141892527516021497530664282719578504171343213971707672319369887612890426637543223778902730932026990963646381342739814593499136050600*a^3 + 6897403819865640074680909868985058255272668567190557450730027425558586802403238723178296123820172891414553238105692664109307920107706150268296326961597710029744996679389428059528761847698488355498391387524419127883714010985134393854941840636802299220047507027455530038561812669900264206403072264070744413006968693031289546455351652893331593481764040626359880418261589600472675029844148043511711650669473888901326063920646728386482621384352073989664648591855133391937229430379702765191451535314227836212820841891869344152440710566546417920966403224197495509207078041252780929949535959769037839833871064652888245887959276588879430778139527057384041272*a^2 - 1453116007571869215050845840477824060241259329820795981254458885994407847383550519136052971089190250671042455143836585230021714000778075594252883392096024921483793454130339926112361114735346020630963434308212715936217559376028764161696949606857211177791672335965838125737536882933992635148905672139095389109785041200457516947974707984154892112778039790314284682765442901259121447379776325778353201309943827299823112296286128313183662463114292384571459107058135968174161027909244707425046445810682920908252990885128502425942370213402079538127799272168451514175015918256206013785773564847472613696956779776885532675867790713000699111357571485962723314*a + 583241531321673844312230645120297224401459622537642357218888568046388107611325310467491839384072413608580216490588991447709259767058776077767763515887075073574363564049738446396736295599775385800621747559160913492555013260469216710603717677772888389937517957250852003384201828153920833284240241247123360260014467818436726573838702125801620583991146028602571159588543689143948403260977180287507640073208741536759335987545790428709154200567071327838783480247006704396226604063888583270055344528901504030286471855626751755555825736532046278723495290723065713370056938841075638304855390385633864142529396563480568376657024886133966686430136205315252166)*b + 1/207197300045526661262280817803384107956632519127612324930497785251723409647994268289655540667071285632629662932739892043196126329058006472111241970372877238987375084872137493180886997781694788968174135328126608686878386544606611186432616331162509202084041023498306330079161302956699481794036397338575970781715507945251039371874707233066550779475660403665015388700617787382642936427989294123525341153598389862700469383658346921519151136868101240564429177063234109020557498065324762586929559128947629749354137284750733757025212604405348812228035460646208740477470069102409631594715497440842354041548334306007540052053502864032828952346836862077759967913916638928851106360651979411706339140518805504*(41487386663892441059832974022752870718895873063735813179261230496278942686424926165189082526840099731695257244477806225780283076813797275466702315799614922337846775008612122613963591306287781643868533018113950401979673640978193651041186082677802061305556832951961755320819863895025699891272817333921285249973649890308053761537517294817641750059219239690376010729344570104517355987601049194256245956436589521603482164050358890435516676124353992048971619073917969411567568635669647900841864185431881360203460867048184919704434645044978788339013307363623812360655155572767113428776186529163676169256276085287803032892304608016268684874672159630533928216980363271673461767279861240940277361888282*a^23 - 216754051764248293639078614912281614270377954245623385847834641086872685006954929100914546393256253254938135806616534449363121925598102232622180043984353929154944691578882409060937715770520671708143166300780435470897926640687308566107606214229256661934033628925869583647367664201417981427583410493308196408223876259438953773787204764746503503849449425311693276127240226091618691790602185907290451424936719915209179342390083160213695864625730642415075337244472415534081962592696579725608737171070557595916381194507593936246615426796490176611259739667805198116907332874365466272084011732960575892350667346664852225712352862114114943581233943156375292452073717570559552654564144660259161658414664*a^22 - 508616928926819714831455647520811930350292625048236916860669165023328383684401404002370722489891755586249115075753538460908423791447639548249817697803673057551786821229598882312576020645242571583005639506134594967244477581426411871158507227395104706288440426815341752947878030346258538269288267053765996664540577839968291126889147758208040553221059889416293882398097862970333936218491155499198044449257801483822880442995106623338014556882226789114572150747117444961105763731128077184927740284811383027259879097179746365893095824723365082791193408371573946391407658288951955307762664409663111208554372927462231140565118330746279060712580079825806907413816515544249222415975348947757275767156508*a^21 + 3170855975606483161778405269517398141289630563606261626743341197322611025901914061956896284869380107343390329980559210454627362249413848611419680871797340733372223002255877654438005037871781505377225475713251054528956578527032875007273429422475167298538841445380801445942415893334378698869771192667989096623323725561637312950373722845813602756793087324794362842541667111818181170457124837690885023893505123140481617631308080462549921868058793802508006733309672658391131314328483239027126206205116306414407099503999626942788925692770461723354179821507362656837071128342434501106985909666401620479993566819293063406966761377288894348433252400299239607555758964133883662903040800092161815834592920*a^20 + 2163918151363140234845237659867355140702571395376702863744092050692470614468010015664451817741350767452519298372910006443322805287551136078828899565847714454026058421542448594802302612466331711632782722202575906249382061574805482572634293664249897012579355584300235886342495133217801179818119609438406090800376736313431420607138093469595155638591026617521745410047612223011827107580782165097784192671302848570172627116859020112244160163991479619248764089091685434271865894835057459939321334611686398033169846194111745134384709261043136899069681056632957137631905814181000490216411632107267947363757453131364573857891120163852786956431024067111870029975212294390903926485895201143253338818684358*a^19 - 13816335189735779440410529709314728464335557835250433332658410412353063386241895980614374399684117420856529039546010751782267297089083353444343910632499868597776129919475324414029427156691582077847319469333685236881211418885604057777741744181697438197220237805622871994226490379078901273190935101673619824767400524528264196418090958400273498926778625175481266438717459443328493682334447834193066392766243486233983260534407966756147615870743174635107605670892730224369081776587826503095257751693985460873963100369451634665003163235295045727019204297567764421312953450540963409335561822717370896465265626495628261914471679489078619570997545542682792811717522670945676051992722396398869943062557417*a^18 - 22091725881497092169945382571065089756313326499015305462754457953550168787942142825954166775748620649608588696405715663728416820031879315043285588410249135906493461875334612957437232557630478640069253495881355464520366555024055965359338533094868879574287737761472471690332617815586575687365601042804421851483849204480106190377422276460885969382347286359607655056971775133295525154578311896912001944347990783116400110867772669406146037291689553714207102984982870919188761446110402651469299202291878449464108880125004604572845003777658899255092432919905068678537143932731847585578371104938915619631755159206999184750186284677324083977889863345500053684146100663156346865962190876715383621301668448*a^17 + 85190111871146490616436001105461775235784478381555740101329648852819124257471244091501755042631146008671483421608015718970046778333892483178860386148393402753165559289701874635856785401956324993485299940642266823535227264840496526672011321736721420837335978023478258077516086820200030906827814366724428133326431538132535467459671601093555861983164048424277692740307038099804571575955306314652037784977353423473390790876192640854201670607768798581970520676354558966181429492351975300343243535004534286961212242807111272786137832290772390363658661817017249709953974333995385446077715994829161792752704370035652315832682796336177575883146178790667488580595804608760255394071232370637925864447656976*a^16 + 20751395876022211841436425218420855702008581110380533480299825198507153385703783967018023765973614374435637410802935252905943395631367759382975156716630376200440390471730203395310990782051665949669242430074286805790945091410087057002962779401700962315615015312892501788830630052819094360583568295131485437317787712060874521682203133532988835577537882018163676269488865404669240335572516157303164176943118465904907940274989237120096033182411983916947711889676036812187465572056516733508841186015111137095549934864837052648981603016591674652347734425167224869006474600157657583207910147767439834933685675495552113736620850949223088174526381131963246971134015903994710429551343445029321468253824102*a^15 - 256474514213272740814234525196705936584562752782909599846676381835151057332144754043218719169231108646600697235428504842839331854005149813649337157391304471880011056077728540337073246997973206991361206814877820588636125112897166072966110387283148032241701645214700011855198583076764278703949981457573511696022337501401421110252458463086550706948602743207113491810090133344756402342548324925498496207909513863272627839763624901269712417549967459069717111569949937417879620026480000579618591955051659456993478648392153391256191944208971349802270019966254023035127046248980230004412998642188862048812987218264744004249568062177260073268899535386495918549125628075120907528539479289522160308546773295*a^14 + 91304641738418131696934430373347124219448578564584432539673292172780998310818724712961350888959930676946326860886406044966247359710379123124495210112592536726123553620218162833491667087460676799569141367029562989544433204045442918578582556773967792813160911326877215805149897035498493191022419342760074591594085874362807657365202263611075932611229445654205803038784170084137694190998464160419413798177385162163615494429760361698934606699637159536949496387335997358828193125019290004789052175224499242842562729747103638159918550989329856079548476363153890770826449837660978496756417367259141558214325218838791959007172900563156801382447668882615829728904505402638743145788818807448817617431875168*a^13 + 848296912865844892076125921419958630537271911650857963706733543184171317442710689541738398475198051885787873962281703538644232721234832240514607200130309754951971502191887723982536869939882882759286226524544449267490421877610849376682097641866789169404284632092523540423087160460328587090092645456107196753547276369687598457414815121870984845363827817227341314676608317841415634483004299241737907661882172708631539316437230171616674729553292278786807523350156719291052545801060025730810658970965430553388690328264607189577272328634960367660824660940542135883709067135678443939542059146074597522212730265357232168962907310383678784826717755667320745078390085097011349445098972176653312242588337789*a^12 + 793933208671582707048646268782464489599277632193089985623924512802620702187314921765276128786871819989888449504802952035744561729669898662319366507826875536328453583559165225118343276689276179327346904447677190714258283292029514528603043085011591119218564301030335756723148235747308603249908132676383479256236639635829185441645605281868488830156276882744623041531915884499298024189979169016323470616190159424641369474555815825533101681977755162155164045306318458947679729830007158139297968673833860452960791992000875667016235033616182511205059623768430650285827173342317940222184889449526527981446037489773649422383828650932642799678952385268191948896021512474046690516382950217528570361072612108*a^11 - 548740123988779952690063857025105670490155028481234625535385609519783431409739644202691597587740033533073279551459477245127349799507529729445668444233949155536272669193322063297133449043210653351894292739556600617846303386787178020206898269296544686787124895538180861490170241898919219248536585441630256212016253416230132262314467077402155414481456757597581396093950468284899809333598582590140180176777866559074228626176999781477774587529926340234682886777402642446742132525840753845021452499545538837409957020497080396290759837315908119423002023191536159266800317284279925424195918560817722380235029102091234823894928123224779155117072287263864958877678269158629604098574671372395368488820995473*a^10 - 330117911152574001180562437584328482269142217114031685358382000797198791580860696983905902949210070307325784223617174554114645326043486585588079176858502786133429059557935728630355290524298371298204606358192084807386269471011475178819879928632828349303248608144083376052834046390903195266466423269596196649897515623332073608999092949518674134006434075614741693060963366445407369628940320213153196847396043403528908930921975090055979591420281587217815267661086135578732969472664450476547916038377216846349049004184802435883607089951174919206521506685321204792503021866751125192333829242097487054656864120908826054756309550000532622435646702673953238781907853575799427716754201066786271607322396178*a^9 + 1036045033770653301258447022678526544616097850388656446086864785710674350662778530034519597854593706207843222357878452835797315575712033307630281483821473859527615305438294072488995063227004645851254632487094408904188562054633177542519664813772938513256029615855551376386848008503642754915400779110197006478960886601161049113232315762284486114132607909420895844994477417146751304236867082018877512464801439560769256861056022960404035664327397051819998430644990334995714408798973999325650575310751909565874722861960075854500916289830437312412532931556350609352658404477126315879692435820227104971077486468192683039330186708517093968280336269351183450676572704655467518794532167017541085125965235834*a^8 - 96631278954219624729238290513725382540295260718213015227379434597351930060174262456152975993208611709704827017315793561518569294292935840383379591945172600935546282247239566102697795987807198829135028944285383030905830216810878260577963382799556887923648542121830588236335044096688309548767250882805871522602454244743428955584691899616267407245774010710955047827772602034375099997679554680088382425683018126097467827808655232148584499601338418945815878580170985858993821280829615723671627970051033780371601764815665826757028698487053317407366049051040038626737240203300004065718243825093922652625679079938910567394150087694792653202104986523268464377527092697869293406056616472475784241678613346*a^7 - 405358155896899677045198494014243393151245081058036006045510516524528301485773794095035868594944930153783224238761337366665779273562709280079781734637002468624672064018390964299848778108057207828292702769270492202091982155578892954485787002350127265348234160669301666332101158681657937948381962465111729365412874422496697427005876652749792647521533082197767805661084430023333258037068560849281446243439640792071860516630781723562902231298402571918277834770973091388101719803120948084966033287004842831454379248032284913540843862165502981183789828617245623762984390388821150402704609117775825795995164541736147990848822903869636556087483489577382237504790220843753501484662686791107634649255466839*a^6 + 233205729743673237401084986361260936373127473440930688543941576010424461448093654271807871154713821685461358326287981077019705886188858876479305990310315666172050224005031931846672333900903927052290953051742961218933594083565766197429920083183170281152205669911879546642511710995770370500982335264447929512135549142530080351979896117719164498831104345610146652973016220896001843526063413618281798260345939277533190636665146799261854106474301369245174389733141413397577863787960720895325693290271951678095002717408315136035096904764729324183290750447657221948544958102956713258086249508328476191276538860767281290194697151650749839496780393436639273615301888728433491199558495418300883355597236170*a^5 - 38670125408362407195629154543868641824840519188520974715087518321942788015219682779160770642642150157763940036739574754228826601001625848780613973987959259565136324637801690081704122738655610792323788728046128537655364300974829631771626943189471680098204524192551829773299987552705866121245355244327986242515831220432990308759902698154492438152727989856234726522478778833158676260920928931770889965709102748559379414617158552953541482381927249759683255831898982989844608975868793195732169278460637180991639180292679583169407641016011801594991541905295994120454837296167834241475883706216494099481179388021435612719645566043852150745670167268500895978428837503615131529763012586470687406478917165*a^4 - 16163964716601932272093229934481750488171729712615866105908078905876908187609982472187796396268904105585198770056021217326177394898147407092227778340959601331282346238120152675092606021674246188696419037628331085195209388582074104723091073177513204715749734032190366358637600174040539984708097858151220160954376505352109030362129037305991886150723652694825048844704365941243168561607329150698585600680183874178583942155713790196626772949240003212162769791761136388958229217259214489162372660993281319118563843630194409864820244322959970737556811282605137018863959883583729129505415191416357359728651443313806221843870381243219698112459631877831925596127815146226588452192260359550337048301949460*a^3 - 38627378615527175863598311488532218685001183711559680121942558053293988668841982741136166863155235382099836639340857115120699983168940841901985534030403955846262065016753805294982472300532346054137692532922839087665313491278694831619515648057434288794035748380624915920414714066394488371813881337105077394544460699528376126949904671084536599797002801914979931156933227923593520537487182844304487606495000719451917165387096101331123794495092856864658226947055640005653858071506872751143381933125483164465355470334146507267940962464871242962766315620641913846560426825106722784027775982518313101771888647137681113345953699802221795265864917539106715306398346366032654206120488900681242278249336652*a^2 + 7593651371858096584096547449458184743562740072893438997903204082462851130412262664206716519352282164702409595670160071143863868009947413610488537184196659933180110194650492371833669519456338567185267978026877382912892558727833110889663331288835326966801531495616958914072905179658586740945152091930638370668144175037850909408356909094567772926948763637562283532289018573583207466480008737787778593121895239990160308952397713316747868553221930884087449329987022081003515279511900554329798659485982010844396168741849539299748540150420557978366163368156583452719341242332305343823217070430360067322658926248438814524793594923840718898430081650179141088122508979462384321855152553970399766610747016*a - 3939207060087188230700215009417887407555473907242345742198665830277932080008280511191828543193074243074664008016424535345249048566659906369813957920806658206333440983603851959090390761707382759654559285437021403929978005100118351226280010375588432364865101888956981689349638472507795244636889128730872670537663184375440826005148780843424967266371086151836524359236206638082505410611918983361956283988500659333921663844087711424400099754435388014892612556296076367669345974859435429850685062995758662819431505440536134803707601150703301503110908587140172056642679002675030098298636266134690921104248751981807604417552600410509254656146443989196678226381433226851772411935056673958266099985540810))*Z + 1/284274695662462579251849282026242996116499816243084109804642961365364518037048136093407401795221803887967897543719131883265085323467584879736623983351587571890678616444572640644176960956485250464334913670189707118397146339200270547785549606354962625259304284239676284868609307656591689021417937148526231912513676900884426018212098323767307669440606073828401113297247604288986108779201311537476768062736990891625043994379251976324275359783034902054396830930757197576204887345625574269267355124916148016113876354678006714638591693244138570376864652006598391935088934808506014547949662488835709745004314667842344951417405929453041322619860174770686675977893628610383717926814515752861097300791801151488*(-465962175001588415471337882711603089076161625795816008331173065655714559136162379629473543927834378951902350192241205242152398378616643069087968944617041511077786761646135955568329910731817998805786941341377718181371675150388904526267097548184342472662185863739286514934846769617918878043755919897217900841581895033271594201008670581624550757050715393892137887781618664323144666106304764474888664777715669461889228240117372674009747452464939323953663437226765688148500352456635398395275602818216719758120634191481291492368669201427529743247040101776814614538891163180256204465453951119124771361507321168591976072261790089835516060008820556353701715815856245115260500327255223273567861267067146*a^23 + 3572912586611472582962980234650600731990432289802774970300362149255658665501500150805569503851550272034168894172782832190976797977991442449559876883545078299638534867032213676147914663523236521129343873512052566605192880147529003361009529163753591389740186850177633620011168359570005641206469042803550524973511680975757151922185730904091499926599598144218296674886756793319770958204713644887575801877022033113911077247450111883157038424393291450380154062275349337082152595603180331632446214397823597774198128150508502969536303775812022881963950837539879249279764540608918402888373320811801778384096367996598513188939975118628604919524220974597932934253409026384792921744084869258510038872978440*a^22 + 4749658446724494119110538256113455321694163297764567486344449816361208299037338168097981677800364723269332166063818961941600165450973751626032093653051813789082658838759578125863324874663689001732720739949498715141058483087057254712329018450894370293729203329647353144739654636448564654510796776845647634656047098603199250301593330923066907510029590335360545331876869946178047146854848463140598033945430508654041464097421460748948760347175982569714060765847485202738468248425530445428433058588585400040937231444950645712279310130550104993157064802694914837928012998092242681273822800005878179943575036332053601937369461269798088385618879838063449307962544039050057381691819709497455850456415922*a^21 - 53784299771172375756549665939192771905356922056154487597771709271896782215775312537278707318493424223354011363373866848369595023908134018479534780634786445697535369402372709748319003060058390574825665218839568869567362447079749614498653789871185376424360098154569615035799247054223441657147461432441648025804432571956192386243890855231283539434481154782415077673553402170582729431480744606736183341130947172129083768449856173917453623484857386574344710224388144468490018756692301762691648585700633811574544055322845505907222498726058616225238545025990179599869785059470013301119588248421101244357628891983997231169467630236815980498240447014159141217712417596928823893593442337052542619077148589*a^20 - 16869135897824793998848039887019921238634015001399874075537582637573290176425446870792128256607164712018308146643847787404249032683544030898294536595377702014695815162781835128998395084352390173816603666443013989158638568242510471897851128065434644340283824482078188140591437628742827034302104593058213527170708743708727766435958642102039831160361165977503826485194483337133016239533917005040692153876572545460111037542109064898156293859438293051970813286225149935891765721417635477820435716476866318530712928742971498252709588095139077538529001682073945524615779247400946618226932434468445291660898099538589420517697801106211358167504234149493406132637431474753448935171087797235064649891635978*a^19 + 247081330413804099704297403473832020937066639593965725008247848296049199326489480845475330028586277811293186294364304100050259389240191085120393311260276917657549009718435530573430586825956240586680845616907653545094465066896837628643032190999402795459175209313317498290009551185222940701947167484476903223801726316508383036667201734611380949392724169323470298635720062826575524526709373079865477938670322827049714746071838744668936111816269393357052383691569488217034463631264411701682267237877208690244602854812949612442414112373561773528123956575929180829042029553904731906178618899641301889708267154474004507025922177121924849222224560181178156413165329897931848816433932040293144791279062394*a^18 + 271546994701652504751536192000404394016570605137691739831741887164912077133234525558064924108615356652726473624886504360248488200400603870969575735016048843775497798596409152857813758135923569084628828757664550573647749940287026237850044876834632750632052548378486294849669616475828373031534609165548800748323313900265517510991754570836619038967232333605844499743679731830579193162684149654163291075369675877022762141690006851695769060779000136139316461655350125058115350762822848555798196134451363139614411167517271258165490377847371492186707836476226140595297522204152900835638490249382536740222437085783565048733144510417781491263188307687216274663298985241294401218849205517590812008617411930*a^17 - 1460240812335341694448064446428484027059766800132955674407289053890693674003838263928651524632815401042626371411868267157763463503580362428583961618466179568523965702306386978745158927267877092349230238970637290567588217539349883086450324534809785391562556493993063233830609971323606375655806481046130920536514403573722836475518019609254649382177345744839563409517321917165188668731111294101843120537285303580221341359346753692353333383796787699173447057329342292604010647280528989961630102315405066043350211712548365119055071350424053611655065911239629666255395040092591055522396677297000418423701506729650297784014024373786399185648172020872498028189783757091110700828957762011617205911331914813*a^16 - 100358286247612323973247502918387571903751831429832976194417727859076134963710305176382107028934325732091621493898498911634890088325355413720491442823242872049968400075604092626335170450505068781392456429044149033538702320812497648445129306152259394225876546981157728748742456416441810965993037675797859504093431686886868097793834776456522487926172435407797001658738008834397722949095838741371388785682840894503742987811220668245561224896089383410996135925397961713116074814309542753269893507697350097158932973223282330923065458484796835272848683360649254859090361205723083907724150635098368013054375617170868492164455316656332606010290338631311025664647194606067570987496959251733131062269890512*a^15 + 4029617069577172266951230944950765541657436906563100498884265439855399983528925322220371831192828684862648134990957022858181466477544633466450606684047038282828962160463722752812525216662196450135928795140782624819930953759610449642601338612198808707178978690615897130725936865321413426223193927799652415608190832342731758728885151133839288912103939239174183049006316154756714095448574206984467868769171775790437788904725367617707740759898407113483606227040570666233718357851911681155905511733214299633906039856642613106832982878740964438067683335264541435497482216676520704953669069435223052291247069344381542459740279941231261098128083908207478292853167486685355052151591385357194886988543696684*a^14 - 3028879964968548623118751935288171995452574605912681623554356843455200411374453189224888997288583609192003267845383007069252603331761526949846745445623361752667333958659823110715222278823496019126388203334579339831802115089740917546979254881188872765406381145959444632648662558340914904741240670700802013255262337742533363622017953841200344981951254165134467227226880816457392433543948676163890503242080828962914352985561565513078483911439142976616257981444381590276345448729971675914638056091514189331011453682410502547711686069592812039667665520991249254679238586124532211435911942654164440158491317381366338014049586304967228716598557243195592332838034368299208758074569631814279822012380083364*a^13 - 15790809681655683995684982528715566516309252800602949417672771579864565316081564841982771452890643572065693092611081770176474367670492218650227034714098806937526445784297135945842815795487232343788449757631481647215785443699768002867418635394122056861831321040289387329500855494065153413049675991959205573133669240706897221295060520617990108381709310558950553893873911627079089757462448757997065075614738272695295407989656450687800190104061983986594748787202910464301361488494175771068072900352351057283023182812336882910840070087899469910610099545830101726885132668795724455632972857695299209936241236461176529950772169120549377893504584447259141250131948783716136072190555361808155202090700859354*a^12 - 13074994586840508970706297442085926418318758085025557755708225330042489449540466189498502028539348977082240058915408070744348868544721645135360956632315247051039032212879076092987093227020775034480605576538469525328572157409942224283168946855276749104240713179515353240096008929697964264820657764910902403842544035860900883152962297754521476858728180538223932121770125061661391758068269087618215010911520835227686206287189019104654640348450512717883052922303716112462913204621549302866376096991895385414636411432392366534789220306224271448486917618387845279002496340646545689119308744865209555455311117553195301313115607596471716659332912030979895604677397661059542698842448051254490550281233308008*a^11 + 9736790147474912067064706180953838581843823485477440264608315480331481439193539852733665846707734096251105871741053410286070337874576831915403008789005311979513272455981873422232640828206068159537611527896551958225158044515263784830943313599104737168520917215492353570630624373159039056552998672533621017758177346217197702884633658964647442800160087279686661087492553216110349647883473793405515375034436615546047539886763878724995660772741265440333033861773269250060082891488609523553106741706159621753664921096395031050885654353333022879341402145145837063661278181543904014408006816919895712431654519139050798927184667145666811620637756614461763703571241738430107780748130190116897257917630373586*a^10 + 4336984649280469347902141314676013636836513071290047090143466634654394231682234132027745885975205542846417216714768252778779968770971533974588365605064591082145520013224032212849925195662898534467718460744833000313099472827179710596139348881205499333377313681352516829596123567225217636604145982237290139299923519031003137761434890425413414309480734595518043239531982324821174914454658399026481392671795708599244373023423780228912987138779454473690418628653761083719029678024998168935563838345358927487111390844277513071001423291191398969814155997764117051862866747893460894293346267686756342510677787852960262211701576373945320626177365374645235568812432645993683653991927218554902613204884848724*a^9 - 17873678331516278721090873326521851899030349910852069096011385964319378948009833954068680093903804469930561187300324080489433975372940172766974516626848230819695021482839941563278133517892619379889044940228148725233888076407907425620429973475947883395815929060247975096291894533219326471790670263250072189737667400158647598911043583469060265465942197424379358946726276464925390392607437392047626683035221463993711068181636377035639244573950858943804504714445796096161397641712310808996524172569119473982781105019195695093210815768343749457583055592797490172740494810897465036960675878214487464827629154445848263679527491390947655636054863436866136395585520079678291464818554406590693071859034211825*a^8 + 2206653598895795736222634556069689709458805431979964098286337381897095094584475176376468711329472540637614888503621416664086171676805871739374364057801014758773370813943228026941657932089278209631639207728063722658722527327585873409510986082703397979757462807294725576487194889015815075668953155772323496004431769215001816335462871991608813648637323208047041585061156117316485539229496973132125668850058197348166738160387643776415010694979821824289412319101371167037323634384995495307192343616127787596043635671683575149375478533503950318549157808695477011631660480420652972387065173733122865903417663780546295930430347280893335565242221896223569743719060036388050102800084349588490875794122155936*a^7 + 6768975587291041309347037260770550534652417605827465375045559957113929118667710134853211373300054108866319377221547037655826229308888056022257190036823816893941915769979933370744302970934590067433001406918407863633113940622093726743286546601931946881112918646739669504702888470403938675690674798285108962920485211049410089669756866584894507637908933411862273199788080244565103200510302152232831004849531319446264719208793198309382489223099431272666905651552658118349228284497964383592643002781966638967731144459302933563650017987649406228118747207867127219942412500720258879525992231184752951759228414913448076736875143428208500584703868992490642153806352388710878169638854488043544058743645834182*a^6 - 4022679432936834799265182365250919249937119239973267529444673725570508007444940940617686260380020093947385878426803266937897991869800237961509365885861990065294658087557838347834888516294161551934360415548616041976211064239672828127442219793254698123617157996807272965273187253517321907577838271765244462632200009383104904251855077837563330281752369730212695050983524314607949690979352550193935470479412548039436167014210332189685863932314627713306752971570245543429773553578988866311123603657378557463373558854610239135684846570563964926292309736634680347695419505787445123401029570092112975962524878939279061788576428789843531595593911094082402885160063675933712728852474925565564628073913044704*a^5 + 713945237987890338057460742297254480727487695643305851876669288701461001565291987823871424361101560096804371618457021540623264228029896545529900687797746528548919188496275963223034532095239911776064108645682899940070764838266017445207237164706048013498388189232815563742340635568463169348522867041779856441655033170964661976285614691727060799566112155073026714037079212504564565359826107708152428727084978548543620523474541713824181575160688125698605587917396102029445441383798224893315794421194429780250693169838360304858965964878740439209978276588318083996321469668292526814979373700296562482368200513898094101691469779791012746353616657209197866129419469151185560344805295083908954815721525571*a^4 + 337482013513998979480020614915359892886885890188774362377670662156072704467115824276968439922804768564288853329465287807705679883354241617877416199226393988989999616854427835589257229762327696073272948446432854354094666327813687911062888177507140863655329135807495936208281770331785755144076099222842609458754987067688601232521621952638619838082969301959456215317732008032949106321004888743560262559521390753981156659613362548547047094016758268381377029672427241660627636011422390707042416800294819273877505141867428786565478901708943188464440077951619380143488792602942747465072533884043562118327522347568032440667333333526734308835986096730298202879968950572444515562056466679516614190509153208*a^3 + 666956668751342308403434212733243309989033787601183526537106560123051893787509567103267512743542996013837930880866486274059022910065836932464293238154954005310351448633849612695559059801201548384499480454837147923015140618624675266817501506717480609774350559959930764737477639480028198859544035495906370280992610880751495716138018754685107153391016598056009016244695845732860412995128319016766567982219803405376865637071531214638152285792464263039025065342063567454378301476366833291753139434756571640231254770263352738479248139220977729143592440692626539106677068613487008882748320778419428074464493800257933929145181778243384361403307127718713221165267304270889406435381491969792836886698680886*a^2 - 127247943528530344407294104491957676728312465621269496682100266396234747547755523766186534328782515494010191151375856790115332059427634685586973280531735311434453656855732601995995725519472027307301155359428718048401103937546116461071618452479356264131118815951679573288574626652719805069569628188658484532777034792835408484735598195386980596911137927945760462174132222846567079940784969240823157424870439557113661507892456115934235824790541801986934058613042055359174565269342638008606034832563331721290571895112327810208174000032926654263770180701912595420040474077189409467671943272438269689160363988953848699659400336737166183894858059617906476796099748877423191606511492614930762077844386024*a + 69020708677935360518800322184091934132246628129917233272384495300166818673779003521039739426660096222882488601494005064700035813802787978573499470174170314978012599260127485360062038260383314349874474040091454085660245141312229655653528119591527276734070223813532251898265425024222096876817635232562895057778680641365496298641322078960057057905401945688980770148886150380053758734342206486226351035579247192823549062540909113565987325212232984286226994283871552072590929297610874320281269468428244933161979865684270612734011221738963669080697772284500862791666798607440149782177548049028181570545515371135918862648020601271876443404782608566052099322704674847003963575911263093307492249029828834)*b + 1/825005817469561402010694815939610827012762365436045995731067412620394724520975482405333536084853139255173774201706393302708414112474345018367417815847394399298510277737782990357597204069192030522763485905099478592019069836072819178287299396281294170059978795592394027834804748086639391291095093154211997026356042761684472234623765055481686798368939482430577768527873190663061150308362991107371978118837333455843608479292522954082881508941343814970565303166755467408113308170954533144435615472177216049093165098708716437142041617356423656591509802964718065631326569846705286823702675430714066475465133861072924313386381970732700750714852227087133899766052408350707577123093291112620119188722676220353891384894253315730902802147185588774633472*(96650611499675364148295336615437181809276090988737804872202899516295725276472482122276949898692586040563695975790981261169082775862041517390285860239980786224978275725810016147289419650272953869691275349017402191372860861180701859979726706531560122443115602103270426577618131627255095489913800155516489364429498227079975636149369470283708219055620273729615251263092242981119475402065581891368688432136495891813108318009588097801162957159327348813716889676903961697284278739161594132175451931464161262087328100345010266829468780105209924213569645472945971732583012979361490988260109484721770006209754325698547787971900988780580638048039190657132738196238104584888318048308593076640309281050673964166391989526213202519672668392417020120086*a^23 - 414610985204494207299436420030367133053507242412518495335914108613316970624249709394372795063852287635747430198678880639967044950625297875998887402015901923875805651292260322321847622060882214171857851821238611378190348140314501562355439970869811469427393491523151945713884261841903036791411211049142329581831625660105242278578730622429767516760988763960953538320532220421053937021243777801552636202066817114477484432098185840514130201429537559663037824555613198359497894129407464973344272286367387723730585845946298240582359816898270831249314530473623407653024823226910142263139548897619732503011986414299465663308422621269581524039930290310162297718142377234609307615876068418799513160010679405853023099451157464164704851698893473110416*a^22 - 1262772597130772395831932923880455571406174349356735790644929579604771620573057936884023583482518263729010465055535290275246998682251010212622689236113541326259154324646291879859969239033435350122401733755512378171124259259307559983254634093000108860387254818349033634134629725245057207350652554945537955695090864504012400263181933596693684273108688757433524713083830879838516025193460537702643713929558678416604943312660641139888565352488464686740086389170213249803918430604967391275075593096399054091065400049001341867482436330594467040060100741430563890225573425703958785852121758950361403915553217189249670060506538938522851799019831204803041069375904359200473962630283655210056662534852920559349536082206072194099003676040382388449448*a^21 + 5946671165643013151093050219594622398455111262416825093973150355551503602446391524299886508582470495601916484872197111161271927797068203460808574005885458280485472096137213071407754651087699391894411650506207318350032446220349403530583782764487469630861886635899815907751596449635778291344422439845201431842011817497369824950182056775368003666578615066889540141363729782762536946947243415948839717651347862757504634838227893908884559663671598327469696430853793196192733717645670036541662058918927831842538790904461868317333418027953124561796947579081111980627894065745455493783473329358704217950423143544563369221631650466644641463651145941346424017945912697101845860355840313735734828665485054971312154111276744195740279730443189409148494*a^20 + 5655200886651082119385859694664653602835492090727705087457448521780221956460218194981260723903113803635277645707582417641188495290984884582110319309474050135373622704921875743263297951444156853965595958027354061914637012972220780104818799283950519404183338075931581255936622115824014565600334516406345436713283145800334253140024368738176076781999251398757770917409265529866054875321051324426391666162984429636602221708985124999156103390503327439137720223374283589539071191956033812599085812487005386367422486827249535678531462636391509070595553692502411256164677089350565209962349793229767836447853208512150875517645385475552322233303227412689384567190777710578787368261234777889834813467806855849424594799626846125577298317147646467045773*a^19 - 24912056180669606116075925771001422355025709472209259631116559770013533037411112699021783474747441747362499813057348590723141576643522583939833341684972781679655138959072147477180379079057610653071521341189906667111988719000181961752319801759721530156650791451497426416373932467277833205962718464063351973625377821984606218968862928348538130380108007410554671832471728930712082756145106603045550545352352844563442090764080369441629788704221541527573292146574275258484645646943359538980416643537222545449648173280271316744296363127298933486661864120401909935539058319663278637917989822378056850156726735259324410355897485231121812183288576231617102923821804876438528578285523028674843123799729637879598959381890816030548157321236957848810137*a^18 - 49738909292046133721325332546945421749378788759352565904591332645383176154170207370189943274153256558582940011855630709529763123691194293899182432211073164576128200093646554021585249549347781657079834872632148282258605877296873110077096548834237289359701449442959204985835249222208544745955643572806837417370207284534544057473979636633144428463922147692922911139857659133768153262941548037710466572945616881688681984098696638672887621720350132614756935428420625732661913595194967150797054124960693179690947356145157942261020363712196138711039977984340984430923498197049792996103581486740909049074835132339317328649997485507470838665494162100678149831001509634739663130770719456774714331189413597512243433752058462180465852287107142101004672*a^17 + 158521306356125253339366072415360508765784859125314333950509469526769313100232703096541311148190932820474464469057172543953976273728709302425703200471545142685165757985018644168537459848792568411829478277828752691642019202996116078840659858414930529423411502748206332353574637645669639055045443020876993850241751440051920834984500278119422386290761373308705508520457220117724996059891460811834171179298566632695156140375060409872165980981361362487285628459660543374098278481316773448970064003469866866482482854743994288378930624612745040887604650913562893641269838194260298130805201705308334509728007959092733639020911396544648021542472199253434899709092223792441937956633973472770241689522658331392827203659285860840737985619286487679886010*a^16 + 59624737631066899665300639521456293997259018686490280842317601786610897772314791211188182254569692567921515265454716044653484924680179314627644722669007164402547852783709736674068128371185015642474582241346081999712770402877551702219915943441697004267429285697901783220415578876802091308303437615426170695806385834629380374097780686985440374312554613748453855533796542427496962831246607106479359611174491764577439322111472648714951330640177409041422882680203555702076936897906056623041454132340491001383308427031651604680553213628814479067843237479491895596193233299758973937504722938682234571484950365583258615538595644462395627697397581431226322717386929441760373940095252809279152237934369792086935496040462103230444334992569001192246953*a^15 - 506647005576739000219276677510743766459600723678449590675924837357383387575872001435439922739447285696764588559243380382749706925011416977455805186837379580124554823719559310411569388549909379339664828464092157939058365317277098078111715557422600921767981231945627258977807582767688312443513725479860782626059919580693975160461486292569588024697726082951140110573432197860348893859430492237318787596457089218152651611493210332833110965854061802940995622854607984993885359809315568183163178863814383553527832340608616878949102843721843542002532293682452862358158859473967291536841413081131005804270008862426482016300021777539537925313215428283484002146996498297026035193274539439798638298195337452931171512486408897197265650609194796765106463*a^14 + 51838192028031228095343414902333792036908758677451925885959896222749690012877645223801502643060499177542439425906440547394205353830536044411911030454686209109467914558838406964498621804622263888945406049790671356513173058611783945940121373185921921337100959953451244156022372424239187047890636287265033510511805833068264945593420333508529812953151187448185498391245795584930656351301655807330755772581964556453506014141739912756263849909716591081299032434598144783530776189488227495902407611099900406255849919921490112490152086182656672297813669818871143534863041702147563278892542177868227000023549538131049824089767607799015663620972908423089224973807187689837545216871375988241234936405262847264876318186411424407798406399407090967918348*a^13 + 1482176852717729460961390865299600453695017089514954378923544389500247441904667230638247462359928108126275680421471764602180146550491834327333777467508940603265649414736167374311521536973165955977143696651673911444559835703888243277337352241410317103383865850867926468330340240551646326186047048292639266466788658174016920693544919989082121844323621820230120509247964063915488967258845884721801491588989599552197593761347259099457142776645018428745024447887231207694839885584063513661823287998408937290798002068398266757387990354036593515342447304456808608113805963499081913238723206286631367779954316575089520813714933067414079736516154884329062177295808911077956267398482472497411710312422776172640906558983216352407144839264392764120681854*a^12 + 1527886077800614960969669729097668523085893181559254778963478517346566846246695910929394881137447785922572500172774524980724850191787523643278646963307804132561924765697660836738484634167585328053851774298900191479031442719710902040550467318825677480450901382568037742342917059933136030505849294979529373953111650918770440799832447840558896282683857390544193514962396130465803304598060529514742511413961933224001049549307960693728823370218090505489057851989275010059269132036927602251793076426103585123720622456970693031094474215577356715080545167626790740682776330941083961320996571430345799147474868558447981006384350842657052927996575998439279057189723802069861617635427149926380158327079767513462859031568117646251146027470173939089303563*a^11 - 993540501985985909214602983441543154647472079782398366409545794771931841848762881613166951291565722484074194186095404754809764714711448662572067281287354151239470649285029608113337675575330124510282523026675870679927844993814356073579041559971380673622614726429099282198775265546459718673728888392771525340047013222579338933262105531305488621363902775201903324907425313974658874379248090544987335739715566893778517838928662367936894651756084696334354139536438320081372535768466363896003188623259120556162937971236146921122408783250674573686402140286783112480161339301864332314616529151724411770573868861705176877515652163334371868662716966533331230899687330895635833053138144073282825608665274974110803719696112269549388936736067793968053483*a^10 - 732322354652148130924678648947090636758456349744225902080895794960920459341392022406195678530541511426083779697176023491939926390884815060473023554882781610232579430863713734158991887023950746995399637134347828885857867311352223731274336695803350726581511308325049719910381056331810686762713566037364799154309397761424243142847851502584624154238262966127962750908816693404657934348451498691498541568574621270353336559652070461841889963387604058998545652137766231510916894581173357273885534483874428218785898325998131193611305472696662198761877642547140553912167942536313148425017053649509363482831608434217232849909029813341595405612614630067838176415839740596781745972664157237109052249953549668494623429212318026825284897538354693982112460*a^9 + 1912901066621653314170981150941024918917690127594647534136988521738675379144509270096668996241236276690448030501902715843288085609682752156980071984794207534770696849367860001880022109579778389363398102015986700201511085400309121962367968318032792967962099439368185841353493119826536791088070632708457599656359667513249282556467718031573965725326679797654465429794937927540584751716548435936273356531076725528433128721824965702905403168465023182028710162261520268682066313696302688410047583855676837701774106680120019544930535780418445510402202136250257941177870309155302099551935331026384162516323474262467431566743900408084432515617962942421048264500558170307988281943005838802697914416556813783463217265862969086454808869324117940657649855*a^8 - 125233007194835010287583902819559513298869975651674783702295622807332525490581173348935375866445513027503630832787919849637320367418475477991269058595699182213375283833538846544262091925247583216805689316704310564421455208111021710084014127187760032049798036883496004611850485973064387852617226605282311451650468704190483455195942738188434940105129349629804824975837989508284594567912088876880235255619322115755062668044257532633608885048030373047562523846106925386606647159973476452852921467900146993003494242605464421979203906234341648273543724284329946926592919794446996354831840425162124619654903886498781942026999423233451929982003343988122109371073257159994665369750618982064064310652423872432655722554589118700373137235142705602227953*a^7 - 768249144604931841324058431301361285529472774751918818536567924488091708848768243994615708481929173592516437215017828590350853034855357164200146275841487171358143982552146194558653720177108583014826623297848367659904825590452179540728172955278672530573073958745211634133778907954685026355963842328038972097813904721622434839035310101821051537072203854513979897331448645678121551686940146767822452329467410356647136010011778606796299952706260822654689020295780407652680120966462372936905415502022533726422058428523413616214299812896390889649001396430977463077481730375382607505222522962295085908441264664753189037094867294633267580281228610507442389537173861770113277564307731349052420698747986570591581945551437991048939792380687167717517519*a^6 + 425802014346051238266919918030348306365578443814837972917624030260008916731528093180997913762688750341685439414005405217718166669920454986262349318973826953440154254466001884156691455220209267733512030989784661887521894701488676927159229888195164452933059153756907103912913699868263872970986913441497241945688273289581716151233630036036802236111145645428422448126944130182215571444388191062310738764128300773035603558400732150844745778595203476648019272561551646950572765796269428336176227416530936173310204548754612751610712239525704320736741141357332039579848615060417642123396626408370808080907038533124986765670782318101629404727854162963375497088927211339564509550268816309449182568070062048575036438569127051215755290119285467794582530*a^5 - 67413697577960722342340969247514488384677586983293323398855396519956852958767692772282062449775260334626452357914804566968494537759987211299422770498108679753861005500035066157755231926653386974151062156198972447134494030440217730401030106727711794816225315125929292844919049952197507358720460048308677743637662047577449733581217092695653231027462163154658642375706943127973931875323911747086560846415738314329549184058202816926607588946149003692581178798912650490736139478816876565199786967835749904886696300940944287224431277715406682295442202809571930553038683284666253682745430917688169779183802423484395755288643348719589289337363441836025139495003653283930010575035400557122524651049074031403082838025982960205556046272616322087533856*a^4 - 24465028008901400923940348829997352058962644926685367936757711749987047319936007280805453361223986283190506563311184012316937532433084162622077166671029402305210764128702378079659743612207422999912904196885978492930567830350051601914215998949295627230718218293719074811596710497335868643485623556308465258355119868618915007745540696486462642125862217860734664798011469096456874498969924045609699773136114593710427191221749543408202606197966258136897822573205597321970423822947040049327869064095904880117602904319910882286536682526612053405533366895760253512865931929326024155588519045794978272957918754387030930589828398056856209882203572589061033705175357642276715901781948882564462865515272750660987198744367210069052952253823786331322794*a^3 - 70954030950751616849335448745150319880595393450463160426077141946470489054202194493095353189981219308350208035234550154847623525970839508817869428225954154913435475929375230062784337409691546198754647565047713757941485318843642767111869317560631908179917947867970467801137926999500182928569839043658995889177422608317745782773738378625302059065699336861606245405292085339463929057927134875946710262577070078085764575086947594043559755094334692915018599655025665609443572904657824620085992354424063045518748179137319394082659786942856465698785174400730449636458184358486157648727685319040973414175345507605534092655654925435919800530575611244714311453040330720436965172600504276734132880696232967771435730926471736275483300625881684169317666*a^2 + 14278305378659465646230033097501138753485454401654304173286987823298944683299136047197031242245678980196792606187279435326656342229626726746794606016611517541138194038936008293953212602513502545451206206119021932328033914375821963878652503147892648945677077693762380095343845870279677229333183342511336034920913758997960544602143203690309518260384059254102977120277828866646412141938821341223191682585698170397164341160835137357515949002617519324898417200570766436569372132553407753005785092817939065600838833003335104838656224062446405518051038989355977393573673440841834454585351758267520160896641492143600061659428852341804603094955985553706228617554954473705120202525790770602649030153738327395430490411568938341620388380336459896230106*a - 7135760218285041171391633919209089513650182267558068498385712677733322056196717931888231446021699762350856316420849256073281131686848780848545521166702864319430410947606001207108815319709711694429869659624198673396728775093699797478847519982216015438875684502295107340735464159654254401918886690358212350266721425433675796975904490312471275599166808615298254598482580203432436995993455190159489894335119043775248701643692808585410912212683140695237126831022772793167748310071982230406032487209033381088765820938722750713009678181410226121244609559265910052815579767852781329010347478402309166234651480074428068198256651101685783276404465346198366251080666588450763537186982935486252249702944506295703277436466400681720757421694106134016821));
assert Normalize(PL!p - b* PL!q) eq r3*r20^3;

OK := MaximalOrder(K);
idP := ideal< OK | 67,a+7 >;
idQ := ideal< OK | 67,a+42 >;
GF,f1 := ResidueClassField(OK,idP);
_ ,f2 := ResidueClassField(OK,idQ);
GFs<t> := FunctionField(GF);
PGFs<Y> := PolynomialRing(GFs);

p_modp := Polynomial(f1(Coefficients(p)));
q_modp := Polynomial(f1(Coefficients(q)));

p_modq := Polynomial(f2(Coefficients(p)));
q_modq := Polynomial(f2(Coefficients(q)));

poly1 := Evaluate(p_modp,Y) - Evaluate(p_modp,t)/Evaluate(q_modp,t)*Evaluate(q_modp,Y);
assert [ <1, 1>, <62, 1> ] eq [ <Degree(e[1]),e[2]> : e in Factorization(poly1) ];

poly2 := Evaluate(p_modp,Y) - 16*Evaluate(p_modq,t)/Evaluate(q_modq,t)*Evaluate(q_modp,Y);
assert [ <31, 1>, <32, 1> ] eq [ <Degree(e[1]),e[2]> : e in Factorization(poly2) ];


==> anc/4.2A.txt <==
K<y> := QuadraticField(-7);
P<Y> := PolynomialRing(K);

// degree-63 polynomials p,q defined over Q(sqrt(-7))
p := (Y^3 + 1/22801*(13122*y - 79002)*Y + 1/22801*(13122*y - 79002))^21;
q := (Y^7 + 1/4832*(2043*y + 24969)*Y^6 + 1/729632*(1504251*y + 1584009)*Y^5 + 1/110174432*(917351001*y - 2416390893)*Y^4 + 1/8318169616*(70351949871*y - 217128683835)*Y^3 + 1/2512087224032*(-37018225592775*y - 28578918291021)*Y^2 + 1/379325170828832*(-9196968709789245*y - 8682552709340895)*Y + 1/57278100795153632*(-423928667828436309*y - 858587556526662375)) * (Y^28 + 1/9664*(53523*y + 641823)*Y^27 + 1/729632*(102964365*y + 616304619)*Y^26 + 1/55087216*(99026227377*y + 291176565939)*Y^25 + 1/8318169616*(108211566690423*y + 134516994232257)*Y^24 + 1/628021806008*(38272961856072825*y - 6639157437044013)*Y^23 + 1/379325170828832*(70140898715520880611*y - 128979272336917705983)*Y^22 + 1/7159762599394204*(1985744003513274200385*y - 12467210021190109174869)*Y^21 + 1/8648993220068198432*(-3316364038326087290066481*y - 45532418232472150466703195)*Y^20 + 1/163249747028787245404*(-592465068132446324237223375*y - 1573363729461679117666294437)*Y^19 + 1/98602847205387496224016*(-1150437574289764089266244919479*y - 546452442603508149839864758941)*Y^18 + 1/14889029928013511929826416*(-340201391961495915085682083305753*y + 405364521251588410750743066144429)*Y^17 + 1/4496487038260080602807577632*(-111336672116368503610936065352923597*y + 487592776566039942058771724456467953)*Y^16 + 1/42435596423579510688996513902*(234216171374386616859556317026883411*y + 9533298101822013030115320206474075217)*Y^15 + 1/3203887529980253057019236799601*(270175110690319895907246776920489379763*y + 937784271667542235411051428439358216817)*Y^14 + 1/483787017027018211609904756739751*(94356743957454201386969548060350492313476*y + 87317123788078990018453170362617385539500)*Y^13 + 1/73051839571079749953095618267702401*(20240408488690860903067685331130101611775360*y - 13195375953967681694001291237358702923508608)*Y^12 + 1/11030827775233042242917438358423062551*(2820382396171982100327803882539720233176380512*y - 7526837658458111814774147164550344106276374496)*Y^11 + 1/1665654994060189378680533192121882445201*(175564725205009209949190077322750967087217175616*y - 1779604135064297724709751233448809189298712856896)*Y^10 + 1/251513904103088596180760512010404249225351*(-27870303666523564664470895532083135230683748425984*y - 281287033091508927603965663606114237325577042422528)*Y^9 + 1/37978599519566378023294837313571041633028001*(-10643527210498534254651754597784921668113757240922880*y - 31288430904370496058477800391397675657391578200609024)*Y^8 + 1/5734768527454523081517520434349227286587228151*(-1881538689377319926132724573696132575654375261891328000*y - 2220640034249715300427554958203607359708937374370080768)*Y^7 + 1/865950047645632985309145585586733320274671450801*(-230167509452444036293036924648652036732757280607582072832*y - 40732158545095820544150943726071430487038641897276936192)*Y^6 + 1/130758457194490580781680983423596731361475389070951*(-21013409937318039849012864091186477920761946098432183058432*y + 12423216641197531588324757527243142164685946504912023076864)*Y^5 + 1/19744527036368077698033828496963106435582783749713601*(-1447954062290390166369231790943622304102831663195648753139712*y + 1819303195672750167905342963419168613947214888319536357965824)*Y^4 + 1/2981423582491579732403108103041429071773000346206753751*(-73701713203748911816783134764003798427295238444211959868555264*y + 136571404595047828437915191634857784226575232729054139560624128)*Y^3 + 1/450194960956228539592869323559255789837723052277219816401*(-2623676866397635272230085805742623485523774110861871333354242048*y + 6219597935259730347508308770739602525094155515090488588068192256)*Y^2 + 1/67979439104390509478523267857447624265496180893860192276551*(-58453587791548812280319676625625675023165417462872096252937371648*y + 160622052620564170978323471765167518751676020268501982936169447424)*Y + 1/10264895304762966931257013446474591264089923314972889033759201*(-622512635478105264623696779064272686721911500425870448088316379136*y + 1733998511810583247753160984956042738775377374641895138725359779840))^2;


==> anc/4.2B.txt <==
load "4.2A.txt";

// complex conjugates of p and q
p_conj := Polynomial([ Eltseq(c)[1] - Eltseq(c)[2]*y : c in Coefficients(p)]);
q_conj := Polynomial([ Eltseq(c)[1] - Eltseq(c)[2]*y : c in Coefficients(q)]);

// ramification type of p-tq with respect to t
for poly in [p,p-q,q] do
	{* f[2]^^Degree(f[1]) : f in Factorization(poly) *} join {* 1^^(63-Degree(poly)) *};
end for;

Kt<t> := FunctionField(K);
PKt<X> := PolynomialRing(Kt);

// factorizes into polynomials of degree 1 and 62, thus Gal(p-t*q) is 2-transitive
f_subst1 :=  Evaluate(p,X) - Evaluate(p,t)/Evaluate(q,t)*Evaluate(q,X);

// factorizes into polynomials of degree 31 and 32, thus Gal(p-t*q) has a subgroup with orbits of lengths 31 and 32
f_subst2 :=  Evaluate(p,X) - Evaluate(p_conj,t)/Evaluate(q_conj,t)*Evaluate(q,X);

poly62 := ExactQuotient(f_subst1,X-t);
poly31 := X^31 + (1/151*(-24*y - 137)*t^31 + 1/1057*(288*y - 168)*t^30 + 1/16912*(186723*y + 506817)*t^29 + 1/1276856*(-65374749*y + 242357913)*t^28 + 1/385610512*(-329660939421*y + 335215679337)*t^27 + 1/16636339232*(-63530500329441*y - 1949976157077)*t^26 + 1/157005451502*(-1422449881961607*y - 3829688354484099)*t^25 + 1/189662585414416*(-1432029356040613419*y - 24404470078226480775)*t^24 + 1/400946705566075424*(18965429487570427288947*y - 133153397454042850130001)*t^23 + 1/400946705566075424*(115620169840910688851721*y - 163651443141996615136419)*t^22 + 1/4570992916806042871312*(3973130784356767856170177617*y + 1259313147119983043951017029)*t^21 + 1/690219930437712473568112*(1060817204102746663714066406379*y + 1913109659893255038625344228903)*t^20 + 1/29778059856027023859652832*(32954295436047101832016607718795*y + 259455609096344419435982591341383)*t^19 + 1/4496487038260080602807577632*(-9490180741968346406878468818565449*y + 86202021061845571987704766270111587)*t^18 + 1/339484771388636085511972111216*(-3116284272834738681229698181984058133*y + 9725784362246348114260570916107688487)*t^17 + 1/6407775059960506114038473599202*(-133575757299449259514252110747977679837*y + 120532153335119978279200751151776951487)*t^16 + 1/15481184544864582771516952215672032*(-572628684960238348237212871916769207287739*y - 498701325485183569402099572911835254599479)*t^15 + 1/146103679142159499906191236535404802*(-7147374476164686007699720786629454859160393*y - 18418087198482891178069124938322761224542877)*t^14 + 1/11030827775233042242917438358423062551*(-359667939961293534735903715734764517532148757*y - 2598158225399593231407287202872052231863083737)*t^13 + 1/6662619976240757514722132768487529780804*(230070618210001588587198155581311724883614820025*y - 2124321202151704445743819385408072206286591745843)*t^12 + 1/251513904103088596180760512010404249225351*(34828678090483285122149966134977561977913363694440*y - 81777477481107565604439856841716643786052527675256)*t^11 + 1/37978599519566378023294837313571041633028001*(8460793105128578725146174604082347392366821967292248*y - 7484001217837633758037215386278995657041742302736072)*t^10 + 1/5734768527454523081517520434349227286587228151*(1348274153195441480753271432109368892470083011907405400*y + 457212253218740193733295582762015504496644903151090744)*t^9 + 1/865950047645632985309145585586733320274671450801*(152563578105864892972782984492492735485633173081252287360*y + 355566794984629618580441384578050853283081081060562733440)*t^8 + 1/130758457194490580781680983423596731361475389070951*(12152971895638377762896893608012386510197667179998471159936*y + 81859878628506148971868187808428433179756894106745198992000)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(605060963349357731286253371748864148045190059832159867841344*y + 12273261021286694165206204906003199102643206466154888521552960)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(6377363893442127286494461351495809958779933869699014242507776*y + 1330059523002960475735454456983322779844965347642448773041900544)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-1863124093643706952834724323105198568789405274568869863768859648*y + 106320081506362532855916051808277933258979332139858604728224615424)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-186642327619086088714258060245628422488248641181540468495340024832*y + 6179054489403441746272038453570244616537403125414212194853939264512)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-9782765413300106169231177173158253983351242661972424359092496367616*y + 249026715249388322632912863580357592713103337965834775351479841325056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-301878015075274646882985868142630377848591995306459212187854917206016*y + 6264174082388235093761750047874379994955579390957148184370108536061952)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-4416500395738599162871984354639837887022882540960722296299777142071296*y + 74478481752929931955091829409252414662839539084633384767638450443837440))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^30 + (1/20429696*(-60171693*y - 217940625)*t^31 + 1/2553712*(13417443*y - 100803393)*t^30 + 1/2553712*(887796612*y - 517881357)*t^29 + 1/5107424*(8742890115*y - 6564929553)*t^28 + 1/771221024*(2454474864987*y + 3103836539139)*t^27 + 1/519885601*(3701266489377*y + 27237867214977)*t^26 + 1/5024174448064*(130093945112679255*y + 767568337040223603)*t^25 + 1/2655276195801824*(-28687695893499973383*y + 633703059185893711245)*t^24 + 1/1603786822264301696*(-629759982756854213370081*y + 1116336548189836040870763)*t^23 + 1/15135738135119347256*(-20020258956444321376531395*y + 31817549157629184215725473)*t^22 + 1/18283971667224171485248*(-47158759393996987206425934765*y + 369759285700703010583858863)*t^21 + 1/345109965218856236784056*(-1423917405146396635136683361271*y - 6565716195930389331872208529443)*t^20 + 1/59556119712054047719305664*(-180559474542996230334320768085885*y - 3494950567915302355016967565765473)*t^19 + 1/1124121759565020150701894408*(19078998477779233958819575248634365*y - 87813408089304929013239145596536863)*t^18 + 1/1357939085554544342047888444864*(104462007209611625880923251502987404623*y - 1922133635518582337742858045226819365)*t^17 + 1/102524400959368097824615577587232*(14551706536837508544592198340269152535131*y + 22024672448775774499729676793864644995671)*t^16 + 1/3870296136216145692879238053918008*(301522089707395153045765200516733358736987*y + 2053220829288885483528353671967336841193047)*t^15 + 1/292207358284318999812382473070809604*(-66007291858364828474681662096619242308957567*y + 227174114244620160275885976845237537988160821)*t^14 + 1/11030827775233042242917438358423062551*(-6927908538509239872341805900547588157168637012*y + 6262005096175035888030181878530393860534871196)*t^13 + 1/1665654994060189378680533192121882445201*(-1238718681295338675808999023443519877366164764083*y - 931656123766462715811092889134401765236908435343)*t^12 + 1/251513904103088596180760512010404249225351*(-79924827960810418962486435541314432240503022146028*y - 617021699913271641700163032684276878398335367015388)*t^11 + 1/37978599519566378023294837313571041633028001*(17608933708918409870904216233929240503644540069193408*y - 146093266015647486343787915218346226090411401241532992)*t^10 + 1/5734768527454523081517520434349227286587228151*(6546866014072230080659403348931934132007550884767888080*y - 18443739846102283944626027190887121227346804076520035056)*t^9 + 1/865950047645632985309145585586733320274671450801*(1217779592158753477713620125766906422639947793819827072336*y - 427940011078276534642710317052381968731130160234678236784)*t^8 + 1/130758457194490580781680983423596731361475389070951*(166236433739459082597352691315045456637112117266739282508544*y + 333506929109308844334901171880645168763693418267287777605376)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(18293001947822592886730166943077190078064654565545332623382272*y + 78857100933976401391300819085156183646937365540292609524351744)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(1654280824587434504237783208810770433745428459728719291411187712*y + 10357217889611535008419794863305086421656058272114831963724867584)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(120142758600083261177042288229344537852528725849827422831759339520*y + 922710749515061414509122096406083251191792150624853657017948434432)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(6660948405336944443253190117518723774357282496249132841034474999808*y + 57541763851663655905102518619356416781735962302308299773368549150720)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(261090254894174067565463109023182612909603842460082681270638507892736*y + 2439515714248947848017109758770000554203152360277795513868579924287488)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(6365640091924369365512022768721665467912061530952167091277229239173120*y + 63852289092359277588128590246731241598811118421498867826677362342625280)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(71690464310327284185840158123357736733398395057147850843568012412682240*y + 785472937505322255920068453040308153574076765674395495937551657565650944))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^29 + (1/771221024*(-23467310001*y - 40471539615)*t^31 + 1/192805256*(-14772930525*y - 22220076249)*t^30 + 1/771221024*(1355334255027*y - 569410190559)*t^29 + 1/48201314*(477722520900*y - 278671470525)*t^28 + 1/110174432*(1948072230693*y + 4670235471159)*t^27 + 1/16636339232*(549959693449617*y + 7000235368014213)*t^26 + 1/2512087224032*(282895221743350641*y + 2907611305610178357)*t^25 + 1/2655276195801824*(-824069714872972730247*y + 3727706998309193190573)*t^24 + 1/100236676391518856*(-333246301732580782958901*y + 355446207967152107205855)*t^23 + 1/60542952540477389024*(-602770362184266366739962393*y + 804865360163808702432375891)*t^22 + 1/9141985833612085742624*(-171662307960909321415887395751*y + 11985316570665564054394827501)*t^21 + 1/197205694410774992448032*(-6953602965854613640033492343547*y - 27019082144032058386724330966391)*t^20 + 1/14889029928013511929826416*(-695839660877921784693494633293779*y - 6961871333404491554652180309873711)*t^19 + 1/4496487038260080602807577632*(389880488839334880737756593706688999*y - 3511471097492661557285803981381265325)*t^18 + 1/678969542777272171023944222432*(417440053318381021883486053469156091849*y - 387017684198055743130030043480053497571)*t^17 + 1/102524400959368097824615577587232*(145842056077633413038366715312955228591137*y + 80309742196184400244822278376811385387861)*t^16 + 1/967574034054036423219809513479502*(1477536524832698778053449120323691035232245*y + 3754645949972109447933254612667665120610873)*t^15 + 1/146103679142159499906191236535404802*(-41841524333542542425047034571127234198894857*y + 1232598493981039716824265099624015327367457955)*t^14 + 1/11030827775233042242917438358423062551*(-41809706162788712214280053151352824410992952762*y + 123267013375402764677201647573386055201181006718)*t^13 + 1/1665654994060189378680533192121882445201*(-11278614336530112910449354894864435204114100689126*y + 10057380623623050462889503850048641798176345675106)*t^12 + 1/251513904103088596180760512010404249225351*(-1720051412518423198745605866847709644140797855883360*y - 2360933288269584977772367461948210393810446958175200)*t^11 + 1/37978599519566378023294837313571041633028001*(-134759889293570708660117642003390341946750997869547024*y - 1026715354980902521247345852059721614969421212538548560)*t^10 + 1/5734768527454523081517520434349227286587228151*(8793935075957421025940885832801779368634842626306444480*y - 188351303383837844018497097061986537850702342492587654208)*t^9 + 1/865950047645632985309145585586733320274671450801*(5390499189709276598970755607950131505080123552793170639104*y - 18228263026579290338366286432255845210978358007416603636480)*t^8 + 1/130758457194490580781680983423596731361475389070951*(1153050134464909873472715273896138520814915855589739931726848*y - 116462821983164331154601694669132752438633844994249505111040)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(170535267934664772368368066492511876454200033289668859086092800*y + 261727219241613650312734357238645661236396692018589184300974592)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(18921310310177175849399489882340100846830636641998261630838693888*y + 46173888429799714313247325837863740299575235411620721873485324288)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(1578592426434248550354605668367913344947476189340901538058492243968*y + 4629703873765263600898982744761114935919173702585021111735740116992)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(96369392178343739889772324495371235980541913851652434722224052166656*y + 307864754407069041483498946211149796795557328073926978273346721308672)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(4071922063052999452045017267537111294244393481994825377606388293173248*y + 13598649139322114160574386321847211296511080820384440867231571872972800)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(106617724938173741911836151943349862605342325351351809210776874984603648*y + 366691301759907642135170169487513108456373374226035480090206135247896576)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(1305394531748875620184650253738388492615854976965608027305643908400611328*y + 4622633866873192661984529037888001751472366334897330412779548719707258880))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^28 + (1/33272678464*(-6212418514821*y - 2401419501783)*t^31 + 1/58227187312*(-53208725004765*y + 9458489753559)*t^30 + 1/116454374624*(261770979563883*y - 837577383179859)*t^29 + 1/16636339232*(154800244297125*y - 967098394305207)*t^28 + 1/8318169616*(-412892444241468*y + 240853925807523)*t^27 + 1/8318169616*(-1305886971781215*y + 7360899458870565)*t^26 + 1/2512087224032*(493231290631213545*y + 195114316885214517)*t^25 + 1/379325170828832*(233285050057172962671*y - 4188046310711693259813)*t^24 + 1/12529584548939857*(4926049836086609396199*y - 230739855998921301799557)*t^23 + 1/60542952540477389024*(694566762238996550200104183*y + 3232864960115839741069342371)*t^22 + 1/1305997976230297963232*(46526591042463075545312034147*y + 289577005687650728363026029183)*t^21 + 1/24650711801346874056004*(-1530832362400860122672008727481*y + 5175139243077777526215716415411)*t^20 + 1/29778059856027023859652832*(-14763610344919719549078950529585339*y - 12624341326293359038700757861011511)*t^19 + 1/4496487038260080602807577632*(-3803286262715885591612358276230821341*y - 8625086470307800230698385352516224321)*t^18 + 1/84871192847159021377993027804*(37628332026099640918601138529027291243*y - 362073727088766726745291706785662314073)*t^17 + 1/3203887529980253057019236799601*(13782203406843345792512286184985081415282*y - 18405765121827136591138376814495591457638)*t^16 + 1/1935148068108072846439619026959004*(15480866593654021135030871599049635338365019*y + 1288246065464674375333798345098242098354263)*t^15 + 1/73051839571079749953095618267702401*(433183447990721039973645451801345582581148410*y + 1727518923431459999850600967490213359472218818)*t^14 + 1/11030827775233042242917438358423062551*(-51246213560391594205899601482237772776733469736*y + 609737913814586397392569723770360290651988231096)*t^13 + 1/1665654994060189378680533192121882445201*(-32945250343894427967800331956976845561819341865178*y + 101014459593406484624670574431035042028045407028702)*t^12 + 1/251513904103088596180760512010404249225351*(-7924084009545817929534674124761201747450706031951200*y + 2063593094977856905965310736056844040916251568642848)*t^11 + 1/37978599519566378023294837313571041633028001*(-1230803576993038513130103384805648128855574431796379712*y - 3118355483066567446937858053923908525096529759840628032)*t^10 + 1/5734768527454523081517520434349227286587228151*(-106281011472322560814344034550762707989600775762573384512*y - 821137316357882405440949331391429023618546092930437465152)*t^9 + 1/865950047645632985309145585586733320274671450801*(6044777025569341892250422938347375225845881509128429180160*y - 110949003026391762691203464391708898522661882377894712977152)*t^8 + 1/130758457194490580781680983423596731361475389070951*(4209834837425403157362840145748567504000441100884508113427456*y - 7615929463207052393269711176206537204692396714051979655803904)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(861350979975376705939705310292097660043735088850800311146606080*y + 143564425181573867362619354804158185502092099462304380983232000)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(112578047512565767318390804781993891597876178005924605759230492672*y + 99062291086563768119965310836695534084225867424824047592470593536)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(10338916485359589330698828733928034509840076327117835119982713364480*y + 12287858111234618534276578102754192212128043926715347501896915705856)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(671518652091198968692356239762112406284730250240510733310922939080704*y + 889779896296634049505157650743447165686485776358436240148819060400128)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(29665181900264105754772287542894396348522102039706811680247486989139968*y + 41046892884862241047809458574139157661202763093852015552626925347209216)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(805550406257198664855618636121365020606717662634817855827807528228683776*y + 1136272681607540980782063503748100565754369807475810908987119165749788672)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(10207117567419582872412790741137956442618315534588845938436439502118191104*y + 14610252723110659199922252123394059428075230801406083885680314414600552448))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^27 + (1/40193395584512*(-28880188425185643*y + 31064059742243751)*t^31 + 1/2512087224032*(-8656879117363569*y + 10940270788865637)*t^30 + 1/78502725751*(-146635304114799*y - 4353400578667185)*t^29 + 1/2512087224032*(-92661170829743583*y - 1051425473917482837)*t^28 + 1/1256043612016*(-355568102146920015*y - 789054214606023285)*t^27 + 1/78502725751*(-23207748904399068*y + 13537853527566123)*t^26 + 1/314010903004*(506973934864693431*y - 3436753781778573375)*t^25 + 1/23707823176802*(165139171171288550379*y - 1636377276066180855309)*t^24 + 1/7159762599394204*(289961916513201750953547*y - 891145135396586476537857)*t^23 + 1/270281038127131201*(56297147245901908825450707*y + 42263853290527479792497199)*t^22 + 1/40812436757196811351*(21278092623276653910761654673*y + 52783452758895552821804905701)*t^21 + 1/12325355900673437028002*(2212625812075760523629785661613*y + 42806497597307993543574742142481)*t^20 + 1/1861128741001688991228302*(-4708914235899065723951283879784575*y + 10488929412797064297249504174722997)*t^19 + 1/281030439891255037675473602*(-2102326032037512766265723077022165913*y + 734145223939273203341803478799927507)*t^18 + 1/21217798211789755344498256951*(-193234105843996707704406242704782447981*y - 365155803509989202544739975566836382225)*t^17 + 1/3203887529980253057019236799601*(2443252010162279193714312215114047843842*y - 186025781099197400307111723619861579711638)*t^16 + 1/483787017027018211609904756739751*(11182550384848154450829829070494187379012777*y - 40732767957626839131499433012398135486779267)*t^15 + 1/73051839571079749953095618267702401*(3382957436086881427404457078499295201446167491*y - 1682439839755514457870768812803554115254175521)*t^14 + 1/11030827775233042242917438358423062551*(559265741827675406327513777512230258323584557600*y + 1595414104507874745814847564906300361109165340832)*t^13 + 1/1665654994060189378680533192121882445201*(29158945748897371055629307161169264615370597057432*y + 496676061026755542410406941264620131971720527723128)*t^12 + 1/251513904103088596180760512010404249225351*(-14115615577992533626887576145866888771792980110527408*y + 65564800985981569336713192860473601189912283984116880)*t^11 + 1/37978599519566378023294837313571041633028001*(-5175304346405221664225226962986706055691075132774538880*y + 249766913913957501803097747115295916584918492861738880)*t^10 + 1/5734768527454523081517520434349227286587228151*(-911467397258109924469755316307208478104685965021418281216*y - 1602528320427929493614205736964996874533071347361081158912)*t^9 + 1/865950047645632985309145585586733320274671450801*(-75557236916167911878614417818898413514774560244845923451264*y - 341913146793227922334840541900536026183567417457754447728512)*t^8 + 1/130758457194490580781680983423596731361475389070951*(4965905485379419890407812720345655063505823389896418890975232*y - 41221086254284557290081506208588615720941177927722478983370752)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(2572719965181559657558209733159492542199245382026895070253938688*y - 3251765311015247394679912590628603956149696746142455913581357056)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(422413750883716996812112899994258587767089859677380273895283023872*y - 165149541869550201180737757350782235316369675920185379380634296320)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(43106669403248307488030391455043845457497328222312231585107778797568*y - 4452365589067119375109552998097334590273898233847514684866874507264)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(2972985132981893935786438174134008866481577322363189871059158761570304*y + 18030939216976310922371933358954289093947513420268882372033634598912)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(136575403528063810870161468118468358396456062450232188941837424164274176*y + 6023015732750123124278711328786544637276313984241210864558346697375744)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(3817336902305505689459905848530577439102106477933856647128361973226930176*y + 203461463494228677515797229678361059728327455953907944432576965973114880)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(49553784916775562598585957021785093488580436077130079102175634764665192448*y + 2720430068098847266077832608047890869153039063040376534084515280648404992))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^26 + (1/6069202733261312*(-9652028584105428327*y + 37556956699178261715)*t^31 + 1/23707823176802*(-102963113321121783*y + 763638884733871539)*t^30 + 1/758650341657664*(-598769608528308537*y - 127012644953440748451)*t^29 + 1/379325170828832*(-31026025955805242751*y - 445869146121477342597)*t^28 + 1/379325170828832*(62889943211231107257*y - 109593518239318264389)*t^27 + 1/47415646353604*(151937519839148761047*y + 385663647046396055967)*t^26 + 1/47415646353604*(98665754195794568220*y - 57555023280880164795)*t^25 + 1/23707823176802*(-857488644998805017781*y - 2567565698516263730979)*t^24 + 1/7159762599394204*(-269898719130014673782349*y - 2434884240609402581572569)*t^23 + 1/540562076254262402*(263600202523485429748094085*y - 252962050128045836925626199)*t^22 + 1/40812436757196811351*(80577105697112065005018392001*y + 31445915407810970941352380149)*t^21 + 1/6162677950336718514001*(15511429443261912497998048469628*y + 48834739322183156733904887742284)*t^20 + 1/3722257482003377982456604*(-13058299459878603638121189281122119*y + 98571463145696356802355810986680653)*t^19 + 1/281030439891255037675473602*(-5716382190748116643624148744613230619*y + 11574827706556396060238409705902342889)*t^18 + 1/21217798211789755344498256951*(-865962725676157005305488500401080968483*y - 201844387930644210401443034402717937087)*t^17 + 1/3203887529980253057019236799601*(-133410435046802796270838186330926231606525*y - 593381497631449794400351454013762251756769)*t^16 + 1/483787017027018211609904756739751*(4941790161390638997842435948377968643206732*y - 192842163161180522804252090754666596035367748)*t^15 + 1/73051839571079749953095618267702401*(9811312645284739884478188256324587559771071696*y - 27061617102883846485043395510256781359722436848)*t^14 + 1/11030827775233042242917438358423062551*(3156082666626860418349929914536250119865521710528*y + 1144545592060984946283433067194210815352876434624)*t^13 + 1/1665654994060189378680533192121882445201*(538555295038629319620630894189601883765195809537008*y + 1345543020272781335913551622307111303744015571562672)*t^12 + 1/251513904103088596180760512010404249225351*(25250372311296193414962944875533381793536603367310016*y + 301949302304852713232094391989830310516083158282269120)*t^11 + 1/37978599519566378023294837313571041633028001*(-12396197673990048032649253091007623341743387473447629056*y + 35920373057187356884681300953329151122791813665607047936)*t^10 + 1/5734768527454523081517520434349227286587228151*(-3727860289188490690347272916190513456227191026323704808960*y + 1300165468966261202516417596656013044567962400817441030656)*t^9 + 1/865950047645632985309145585586733320274671450801*(-510595609947402103394745527116020133189952334779494360180224*y - 435214155460459252986241631148493163357870955221252113178112)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-26181134921493949872936414045939194639430818912846492917309440*y - 120481624388350048457806909938742078633365865083931175585488896)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(3787318597329886613767685350997159160718486679467092121844428800*y - 19118841984531916997214128949571315654017298453348192868122005504)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(1011947023737916389884592552893802924441401691891287354255693758464*y - 2239105167796856612538799336771352575256442397823483162833660821504)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(119068454568188694276833682394400530400764310358554179901954634694656*y - 199359081819008969795449360117691405009064423210500026454904593498112)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(8779648482652814796989013532000357623709134158104272929671318563520512*y - 13127168274128200758252525447254124996707629522997268927040582805815296)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(419004130954819661848273857543391564917620803534117661272322703437856768*y - 601290263110696816793798987590170640121463092355417605027173278413488128)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(12008186419876385718374162355973816453967924348165024149745209141954609152*y - 17075727290126478099750452396031310089752772000210929940598357909373976576)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(158858119385054404692462438633815262051749069367449078940233171697925619712*y - 226314893679379633767126309219023519513332800497380383333940517234872418304))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^25 + (1/916449612722458112*(-29025863590685906709*y + 22223458571898712668633)*t^31 + 1/28639050397576816*(389519260099871500197*y + 3583993332531850920567)*t^30 + 1/400946705566075424*(-19139087757870945423351*y - 81997786198359442912221)*t^29 + 1/400946705566075424*(-202362518897017900617591*y - 372252146669700048427005)*t^28 + 1/57278100795153632*(132473163314913334121439*y + 534570456157896918865653)*t^27 + 1/3579881299697102*(61897121076054871929339*y + 196440306064290300713661)*t^26 + 1/3579881299697102*(-55854367600445957892501*y + 495814593056527374131331)*t^25 + 1/1789940649848551*(-615130067303065865655324*y + 358825872593455088298939)*t^24 + 1/1789940649848551*(-1765568327831740645563879*y - 929683732346134315686009)*t^23 + 1/540562076254262402*(-263303186199286942669382361*y - 2866564375137648702791322669)*t^22 + 1/81624873514393622702*(331635117472107146277704415117*y - 1333235185622018746748026665039)*t^21 + 1/6162677950336718514001*(81673369484007772344233708665092*y - 89270676490222857088503659489868)*t^20 + 1/1861128741001688991228302*(36930768442994869442657647022752407*y + 94909693350049299254865379520962755)*t^19 + 1/281030439891255037675473602*(1158417824272007993382083988173076405*y + 52921327474585510833651623357958884601)*t^18 + 1/21217798211789755344498256951*(-1364233261371324056816817160285939521036*y + 4935814977873795547602024634152035622276)*t^17 + 1/3203887529980253057019236799601*(-599063378701694910577209723125625502108536*y - 295302230644225765735809297042581525490648)*t^16 + 1/483787017027018211609904756739751*(-119286672521182950870776283092580422691038052*y - 381563147371054421101032854184823040760178356)*t^15 + 1/73051839571079749953095618267702401*(-381446853960541583223406923079073060035270944*y - 95730955874035959104059903012791980864241976224)*t^14 + 1/11030827775233042242917438358423062551*(6783365011582852821028192101954209433386871268752*y - 10358416698452808650550209784488672183481298841904)*t^13 + 1/1665654994060189378680533192121882445201*(1971166878051100896131684452107093655955531457276912*y + 802011988669380025752950213545221952967032820310192)*t^12 + 1/251513904103088596180760512010404249225351*(245897002232356954621291840837190621559060360647342208*y + 579232893602651015385458189219234759847445525437919872)*t^11 + 1/37978599519566378023294837313571041633028001*(-6584025577528585362878585142156169521080315773829008896*y + 132591716708278270556219591808714818649639984123297323520)*t^10 + 1/5734768527454523081517520434349227286587228151*(-8355302846182133855409853941245257865207086711992019276800*y + 18388953960641636419425697610344543132021831025970520169472)*t^9 + 1/865950047645632985309145585586733320274671450801*(-1592061242643216283689837819288234628176637650726176801854464*y + 1152414665013419387548576549818064652631715180862667560672256)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-151410708335756105745388547884591327750993652796162123967500288*y - 160261626799807552630468024752376890880251546373694476711317504)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-3326360535959319254575529030360176221579278472610120536693166080*y - 59361601512777241906708032469131765429315570161473240166843584512)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(1162099942231297902475449159893632897865516259681003035767135961088*y - 9507554449226920389610564009635937809227465408890643911714384871424)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(187118354858896155844596963770756981474876716297135784969585630969856*y - 988294070082209032891567747006393845990630803132809559141945203949568)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(15271682308567089877719965829258694901334483151683554111089610523672576*y - 70449323888917297705491985323238672175882489193559302057519469467009024)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(762156842705763111505979683356957804369040013164104039624570420028243968*y - 3361489843169416243238452731560325267459559130411709055485939900222799872)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(22334204406282157592212215891738019612396621534943445005557967365398331392*y - 97616241131317124897211973806731148747990731590305577556835647500573999104)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(299280705489228548385276184874377364997298247243056267124609586374499631104*y - 1313436403549912255476982650332155195008490905706748048315851977386148495360))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^24 + (1/69191945760545587456*(1037680249136851257367743*y + 4002556746470343627687669)*t^31 + 1/60542952540477389024*(5793945378694176941705763*y + 15055823297292038683267041)*t^30 + 1/242171810161909556096*(-113069194794245092212599409*y - 47138429998856029753120923)*t^29 + 1/15135738135119347256*(-54185452328575217838309957*y + 7289248199573732849893233)*t^28 + 1/1891967266889918407*(6212625371517976730468631*y + 30783783899389667967977877)*t^27 + 1/1081124152508524804*(61112265811826715317544507*y + 73373281575114453125490513)*t^26 + 1/1081124152508524804*(21461097253813651649559843*y + 378922125777330618870876585)*t^25 + 1/270281038127131201*(-219570451336641244865787207*y + 423982150407152829703714905)*t^24 + 1/270281038127131201*(-859902494953638057521563656*y + 501609788722955533554245466)*t^23 + 1/540562076254262402*(-2893427813397947086254882537*y - 7355261835692435385707797629)*t^22 + 1/81624873514393622702*(18892593949421269734456673827*y - 5500816454032774771984989272721)*t^21 + 1/12325355900673437028002*(372601484343456391713741580611243*y - 1508865384925565571911844797921241)*t^20 + 1/930564370500844495614151*(96056835188727121192790640725050548*y - 6855134180442252979618341937634940)*t^19 + 1/140515219945627518837736801*(25638410381695327514528799604978117896*y + 63395616037452598406912670261513866664)*t^18 + 1/21217798211789755344498256951*(1779053295458068789938332665401220552524*y + 22605406792498458243557706421385271745020)*t^17 + 1/3203887529980253057019236799601*(-1367946852366795827209266391997247611427744*y + 3703944851747751750234772049946710451935712)*t^16 + 1/483787017027018211609904756739751*(-567933378107069670667926959881807088851887768*y + 14346614135390695038677399794067136921155208)*t^15 + 1/73051839571079749953095618267702401*(-93287014900346773466116634883576769169684432040*y - 168287087823348695824298074379141604045239614152)*t^14 + 1/11030827775233042242917438358423062551*(857691876140933726563085727272968194809603024064*y - 51870472046336465430954030438236095446318960014400)*t^13 + 1/1665654994060189378680533192121882445201*(3776828894691319135808730360708046101445555250622720*y - 8310808381056277835841446573367554383117337246669568)*t^12 + 1/251513904103088596180760512010404249225351*(828110707274345696915143869879461512397484592988905344*y - 311140010125552708134259061942986093061975787596675712)*t^11 + 1/37978599519566378023294837313571041633028001*(71395339437523899565426802201393863713722324572863203328*y + 214223037790238769030081598155013583272301180700427659264)*t^10 + 1/5734768527454523081517520434349227286587228151*(-5190172527063769348522369834496184117777300402402897300480*y + 62369801786584957049630621917755362256709624273711088108544)*t^9 + 1/865950047645632985309145585586733320274671450801*(-2441280350723570603734817779923711531305302855718600986638336*y + 8313115058364855975289318340659955339380233009888113902086144)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-370185252630841136750887351431624474357516108168190200251744256*y + 296886219277852532625047965818163420005687914312676764090302464)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-33792056337581963202536699868528852973122877441441729150732271616*y - 105972703591795908157441994531943333243676921988127174032825843712)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-1970713544925738244527990048745565477862102942149515919832869437440*y - 24662225377319098506361882717466097618879475231881863639952450060288)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-67690301922705349306764481006341338621234148362635861587092686503936*y - 2912589743446912951598608294751117086179044539116468282661675711070208)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-880029889656587553789348283482826095687207955175085078267075433857024*y - 220522981975100383505488784097308228593776777534739886362835375915532288)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(19143047164562086133053217829879856225039762720199945643589911535681536*y - 10870459935233774711030966025055351186764521511046257714231408321437368320)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(609299507957872435287255815043026726394905605662177915495740510457298944*y - 321939211889441261787918131875498271112046798503600788006312839366953664512)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-182317862379424236852632094770537811904548451448533478482336052064288768*y - 4391912274555998557027605604484654090904645926425968081000634120311819730944))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^23 + (1/146271773337793371881984*(9518042941252975910495034711*y + 9133020619788181927850262909)*t^31 + 1/60542952540477389024*(19767597903612683135959833*y + 2996059177180540546600275)*t^30 + 1/2285496458403021435656*(-3506396656815972449762212467*y - 995600729912552246297115441)*t^29 + 1/9141985833612085742624*(-101896308263175901101751869225*y - 9001133495485042620921815043)*t^28 + 1/9141985833612085742624*(17566887383962373591750056167*y - 559589715592021464960117407571)*t^27 + 1/40812436757196811351*(6698376693715901994066814083*y - 15248068638113785414247835039)*t^26 + 1/81624873514393622702*(42184316948790603961703918421*y - 9629033156403272538869017017)*t^25 + 1/81624873514393622702*(32725008494001257721286360599*y + 436954254675338078650867442301)*t^24 + 1/81624873514393622702*(-219873326378900301559931764473*y + 1493766744140718758332788541389)*t^23 + 1/40812436757196811351*(-596809915285603412621659303872*y + 348139117249935324029301260592)*t^22 + 1/40812436757196811351*(-1468790465678898896659797424728*y - 4054330725125753017001595191688)*t^21 + 1/6162677950336718514001*(-118973524082311949251176445554504*y - 1948300168168375920687244076785080)*t^20 + 1/930564370500844495614151*(154148509464730207388928897944344632*y - 362464246674385693567681375076375016)*t^19 + 1/140515219945627518837736801*(79294479586029049989052057668964949232*y + 26784879231199220679872926450616516784)*t^18 + 1/21217798211789755344498256951*(15626714623252493824071545020343210316672*y + 37986198205038568601930660643071383382400)*t^17 + 1/3203887529980253057019236799601*(-667364381314088769199799080705012358210400*y + 12656558709867248254954667272001302378064160)*t^16 + 1/483787017027018211609904756739751*(-1180922506665271081734000897456692478371324928*y + 2233738980262612765423012610229977921799932928)*t^15 + 1/73051839571079749953095618267702401*(-308407965639341148296817653808203421197015195904*y + 28041087494387445148423901430912602401639951104)*t^14 + 1/11030827775233042242917438358423062551*(-33431930168397232464026375544286198441220291596416*y - 110203830026806679303333081841584924276977071553152)*t^13 + 1/1665654994060189378680533192121882445201*(2306658009771073438851750820726559758098945476928768*y - 33851561425895345842891117314427171636906509498603264)*t^12 + 1/251513904103088596180760512010404249225351*(1512582024082007584427994932951142903859301324272200192*y - 4717867244230069463220468359565511281141484065045351936)*t^11 + 1/37978599519566378023294837313571041633028001*(283279205431565858861641744644037766359405290963342511104*y - 23370023128914351251004532934913864646599246193753310208)*t^10 + 1/5734768527454523081517520434349227286587228151*(29163045223237330400369137855873617127765486941822347808768*y + 124985105594096180918787294574569182194623390712439381938176)*t^9 + 1/865950047645632985309145585586733320274671450801*(724384403784640012821489326998340945399842327185424180015104*y + 25381707729992165714469179158804516206105903826025132389969920)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-386935966443480072062934507623589661459598965318220885181677568*y + 2183310636405745901398139893319478798475195748319164108434685952)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-96872326314725171645441155450493377961983661681240484638280056832*y - 53518786015171923708734230859090511265296647311099714476798050304)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-14138532779648875865711402264977321673005451925960879097027758391296*y - 40057991931025416505074178523648134000045435408020565365510754271232)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-1451738119694543412268281707079670310245224779554577344856896998604800*y - 5621463499736442167240945523501152663158572900244115138026824950218752)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-105965134882118678189703526638215278806388748146397743936923153697603584*y - 455166598058662826471376413321054017443176314904971645967212356363091968)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-5258591699952048790144099039938418471988646571922563552941170920645459968*y - 23183495790484108263801902897870079836448595659133987033362126761178955776)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-159593704216531128570367423894779879500654009762885957215365933141332066304*y - 699070323848166031375216297087123485487060961928556262329929908665328861184)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-2241840861644541323253823129642692065230173853206183201168102236514649374720*y - 9645913489977400446160470411922231651743411833288189804311043769610486677504))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^22 + (1/22087037774006799154179584*(3570236734423774106781324566505*y - 2779032941118458068218266159037)*t^31 + 1/690219930437712473568112*(514095401925997603240489924833*y - 840011872927374676857879172629)*t^30 + 1/2760879721750849894272448*(-6469624259834404119534365675517*y + 7872014556050497538229568376289)*t^29 + 1/1380439860875424947136224*(-23805383788340550571282049077911*y + 27197279367251583722416991118531)*t^28 + 1/197205694410774992448032*(-575705163686176131004876022253*y - 47488517074341946477346987734767)*t^27 + 1/6162677950336718514001*(1648295823175408318051028953377*y - 10806052588679168593595230066101)*t^26 + 1/6162677950336718514001*(10284361510716889603095062580561*y - 17845044167984929939808365936581)*t^25 + 1/12325355900673437028002*(77431655548607128961998144831965*y + 126938520694902567729825311370687)*t^24 + 1/12325355900673437028002*(134607880267857308481260306859603*y + 750437898418987370446554809159841)*t^23 + 1/6162677950336718514001*(-103920356394991076434353962587224*y + 802200107576283177968064508615560)*t^22 + 1/6162677950336718514001*(-856271829984841318949994273128928*y + 499491900824490769387496659325208)*t^21 + 1/6162677950336718514001*(-1897355435568449651127859985738496*y - 2145073693040934963935298763257648)*t^20 + 1/930564370500844495614151*(-143739173553487875744515525734002072*y - 1254358619395370438264341280442905976)*t^19 + 1/140515219945627518837736801*(110020256234871585081848733026395922616*y - 335880638115658615420517568245094804456)*t^18 + 1/21217798211789755344498256951*(44772776798375868874123321112862505268160*y - 27142360198070990549345261543608868589120)*t^17 + 1/3203887529980253057019236799601*(6668880899086360975216623504903541490519808*y + 15740731660330048730494934737743762834457344)*t^16 + 1/483787017027018211609904756739751*(-415868581771892874656090893893990231894837888*y + 6971605911057691691814225052167345713969030016)*t^15 + 1/73051839571079749953095618267702401*(-412359186833810697624564694873593229798266093312*y + 1156019095671056011049039257522027145976867697920)*t^14 + 1/11030827775233042242917438358423062551*(-94663983839484408910094662278176229782097950411904*y - 36467401442458922223536264364729326249490078652032)*t^13 + 1/1665654994060189378680533192121882445201*(-10438923318847931781008763632351302122233180428116096*y - 59673131074025666857679448542392660940386559557499520)*t^12 + 1/251513904103088596180760512010404249225351*(435561033292669601972908299641712729006208377449690112*y - 12827247175030186266323675830124996029860604542293720064)*t^11 + 1/37978599519566378023294837313571041633028001*(459076415350827515956105575613326084851019559734781587456*y - 981035044761217560943921648617771063185444094126989611008)*t^10 + 1/5734768527454523081517520434349227286587228151*(106309009657427350713094411875687868810755238039702175760384*y + 130494666172044600348088364713839948130367828712557195378688)*t^9 + 1/865950047645632985309145585586733320274671450801*(13469209834136217600415929454703947543722908782443148907225088*y + 45621631460603696625808104909359485961012386936060161057497088)*t^8 + 1/130758457194490580781680983423596731361475389070951*(514042695535980018171769330598353508459089495131593989657362432*y + 5669550090055018648827809833069088485083910663654718619207106560)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-166777172394408203093870967753536862954255786597920475280932175872*y + 259676629839830719468693070535982204218823426281805045127012450304)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-41039304824724918210768199569926715221798238241900264638222273085440*y - 26565009532077310622976974717464783987451631256317545947161137774592)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-5076896150609513696652066136056946338458027719807025912160978185748480*y - 5892677332175080407244861543725978157805799813084782521416270200438784)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-401918707933533244855237880747601095582595079143452198705568238182334464*y - 532476621340291803457806996050495553059058234571142315217894189582778368)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-20670239659959042499881620479644080409859172657607723034856247901028352000*y - 28172229197785433498967663537687084313891231305811921018000848417227538432)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-636810636899661034925520730358753679180588892014945791431450185254427426816*y - 859448772320724599611372865940400363591157853781681809029536964941468139520)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-9004547829441052767410317143526862147988863830769294999586934931710418092032*y - 11870976144263376386776495964121948567656505217013956606758188015807851659264))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^21 + (1/476448957696432381754445312*(112048731409449915300470157801009*y - 372569082145793209448792843145381)*t^31 + 1/104223209496094583508784912*(99417325124638172001818836180251*y - 440313313694637379795635315631383)*t^30 + 1/52111604748047291754392456*(-37499495802726995048792615787495*y + 1138721242907057973169455373227219)*t^29 + 1/29778059856027023859652832*(-304185634865312667403204507872555*y + 4869819551995967090506860056111463)*t^28 + 1/3722257482003377982456604*(-333927375482784497435242389634761*y - 451814239418311020482655682694499)*t^27 + 1/1861128741001688991228302*(-724226206081012653308513175778563*y - 6236211307259922883439543664670881)*t^26 + 1/930564370500844495614151*(953032089994486250612015334524220*y - 9296279433607093772208641763590412)*t^25 + 1/930564370500844495614151*(13331747855074413381284105914874436*y - 1491043394152774332706261705623540)*t^24 + 1/1861128741001688991228302*(87259172593267099390666871693850075*y + 144117508365101809544014151772521193)*t^23 + 1/930564370500844495614151*(30459831236764285049082684801874872*y + 286904675084895908608350081372712632)*t^22 + 1/930564370500844495614151*(-208455926039895163070069647727990400*y + 612630809122107631448616408170365104)*t^21 + 1/930564370500844495614151*(-759273151728479384645799108137847360*y + 442909338508279641043382813080410960)*t^20 + 1/930564370500844495614151*(-1113905920625775992206965470833624320*y - 1874019707945641786912599284966513664)*t^19 + 1/140515219945627518837736801*(-19692618118649247055122222545269180800*y - 1116709636339624949525572235412113423232)*t^18 + 1/21217798211789755344498256951*(65574226656528114385510285669087099046400*y - 266488127001867110793120623379297654418176)*t^17 + 1/3203887529980253057019236799601*(23070451927477912334281790061425454247176960*y - 12261665563932379280083727357661150909968640)*t^16 + 1/483787017027018211609904756739751*(4149216950626122080590723622227816961406883968*y + 11465066272722733910864797352966462878381396608)*t^15 + 1/73051839571079749953095618267702401*(212144933452723775072424825985762203891991503744*y + 3637747822297371041892775061424874465423549176192)*t^14 + 1/11030827775233042242917438358423062551*(-119318679014974782364227335356535402183800430361600*y + 426516965924079538793267780369923029737931685843968)*t^13 + 1/1665654994060189378680533192121882445201*(-41551407024962508981078560789865679220749429689243648*y - 26883250013889258461204334302398749764045740868450304)*t^12 + 1/251513904103088596180760512010404249225351*(-6118591663249220548549323982124890440142510729450736640*y - 17394628997494095426458039092076888053245036794890435584)*t^11 + 1/37978599519566378023294837313571041633028001*(-37485304576523431990628180920267365555101993517761212416*y - 2592258210745761962497689213784003579462909999207558705152)*t^10 + 1/5734768527454523081517520434349227286587228151*(175371479832601684613293804017333329923913231701269972246528*y - 90501594087584659777378573583521345950445913099720854511616)*t^9 + 1/865950047645632985309145585586733320274671450801*(36885056027141654036012282685044264775348143096514851148644352*y + 32656783308707726984190747885361911787372049569911013957091328)*t^8 + 1/130758457194490580781680983423596731361475389070951*(3114330612357669989146566730056866216029060343100977073496129536*y + 7105381180368713680109755294466056896646748168489118181959794688)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-151791137056637324043356194522920266735504739434572436748511739904*y + 791320060196547917439724116063588385421297747294202334388080607232)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-78230999357357218498343394687522092511013278776967314027064155701248*y + 59947743228187062461306860583494576398012159112239076654500624728064)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-11073313352976282216881608315764152698994073562227523128725122726232064*y + 3577521998971629802883634356515237543043124332123677324265474290089984)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-923967201909397896687308813288629666432183522109160772640155054054047744*y + 194032147454244976598295986779073807425804069044852580628703135418810368)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-48696406321599488563099274957345807306649093811470393404719776052927266816*y + 9466445487379304083829740232885649276497489357376398708465161128552431616)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-1519096100194239186140395547974801044772830480869922766554686519452033351680*y + 327666031585444387881034733031967026258240765632039076208659186735384625152)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-21640796007909221169537568245217289654626291335866249487268707897633329381376*y + 5389141786077879126918250477398149716100356020530598451980204617714966200320))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^20 + (1/35971896306080644822460621056*(1183248117065898662403809825680887*y - 72978426320795755482880962854731683)*t^31 + 1/4496487038260080602807577632*(-1712196143573813115477306934718277*y - 41081740079455098570508405110527031)*t^30 + 1/8992974076520161205615155264*(59142165617576772964605276350605107*y + 509142219527619789333490445548298481)*t^29 + 1/2248243519130040301403788816*(71754878461432512808643562675721341*y + 1070677435703906202815855800846053279)*t^28 + 1/4496487038260080602807577632*(-1719630425422960961294998033888915179*y + 4209821299648703072547267515928913959)*t^27 + 1/281030439891255037675473602*(-896855556225301547315313991723838703*y - 645885737922154767099366380133241989)*t^26 + 1/562060879782510075350947204*(-4154702141500081261679142395194065975*y - 11310496141700795470718386305946733469)*t^25 + 1/281030439891255037675473602*(2781682636289113931527328533613973639*y - 19206997087379892064283041694194301811)*t^24 + 1/140515219945627518837736801*(13324309641186229674923157985835163636*y - 15198394928985567702181114796352505284)*t^23 + 1/140515219945627518837736801*(29817487716853295057907612020208214968*y + 23760652204316165177432293530813479016)*t^22 + 1/140515219945627518837736801*(10412340088661051541345563705071459560*y + 195995312014151713167293363743990466808)*t^21 + 1/140515219945627518837736801*(-107628638135035908046451886665010203904*y + 443876894653683291497796301140461257728)*t^20 + 1/140515219945627518837736801*(-325016477526433333576151468026934756352*y + 189592945223752777919421689682378607872)*t^19 + 1/140515219945627518837736801*(-462538937937680873643172030879682101248*y - 1406558213303599710140926232501743668480)*t^18 + 1/21217798211789755344498256951*(-13661617365881160681349157883507467705088*y - 572718420743227191045285232769374166136576)*t^17 + 1/3203887529980253057019236799601*(28797702729629255746385171858450460024793344*y - 86545951963602240588524403518392471733711616)*t^16 + 1/483787017027018211609904756739751*(11207451377441770877389514094735337555168435200*y + 5778167252217003889424690353037498637095279616)*t^15 + 1/73051839571079749953095618267702401*(1977426722530162312741035529842038892120563042304*y + 5403697890541095255802874154635770324726345525248)*t^14 + 1/11030827775233042242917438358423062551*(23717813803249409860013045566514333096824897910784*y + 1154322171275129185203880049156310859755788082321408)*t^13 + 1/1665654994060189378680533192121882445201*(-76598529534495043685538544845418691921879480988506112*y + 110177532206025500338326571574758193478121706635364352)*t^12 + 1/251513904103088596180760512010404249225351*(-18947755647956802919216535451159971183894297293159071744*y - 4720983895932004431332232044299075139434906904609882112)*t^11 + 1/37978599519566378023294837313571041633028001*(-1763529063144564287177030990101966412565769948292260700160*y - 3499857698288091990233639325997192085120773530885179351040)*t^10 + 1/5734768527454523081517520434349227286587228151*(135692129332520390700069055052166684753567852749974371237888*y - 655725308979914452994409093150780434635944693142102714417152)*t^9 + 1/865950047645632985309145585586733320274671450801*(61397368922533814081023429589349504557516138068185597414113280*y - 70293481231462684443344509678184461737730268861928879059337216)*t^8 + 1/130758457194490580781680983423596731361475389070951*(7318672709472295928300853120858317785493844556444388314910687232*y - 1735000550176112989776612626645003458531512933903464737886306304)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(87167469468691487930510448357071467706034945520871558000653369344*y + 1045756368814345693137911879839302412151578666461191903637048655872)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-98163152315145417630248243742473407355475725684743716533291081269248*y + 247157126235644063111898445143097528394236494054128727215519557484544)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-16275776420738620397002974367622126855931539470437664194403743556435968*y + 31629498263657118527061148817174532499457821986051595119297582823636992)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-1427537189244494549237931120773935747787666958905310487820731715407577088*y + 2633146393840671878373516808152174011493523655704121223251702660707909632)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-76744902841130760633657495495770354149347576548142381898368714283256119296*y + 142826721445118829994740785800302468341608604470471285813126294207048187904)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-2413167812341025225156786251961818164350085348773223887340419867885734723584*y + 4630151431810969651265007699109123902363801808223217798606032764520531755008)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-34490397801600879788530927307499462924393973671587453465442809505059237265408*y + 68559531538852199161945220187683234239004310273802025473362108292987606794240))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^19 + (1/10863512684436354736383107558912*(-9130534240125940984145858838050717397*y - 35605886134026812704429183978657010535)*t^31 + 1/678969542777272171023944222432*(-3369003267133957185447264618626144601*y - 10215326520822161165959970217486291987)*t^30 + 1/169742385694318042755986055608*(4721344585599073348676021303379792717*y + 8825165163967863969732074304954976911)*t^29 + 1/678969542777272171023944222432*(137688933310812756035931948890966760663*y + 415571618231486373384212037706509597693)*t^28 + 1/678969542777272171023944222432*(-314048142704689120514131835383233140013*y + 1820588938568437410996554983701500717265)*t^27 + 1/42435596423579510688996513902*(-305638151763681805858607345043234990249*y + 252612877702621715874814400344133804925)*t^26 + 1/42435596423579510688996513902*(-1060940225089845485622230210953668824139*y - 625399187752542664123805140613598231801)*t^25 + 1/42435596423579510688996513902*(-1111408617464787164914293454211301762939*y - 7444836058495912327098462510053444026377)*t^24 + 1/21217798211789755344498256951*(1990967437393397507724541459605669351816*y - 12992452341255821004187874159463723539496)*t^23 + 1/21217798211789755344498256951*(10220506601737198552183181665833401641968*y - 16991001025127173631303336612120574270384)*t^22 + 1/21217798211789755344498256951*(23133910418953213926305698062498516705336*y + 27532244374386804018860319701143473210984)*t^21 + 1/21217798211789755344498256951*(24103142589896051942061989161188844387968*y + 156297580022461691590263929639064761357184)*t^20 + 1/21217798211789755344498256951*(-29610437378175886645732338650474599827456*y + 270405016796123547061359795040525475591424)*t^19 + 1/21217798211789755344498256951*(-172632347397385721518003148762862712574976*y + 100702202648475004218835170111669915668736)*t^18 + 1/21217798211789755344498256951*(-309822230055008959721277771812449861463040*y - 494361463720291962168722676256612374727680)*t^17 + 1/3203887529980253057019236799601*(-22126284393527132005533379481386905639837696*y - 171059223084510476466293694780575240206811136)*t^16 + 1/483787017027018211609904756739751*(11608926233107504904933203534341289670486369280*y - 24149479659656343683175680482871231934572116992)*t^15 + 1/73051839571079749953095618267702401*(4084720864238899607098477868841032587488435222528*y + 484301402318821141774885603920550383817258702848)*t^14 + 1/11030827775233042242917438358423062551*(452062399204951951710311274615302453047240517351424*y + 1064086845151614430767392694253030605831179899459584)*t^13 + 1/1665654994060189378680533192121882445201*(-57852381272048980348919989220816703025267508946757632*y + 273148719928428483483535742543656864808118729001039872)*t^12 + 1/251513904103088596180760512010404249225351*(-27222042629934551043194661410465238598529143272570912768*y + 34763997405867940782861726068772069036726922178798125056)*t^11 + 1/37978599519566378023294837313571041633028001*(-3711598454571852889712691603734055547350201287008189612032*y - 534561629952918432247945744156738864184010265516658589696)*t^10 + 1/5734768527454523081517520434349227286587228151*(-33956380588141423666202129306323519158118625761259140644864*y - 1244814147506013369587357253559208642393310355136090772701184)*t^9 + 1/865950047645632985309145585586733320274671450801*(66686960866548834489490269836734183694991007133662769532174336*y - 266808576841239236667833682104494119400139889451821597889855488)*t^8 + 1/130758457194490580781680983423596731361475389070951*(10645392082427025495449682340981519757975192015379378774702292992*y - 25694651438107651464521580210021141780531690444568946937248612352)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(558156000596889205512592785200895394444890594889439783261587636224*y + 462174041853796602320230507874707999048219560974918190681784320000)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-55437268682151596677731778104288317016420110452551927561450053173248*y + 518681917828885416667238323413735186936500393304978436871851490672640)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-13214008507453101311898895965931969197369109447609974529019695117369344*y + 81332161525795797408257187143324402503447103764957334197305476074438656)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-1236179496552821940916609855246535085059724223791829551410462835225919488*y + 7238427254497550315104181138162843779145126778729796257808098321651204096)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-66926134018852272272786488393870245879936624379721707478562887352987942912*y + 401759632815308301573943233127762992991142147318323228477111679772763619328)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-2075565888162111475513635465454541688987071815900548925155031701498321960960*y + 13103248711762731136595388166894078272881774124435023486157282811172660183040)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-29047400043413763635440186079643700480624994037845590633854140394454363668480*y + 194068300804304159352892458942666829636328114602302154938460320476011425693696))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^18 + (1/1640390415349889565193849241395712*(-4136545713273564972006333792304055437239*y - 4339865037623766072030629161465732991901)*t^31 + 1/51262200479684048912307788793616*(-660349770072271554070722352918400487909*y - 808896699791513593207108920933431556375)*t^30 + 1/205048801918736195649231155174464*(14357426194969238721792314048994718098111*y - 17286284903148707367724334700305809723659)*t^29 + 1/102524400959368097824615577587232*(66477711725371537833158310368795668525017*y - 17108506222354374867611541026050894263405)*t^28 + 1/12815550119921012228076947198404*(13844850937706052247735356941332634438043*y + 43282540830776301889779972556759152099177)*t^27 + 1/3203887529980253057019236799601*(-17709333216387808094429895836951122199997*y + 82489674862659967642969625427060035625633)*t^26 + 1/3203887529980253057019236799601*(-113792628107298048677217291729282862192083*y + 173134419060092633716319763780553960086063)*t^25 + 1/3203887529980253057019236799601*(-305359516276842488926352542178822569316556*y - 447015464058327548476252091950791040717764)*t^24 + 1/3203887529980253057019236799601*(-298799461542207573623833378953279306184692*y - 3395821684209244336077045667517187281891772)*t^23 + 1/3203887529980253057019236799601*(1229191146464666007451465812353306612206464*y - 7829397210796702860908520071518438856589696)*t^22 + 1/3203887529980253057019236799601*(6785287066131197808939181269508776067876800*y - 3803323154991420265592417115486485888341440)*t^21 + 1/3203887529980253057019236799601*(15379384099989162329849804097768076275393024*y + 25492403320959070961891797410557146015494912)*t^20 + 1/3203887529980253057019236799601*(11873600518711733571742010956424456911680768*y + 80757575359290160167670735413833515335165696)*t^19 + 1/3203887529980253057019236799601*(-30580970388249220389765710508146934026972160*y + 119777655178921504050289672311647472063482880)*t^18 + 1/3203887529980253057019236799601*(-108254049130748447231188679600337040358817792*y + 63148195326269927551526729766863273542643712)*t^17 + 1/3203887529980253057019236799601*(-140157487474832302870932446053989114128904192*y - 152973293062315814007243865865615089240952832)*t^16 + 1/483787017027018211609904756739751*(-3783133248568326312340269225262424160539842560*y - 72465303504834809148865152801963983258935719936)*t^15 + 1/73051839571079749953095618267702401*(4474418910159653171043687763559129074973377959936*y - 15014886958597424106766432416370136449609267021824)*t^14 + 1/11030827775233042242917438358423062551*(1043865713438573123398952533272362143470521195986944*y - 1105041505295668087616320852699855884807577243189248)*t^13 + 1/1665654994060189378680533192121882445201*(72396008380675689479206974812118530048797161887956992*y + 282572409204099724741649468689573959052119896155815936)*t^12 + 1/251513904103088596180760512010404249225351*(-11653144316056943872038370425241080766237159579941789696*y + 95630483086554018173387618234238155998335780103820648448)*t^11 + 1/37978599519566378023294837313571041633028001*(-3089440829280403323784293584590833048592188499431536689152*y + 9633505365295052045708486322341856996001585464046349352960)*t^10 + 1/5734768527454523081517520434349227286587228151*(-205685136930683812665019918746913766852308823142415681191936*y - 1003614509146748934401860837485149754411759341171913980116992)*t^9 + 1/865950047645632985309145585586733320274671450801*(24830753913386144194948761673752839303105873072939282581487616*y - 439236306429467838759597159117190568742471829313481176867340288)*t^8 + 1/130758457194490580781680983423596731361475389070951*(7030897197521051948116913869708207639882310891030295867329347584*y - 55008847005168288895576494476674584624482689535333080334101118976)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(830061797318558011472975546279788499817443615359275138976010207232*y - 738658549036060899998966035109995663170857723001794318447888302080)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(71798148844209586045423651778580809289663402818954638551187684589568*y + 803571122511893662271489416755071681319825835094729288069907084214272)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(6113254529359132788234394540126080891216253555298542022054509988020224*y + 140194883020210502645125604614776551020455402111333638630921509017747456)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(514538673221029355852616919646678227197063382875815144282094906189545472*y + 12874197999940246827659105877078006520239146384674929990663701860127342592)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(33111109150992267837346418374409337229404072891471840853736414609720475648*y + 722417359846315514800724785988915251702135592360729985542106996507867611136)*t^2 + 1/10264895304762966931257013446474591264089923314972889033759201*(8538601915821483513058215796144980131817228565920811532681268685424295936*y + 156557825117347859093866872243457177871765004224868187982747203605010317312)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(22232417602410601779725054503221126425944931405962366217129684245891988324352*y + 350492390228158697356694755466253558368119830970729027172255834257609960980480))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^17 + (1/247698952717833324344271235450752512*(-1069293284133464991296686502028432440869371*y + 672889345154978085098919505562617907865207)*t^31 + 1/967574034054036423219809513479502*(-21192650430067428032153357200115588973357*y + 5927822219396038574143851697866807858897)*t^30 + 1/15481184544864582771516952215672032*(1464991656776120082615618929564122417416843*y - 5462066823670982541954455041924673990308935)*t^29 + 1/15481184544864582771516952215672032*(18052927869927351980380505316831393067677105*y - 35503900101919676223986260310199638201447973)*t^28 + 1/483787017027018211609904756739751*(2329900229661389651761504250890850348876946*y + 206179649340635619843893544508402351929030)*t^27 + 1/483787017027018211609904756739751*(4799344271772969856909542140347302467685666*y + 25075065672882780937530301683781876382728950)*t^26 + 1/483787017027018211609904756739751*(-4036073658257188023496396631006599687931469*y + 103706218263371491606348964503481035400573553)*t^25 + 1/483787017027018211609904756739751*(-74984429346670784371418308939188737177093880*y + 141099053220143674882777107179938753346452824)*t^24 + 1/483787017027018211609904756739751*(-276303395216197070333304024902343973612058016*y - 277625373491820290811007016987161733195331552)*t^23 + 1/483787017027018211609904756739751*(-395186329276844119499284488584617950148364640*y - 1621831327191046097703223170705736349615442720)*t^22 + 1/483787017027018211609904756739751*(535859123326910284072798986465934876174237440*y - 3276852228511725319914198807894690478727983872)*t^21 + 1/483787017027018211609904756739751*(3454931887598851092518614694999154853702490880*y - 2195987741557553310787870082319898638860025600)*t^20 + 1/483787017027018211609904756739751*(6022388121085661811379354229049132345005766912*y + 7018781360435791995235134409800091343353209600)*t^19 + 1/483787017027018211609904756739751*(1074120392115034350432975685783799692305702912*y + 27152329340690493452811843937811808055825858560)*t^18 + 1/483787017027018211609904756739751*(-15530216750556445957143892328621746493877006336*y + 44503799045309093401309060560659438399666442240)*t^17 + 1/483787017027018211609904756739751*(-32445580614555222000415398442157479825206312960*y + 18926588691823879500242315757925196564703682560)*t^16 + 1/483787017027018211609904756739751*(-27158571940171553841783847731733323735294541824*y - 82233998976963727436078991820459834906167214080)*t^15 + 1/73051839571079749953095618267702401*(1174769747342757696512536951639342210375732494336*y - 30855987539775549874910677659089372877242309345280)*t^14 + 1/11030827775233042242917438358423062551*(1139706801243659727223831994194163687471514885390336*y - 4468091035586902122096596345041363414101259727831040)*t^13 + 1/1665654994060189378680533192121882445201*(238144603120308803455388039794589878125876735590793216*y + 83158917809329513515752054278544059999490519893278720)*t^12 + 1/251513904103088596180760512010404249225351*(28936603270071145174169908283539454611819004512192757760*y + 150282324732178927418569909675458699849051705134073053184)*t^11 + 1/37978599519566378023294837313571041633028001*(1513040017309839754256060529944429950177369524857220759552*y + 24294024004111895162329668250312538211222078937069263912960)*t^10 + 1/5734768527454523081517520434349227286587228151*(-277540979028985125727662971413295332319395114194949942542336*y + 408888381068984917030104889655227098350295312163866585858048)*t^9 + 1/865950047645632985309145585586733320274671450801*(-88268803821020788388035282042451992477614521731546084640292864*y - 444502031933900184515603499903834170284055908569545832711585792)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-10250276911580369432632228603164168536303427937883809304681644032*y - 69823758830889079567613938179490303567231831887570735242000990208)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(138760288678218753106082430201979391781168108515182331164461367296*y - 1652072153719875860804388494626443194992277466275261926730807377920)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(245480831615329939622194766132662605595833360233391867711161471336448*y + 951198667791124880192884309020579487095176963093719614795046050594816)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(42978575825280771990026402961175773513711745645367485743419316240384000*y + 173965466413307504778782106098325938961668252305294256935211802097090560)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(4175890547237295663363174771210390302926599011585491757183894427669626880*y + 16103121817236440068569836535727800341894664801442528775743047675716567040)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(249597593204215977411809109020165110345271439251197071034391270435403595776*y + 901016781166529335763925302100222153458082900700055729928371943801970753536)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(8671311093608124401694297809262724553085334579609793710749422911672314494976*y + 29288766929634116129281041271600657461592920154554543220178888984324286185472)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(135485204356068896705381977733551587973721967288368438601098690353182963400704*y + 431290829385968972339249060781091713043842145651346445245555239253266315345920))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^16 + (1/2337658866274551998499059784566476832*(-10718007542540879570366978351273353667386677*y + 32995729530655377603987439518624860996871801)*t^31 + 1/2337658866274551998499059784566476832*(-66481298027908248042847773702713335288032747*y + 164523700664790191511939403970938656704468775)*t^30 + 1/584414716568637999624764946141619208*(-7968773613020115637410655656423614041665909*y - 331946964683419696955073006746336351511261255)*t^29 + 1/146103679142159499906191236535404802*(112311001102749105842924418780321708932156613*y - 762612631318072389079835334149850215442706761)*t^28 + 1/292207358284318999812382473070809604*(2089960817759448710491218248787442230995505291*y - 2777275298702535940105916801918797904319857223)*t^27 + 1/73051839571079749953095618267702401*(2509595833707241298919672974955258922607452857*y + 3701720745540387013276011038855521082014613043)*t^26 + 1/73051839571079749953095618267702401*(5305237167978850090006463903039780008968148236*y + 25589155605968104272545007194061824924786650500)*t^25 + 1/73051839571079749953095618267702401*(-7184758598496758162871562283247764930427932580*y + 72314312173393191437131916582874267596238827508)*t^24 + 1/73051839571079749953095618267702401*(-78151191539917921562434251098865182458816349208*y + 93447321385439179451912925488356393168918881528)*t^23 + 1/73051839571079749953095618267702401*(-215396118939444844567710425597086339660069905408*y - 107627259176212407131640576828782638920208223232)*t^22 + 1/73051839571079749953095618267702401*(-224292537568133924431425853715492958904849511040*y - 885244088077225758836325561972736003855424347008)*t^21 + 1/73051839571079749953095618267702401*(293281131690433111180173999774015814631589585024*y - 2267782527068203055327718805890678663854607841920)*t^20 + 1/73051839571079749953095618267702401*(1396744824656314516856170862505841277767788911616*y - 2674460744963947040252620946281674022550350420992)*t^19 + 1/73051839571079749953095618267702401*(2170010405767480420372065215793666251286363399168*y + 1358179106210858260566290032384022110394669988864)*t^18 + 1/73051839571079749953095618267702401*(1220878029062174714782146783386183488220498847744*y + 10563312965921847673867691163713152965444887181312)*t^17 + 1/73051839571079749953095618267702401*(-1747108380356373417858491335556429313987339091968*y + 15828697945792851704162508298334195769674391355392)*t^16 + 1/73051839571079749953095618267702401*(-5137316329133817201762537174731359096315292418048*y + 2996767858661393367694813351926626139517253910528)*t^15 + 1/73051839571079749953095618267702401*(-6062656371432178508465878587956713114940740141056*y - 24769620476528172013484945568716767779552200884224)*t^14 + 1/11030827775233042242917438358423062551*(-232482619922309657032151743823323826951454324817920*y - 5509016433171176183907961603789979512876009659432960)*t^13 + 1/1665654994060189378680533192121882445201*(195134754676974450367218822704010907852577797260312576*y - 147532210848432699613309781369763637282143590256869376)*t^12 + 1/251513904103088596180760512010404249225351*(59754582643102769178664880509594816238919780589021691904*y + 145754860767469273481883287089163122789831815340400050176)*t^11 + 1/37978599519566378023294837313571041633028001*(7188969134611557775255813785440640376862585715851087314944*y + 29108132310494351085492927656160941837680083473232840622080)*t^10 + 1/5734768527454523081517520434349227286587228151*(-308658094947305964362199594776899111644828949043554284208128*y + 1428390993339888996812165868297507310303099879151076594941952)*t^9 + 1/865950047645632985309145585586733320274671450801*(-253611846300968338717204062302132431224809802480386072800395264*y - 321274448199220350367121603889002130903605290749825563185643520)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-39012687170533728205926834145566558450830870945190274020101062656*y - 60407134896084805786096611729030091801586343099810589128951595008)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-1605100934400751819653598241487151516268212750004915880649121857536*y - 1760212766971952656803395346859939023862584263998680901405353443328)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(408547269081852696432241620774935433953278922320374067570846350704640*y + 757393779434986239665183030269834277118164018182774785709838627241984)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(88655464066608754420671134137725515680189653813310576404373516176064512*y + 138040284711143932310748747689451786018916149308283353433512688576626688)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(8964031226977261959463866447491388656615089712058506849506091371918786560*y + 12355841043125560233470168931984813217027101431152994549999451674844856320)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(538115892212534109184852743794780278817460846493141709472643774772957675520*y + 661424090370212627339357257459949597285451604765995885767471121434564100096)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(18589484604222712246400134358642728374903457868237891435296160102753526349824*y + 20474672765531972266262718842171922631518693039202159547847203302604669976576)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(288454190686687622180391766580924225619440682609875211975575977729302064005120*y + 287383560183603483822957612414511448363356944024979211942068836429543260553216))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^15 + (1/176493244403728675886679013734769000816*(-258029550416123725419343305831196617791430231*y + 4876192355687833318437364946936529967586898819)*t^31 + 1/22061655550466084485834876716846125102*(-537156210470972594781202749248489046315944793*y + 3724036858187823340689023208703966704101320173)*t^30 + 1/44123311100932168971669753433692250204*(-14495177726466865347652651151522537108043046383*y - 20033628619307670774049859595565509996473161221)*t^29 + 1/22061655550466084485834876716846125102*(-35314652689240281516013806127220798942067586329*y - 161836617587367294077516416840540724503927403859)*t^28 + 1/11030827775233042242917438358423062551*(17885678212373742479975003677019224186284080538*y - 309444911772551154695104768448785288121326910946)*t^27 + 1/11030827775233042242917438358423062551*(503843724898035102543309071261688741364225158771*y - 337842591216090599075653461833794680053134092111)*t^26 + 1/11030827775233042242917438358423062551*(1993628642873221679814553283362631248321975306704*y + 2059141018687250667858609557842648336240433803248)*t^25 + 1/11030827775233042242917438358423062551*(2245284721984268821595830923845174531516975310048*y + 13179224026208297383237739075829785652487076261280)*t^24 + 1/11030827775233042242917438358423062551*(-8741430933587139265074825193950618879161016449832*y + 38727549535057029270236430850383296974704811721544)*t^23 + 1/11030827775233042242917438358423062551*(-42924877392455036000226192206065771161630440665344*y + 47970909240678232928531291343743148232073879610624)*t^22 + 1/11030827775233042242917438358423062551*(-84237666892337409839742305378210923985807279533824*y - 89098272718854476312791509541754056392722170938624)*t^21 + 1/11030827775233042242917438358423062551*(-58242091852113747820504400314147565236962344215680*y - 534011800474797426951477554180815852016880809767296)*t^20 + 1/11030827775233042242917438358423062551*(141218711613645950706252887877100840427084844189696*y - 1072514300389197318585487728198563068363763928066048)*t^19 + 1/11030827775233042242917438358423062551*(547983524745077538769894213537128255274301416617984*y - 752582397309813630415703609702408877281021559674880)*t^18 + 1/11030827775233042242917438358423062551*(973352677698210662995379601600483958061975189035008*y + 1305337136421025369891661696764775009000942084720640)*t^17 + 1/11030827775233042242917438358423062551*(901487156340571001420073826192734831875290776010752*y + 4029908975395667039848656631419834592839073321254912)*t^16 + 1/11030827775233042242917438358423062551*(-236113031449532327336186672900867270037628578103296*y + 4411964275684965555269705145690924989108695864836096)*t^15 + 1/11030827775233042242917438358423062551*(-2129883942710692799799705391973191700353246053531648*y + 1242432299914570799883161478651028491872726864560128)*t^14 + 1/11030827775233042242917438358423062551*(-2991487940696866115174929504618116018387055106064384*y - 2099200696521583533261870418121537019456910910816256)*t^13 + 1/1665654994060189378680533192121882445201*(-171711679642149196283057716637879064739631088438607872*y - 231368852030289495752543285106023559745526547541917696)*t^12 + 1/251513904103088596180760512010404249225351*(48918734715615263081036013145356844340452117578198024192*y + 37650266209065434500917554505060401594885884063533760512)*t^11 + 1/37978599519566378023294837313571041633028001*(10117591500842065933519560950895763543174534423602314870784*y + 8343729692072552012837962778704883189371859480821772058624)*t^10 + 1/5734768527454523081517520434349227286587228151*(-261839599380408855517569214334292375234900303588178244665344*y - 249820333089901215267357614881892984252245921668492493848576)*t^9 + 1/865950047645632985309145585586733320274671450801*(-374792024426568830078713951359559154776265928027250570588323840*y - 242323087315322354252091817626268763859333989027388245983887360)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-61986984972164620281765015820768363642780978258000869558507798528*y - 29600452067301965113088297910860022186401852326526206930405294080)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-2996411159715741257908925978483664269651683641876756365566317428736*y - 658277922197886190352336826446283868294406948604830036259464282112)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(555544479390991112633740514825532648458972495358163175994613139767296*y + 175018961238989272748046531561001890000484523079103450828342718103552)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(127970172656056844374150365346115593038463599368658722518523640652234752*y + 14163065159498847181976301113555842062131358920522406456630086794739712)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(13011344307935798966064927949606485906215366878760582522071629027140960256*y - 531746099761928552977938924814093059859820466282889877741835142972833792)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(778065201680829583032683459733348869757132862494160096998194013288724955136*y - 136403163706846599145023990951748619296312581312833247024152288368590323712)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(26721091697792722708547808418442707823779049694109378008278856445461302083584*y - 7871484722651880195939348846922453935145665889324425130022787711435980931072)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(412662105053870066431864253739442544439308460474145042693640596219420999680000*y - 163210907410924110849350713520299271976794712390200722372704041577264923541504))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^14 + (1/6662619976240757514722132768487529780804*(38272925921529669961015408768884850060359873999*y + 226293546170518791094493433642159863661785883813)*t^31 + 1/1665654994060189378680533192121882445201*(13081289634893023294956083813266514662809629979*y + 416371890793241586538430171036911594710643463145)*t^30 + 1/1665654994060189378680533192121882445201*(-1099411592083966723823551773459749030184940179348*y + 305993936293572381893288473933330851511053664164)*t^29 + 1/1665654994060189378680533192121882445201*(-8686338065311719925609206823496602269134378689626*y - 9863550197081675108777576788126615061514981856350)*t^28 + 1/1665654994060189378680533192121882445201*(-21654441189323721943629918773555221846060202900136*y - 74924730314452548616190919107523413992831164744504)*t^27 + 1/1665654994060189378680533192121882445201*(38329468122202536767313045961424336723711116211232*y - 312528376944628308439656431014217832870317857370784)*t^26 + 1/1665654994060189378680533192121882445201*(404914231118416238603138004678805206853107439911360*y - 687024634105667487923618555847696901840751718912192)*t^25 + 1/1665654994060189378680533192121882445201*(1177923007349718244094067352795454824777552536024720*y + 279497765742115511192642467346640904327943568190512)*t^24 + 1/1665654994060189378680533192121882445201*(1362395116143383090882039475154062933400570654642368*y + 6962162435156418897978103767856486419417684213930048)*t^23 + 1/1665654994060189378680533192121882445201*(-1935282512427060544291619485369171003799730231433344*y + 20714488981963250118513063303737215964070867790979712)*t^22 + 1/1665654994060189378680533192121882445201*(-12093748151390349887318098387356639650159657318782080*y + 20899583282650253041520371480701524299572596444528256)*t^21 + 1/1665654994060189378680533192121882445201*(-26583066207229454114937571672723502812891019419794432*y - 38387286257083133377487493570781507507218168659874816)*t^20 + 1/1665654994060189378680533192121882445201*(-24454391619557931294071333937138996999873902961936384*y - 162126730183638599229413758389588995746809550127044608)*t^19 + 1/1665654994060189378680533192121882445201*(36394464407439671045895219960223701527523633290115072*y - 221726380852203104902465093248036005110808053141002240)*t^18 + 1/1665654994060189378680533192121882445201*(169530598868180552008448197523110154890843257686753280*y - 23978753632173756727588068769876583884409478608879616)*t^17 + 1/1665654994060189378680533192121882445201*(263374016624467033559983295485593147122027772766420992*y + 420657729266470756553629924246047288236658081967276032)*t^16 + 1/1665654994060189378680533192121882445201*(100366275466751805400386289587164144016674989326336000*y + 793792331491399159576792232681545596191857649911726080)*t^15 + 1/1665654994060189378680533192121882445201*(-359453031158952652980680452097765006052060687671230464*y + 790160469460530451406264404058494062754622052600643584)*t^14 + 1/1665654994060189378680533192121882445201*(-723389918560446515495694265461904005158575957726986240*y + 421977452493593800705821654852777336342502642007408640)*t^13 + 1/1665654994060189378680533192121882445201*(-500146718134479937507395989360517552418279482141966336*y - 154055152650328077485163307915882323353610679912759296)*t^12 + 1/251513904103088596180760512010404249225351*(25904965643179696668436523948986305700125663352739856384*y - 125108494316115874339827451423576494167810572533408202752)*t^11 + 1/37978599519566378023294837313571041633028001*(11372408984352939144960556560051652895558074452158622203904*y - 29695563880313596062679157025385123897534963781949231464448)*t^10 + 1/5734768527454523081517520434349227286587228151*(111468362813314409089922912676378571118711249270396959064064*y - 3804765024848886832424879645873521616885062051476391914897408)*t^9 + 1/865950047645632985309145585586733320274671450801*(-348443912208825023518661140553102191323137420881286076190162944*y - 146497284494849320227633710416011980476488237271759970686205952)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-60233015520243021248948686349174004031832547505048506203363082240*y + 29931656860479679333949956896477601132525713723183920269574012928)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-2367673366301176983108478657850660364074956221706790051962536591360*y + 3308531869554705162542119925442049230770344670760695962119557873664)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(692543602920644367527314583736361853756625292919957914229494901637120*y - 487022571875698199831372206411040785021591757757661461086143776817152)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(144074332042216278147707351654178874787714560591882927231357400729518080*y - 158254773321911183457968575497991111825094523311308748098840876755714048)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(14143786881918618416974030775814762324857875159343256726204660008651587584*y - 19163219878147692891470128191860855417027765288993734949755556981108637696)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(825877808984155019936993769175466059344933269156440119998763948132286857216*y - 1300930577863078255730202758434095394033581229546562894346813199985550557184)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(27834419066039119272179958304110699896585977909699426301272965840877847052288*y - 49328855192281025531950807298713241928655661337965163157214680137404862431232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(423821340912913625172888865369086360373078245864359762914151731817660169584640*y - 823349532780339540033797757387472478955519192160519343615969154789429580136448))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^13 + (1/251513904103088596180760512010404249225351*(3802451698381624436651869433460884365087830607410*y + 6242236571452128153992181504970627790815597944486)*t^31 + 1/1006055616412354384723042048041616996901404*(82503383546411124334297812564433439259933432243657*y + 252380140835503242184253965663245522480815779416291)*t^30 + 1/251513904103088596180760512010404249225351*(-147344712367066293406366636872536580833478770231139*y + 335741627413622289602031561749924381234972136007935)*t^29 + 1/251513904103088596180760512010404249225351*(-1786547299071578679840909712997595026119864090612806*y + 516946063100701055539629594880561187941009558283646)*t^28 + 1/251513904103088596180760512010404249225351*(-6937846327355292262580739264450668850642339604218234*y - 8304178906522424494989412928279690703456571329582270)*t^27 + 1/251513904103088596180760512010404249225351*(-7925449897043193183228551509270693915015520868486888*y - 72943323246480267647571474556329394535507972603717112)*t^26 + 1/251513904103088596180760512010404249225351*(41489042933745464726101193568604786785975452189065968*y - 274816683343860768716422562479927365085483029306303408)*t^25 + 1/251513904103088596180760512010404249225351*(250801574564935702151969964813586503994699021959492336*y - 441031677960290014078277167209687141757012781205017520)*t^24 + 1/251513904103088596180760512010404249225351*(716884959718061389665990777177823621092857163255382272*y + 504073493896568448694411479952403205444221920689113856)*t^23 + 1/251513904103088596180760512010404249225351*(1128449621560125361352076677985790806145311758305719552*y + 4250145369706122042748988934194460474895568961184614144)*t^22 + 1/251513904103088596180760512010404249225351*(2022651094449350586106147385295471823331710728083328*y + 9928958074707968898711556740542813305368132971300938368)*t^21 + 1/251513904103088596180760512010404249225351*(-5047344762086521527338858804954028058905574086583572480*y + 10663641632096529918006192012126062826760170686770624512)*t^20 + 1/251513904103088596180760512010404249225351*(-13138259319170432993038618361616557436772409854674081792*y - 2225768950430326207180264771711532263626921002975889408)*t^19 + 1/251513904103088596180760512010404249225351*(-14481345512552993911406896344299653069856498221730752512*y - 27702174576490473538625838539383784370467324370087180288)*t^18 + 1/251513904103088596180760512010404249225351*(3136515327254176064851768300710463599434333670910525440*y - 50874949468915178122112748978907545438338348970523557888)*t^17 + 1/251513904103088596180760512010404249225351*(30629996600058397749010112149173755863257340298499981312*y - 51401065064090022332163222121651635745077492804632444928)*t^16 + 1/251513904103088596180760512010404249225351*(30274234451107884491028413463323821670574604390827687936*y - 12570725899496427814669322166616214211579398074541408256)*t^15 + 1/251513904103088596180760512010404249225351*(-17971647662247491992717868336844866435436821975083253760*y + 60545094908030725893652126454688910561395159870928846848)*t^14 + 1/251513904103088596180760512010404249225351*(-64822776720815877578869331152409728920817632735543164928*y + 105130204559687576116709899397042827105715616147898368000)*t^13 + 1/251513904103088596180760512010404249225351*(-36597831208858917184637903692167012844033294809478201344*y + 21348734871834368357705443820430757492352755305528950784)*t^12 + 1/251513904103088596180760512010404249225351*(51914737060218048128959055028384472765214558564967776256*y - 187464262299304437746559964627906360947996178193269653504)*t^11 + 1/37978599519566378023294837313571041633028001*(13959799135503194397265312762196040231597212901323940298752*y - 49385021981094828653417449358330571070019400087899750793216)*t^10 + 1/5734768527454523081517520434349227286587228151*(636858861739928849747379366775465522927958704869197765148672*y - 4673647014980834332549713868697206127832245211805514760978432)*t^9 + 1/865950047645632985309145585586733320274671450801*(-213770857567932972938440550002451073363344679085427316259553280*y + 303072210457146781766935033934480000944883339352465901136904192)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-36823525606179104487751319488218492118343783505551696521039183872*y + 130154615741826928514926425536919059287968754745858134488284921856)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-87894999893409481670492839247405025879351295176381866563564732416*y + 11247320057917832756821097431075556655580872507425492957129764503552)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(736171357901710154985318761868355668102169850320282881750572155797504*y - 807608515414504616337196680036882203850494795758815975357083176402944)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(123975011492424587694130420048727358898660481344343777092845710497284096*y - 303318883395858886960637848703527275700210443447400172169647192260214784)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(11113078184506565255506309058515532442360507217884380623702768981578350592*y - 35836761916263337729286049813291986676416532275554100845537352916356038656)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(606810245722221896575113139653516700566873317534478686583692185026183561216*y - 2358085001844896534912076564350370809243940139011425999738460727163089846272)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(19306430549423144091915801167616705491474604454748048845637433012074802315264*y - 87091120635385101117906856064759624529052181753594562457945600572276357464064)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(279865511756594973211811064678909253224833286537364572190677286978780768763904*y - 1426392546664230292394663769966169189100029001629704170826526902790067872333824))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^12 + (1/37978599519566378023294837313571041633028001*(837101879582798779453157567166820886453518175192142*y + 23102891208907539279132069011115749005177710441690)*t^31 + 1/37978599519566378023294837313571041633028001*(6734188357942791636241101924693125441839391490344424*y + 5352296495710544587287066076638949786399751190844152)*t^30 + 1/37978599519566378023294837313571041633028001*(3858819367287492002943271115262567864611134774363476*y + 97959343985534365298620056648686756956976453001640860)*t^29 + 1/37978599519566378023294837313571041633028001*(-178984644596553938761611184671379171795838579259815520*y + 612416497796028239344076127917320044167685273058406880)*t^28 + 1/37978599519566378023294837313571041633028001*(-1135125743587245622089417812757648896382736764024742752*y + 1048533859591731016044577682120094259966192148463731424)*t^27 + 1/37978599519566378023294837313571041633028001*(-3507394557848534770964714560635130190293533090761060016*y - 6610954317976729349812594629379246049356762247255408016)*t^26 + 1/37978599519566378023294837313571041633028001*(-3787482248668886619720341959807854146671481137452986688*y - 45609116964062582206510706441696360682017542050378952128)*t^25 + 1/37978599519566378023294837313571041633028001*(19786299859369278413865985653433480917252576798175805568*y - 120665602798599157484184801183683186521022177573748513408)*t^24 + 1/37978599519566378023294837313571041633028001*(120918527139598625472596927660117893431942808141800249216*y - 96496417434889356067350678653560439333286728721391525248)*t^23 + 1/37978599519566378023294837313571041633028001*(320452551160756706183926546443878848576119898986379872768*y + 392234032413742242277301016524683037668020694433483582976)*t^22 + 1/37978599519566378023294837313571041633028001*(367525793761820205862056656973914548590505056725656826880*y + 1684158609385967025354894994387316717617859814882691709952)*t^21 + 1/37978599519566378023294837313571041633028001*(-420775961925284924916264447341264677021643086857380465664*y + 3410987572082560125581037784611515257238511843447713430528)*t^20 + 1/37978599519566378023294837313571041633028001*(-2482538910267713893580691787745738248847080963452155658240*y + 3829997742599427497520893745863848452996824191182277902336)*t^19 + 1/37978599519566378023294837313571041633028001*(-4563755778041864071706350038884267344879938760633370050560*y - 189364482774903311995353354463613373478692268703429787648)*t^18 + 1/37978599519566378023294837313571041633028001*(-3891612365377097746630559585879743808934549584943720751104*y - 11143647937760333919251657466650125803044159064793208168448)*t^17 + 1/37978599519566378023294837313571041633028001*(357538854427452630815599602633896485441962694952654536704*y - 25450027837680465445604622217172470254105676361416391589888)*t^16 + 1/37978599519566378023294837313571041633028001*(4688261163685816813911889739674574877776046372526370586624*y - 30007185809184555689033710256827276950345481840590451113984)*t^15 + 1/37978599519566378023294837313571041633028001*(5798260267021720614079912492792438036364678890688319062016*y - 13376433902865328724239755175613224867695321869841393254400)*t^14 + 1/37978599519566378023294837313571041633028001*(6551584156702399427731662615176959740944669620127157190656*y + 12787829493253685744259024821600280343368936993816627904512)*t^13 + 1/37978599519566378023294837313571041633028001*(11611461272433179099584829689958425431586302800039057031168*y + 16960928108888075885613593909254580025319430573563356119040)*t^12 + 1/37978599519566378023294837313571041633028001*(17300747267809769558197368766694534614479909041279858638848*y - 10092102572889032242281798447238478525113280274079917539328)*t^11 + 1/37978599519566378023294837313571041633028001*(14337045409882099120013093031048654081676879919785344761856*y - 30365179454328049679978589900140468573184470563542534193152)*t^10 + 1/5734768527454523081517520434349227286587228151*(386335477451481990263829107725515524739239431767844045455360*y - 661157177121700581951094069102437220653649678074450366431232)*t^9 + 1/865950047645632985309145585586733320274671450801*(-145592743026050314422867489855481953781665531863780293380931584*y + 1099695669124244153605121243010979554747766933081918195724451840)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-15240497847677684928433017827983622251477716612468311013640372224*y + 237740182258771933170764983795267982044497127035373768181236629504)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(1697973516635002202380714686670709071397622752471332310118140215296*y + 19359226284027653060304385104922042752709665689293672058639924330496)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(580874190532084986645714377132043217695213860957673997727201463631872*y - 772666760845731302473977973414274909653010355608782171831320396693504)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(69850529857111331475599493680658912882679790601484820942099685952192512*y - 369729306387747666888269120421680597817827355812721177889891686379683840)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(4748106210333004584751025571832805924022928585384099167232329191962705920*y - 43855708585682267795982804141450388652050997675457339640951008482455191552)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(187106176970089773526498520183678227293649721137279457799976457109334130688*y - 2856629033378027108448011910852689013975053361159388730925767413619522273280)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(3745020127487362071267524424656467569111289274666494144062747057022914527232*y - 104392864132154190996065994245606445912311497316931763695554024458734041825280)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(23933449511981942269886228829778359392534724912029642505318392220613380931584*y - 1697186148427652689169097678575378846302786319934695213735480143496642625011712))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^11 + (1/5734768527454523081517520434349227286587228151*(125178149676639585825850127294185574406711684823325916*y - 165021812591182711331847619527900827451738036027385740)*t^31 + 1/5734768527454523081517520434349227286587228151*(1338744684630718495537919090029977488523256424784703704*y - 396105074817845400973458825565611956902907395030255800)*t^30 + 1/5734768527454523081517520434349227286587228151*(5918662302497361824564787589288615375169175619276288704*y + 17056476581045412770787036057613320569774079238465527360)*t^29 + 1/5734768527454523081517520434349227286587228151*(6179063686322473423500183494968841912561222392797223152*y + 163299665033703524465786145588751438697864873759865052752)*t^28 + 1/5734768527454523081517520434349227286587228151*(-93779558454448657572315570424199989050896982919928947776*y + 633989702114950210436343922034924353585961081639957832000)*t^27 + 1/5734768527454523081517520434349227286587228151*(-715011101391450348042130439859945831627715337018793559680*y + 835233062989865061842813738426971076783966788784064305280)*t^26 + 1/5734768527454523081517520434349227286587228151*(-2560368034709133145705298896347944024765847611836894331136*y - 2838529899604339823716263711316812982409589376648963885824)*t^25 + 1/5734768527454523081517520434349227286587228151*(-4084212705120094688063636367884550871979362879973709983232*y - 17058948892009320725238481773911693675459184774888459827712)*t^24 + 1/5734768527454523081517520434349227286587228151*(4639808595975043783741513545870633330244730129671995033600*y - 41342973202766726484112881717071030012210612284199607478272)*t^23 + 1/5734768527454523081517520434349227286587228151*(39370131699218467094069027806671106742756906770628003466240*y - 44389213343841798167368192088115145291795992153297338366976)*t^22 + 1/5734768527454523081517520434349227286587228151*(86438309977332591148640583425852179141040337942712828145664*y + 57276963353347783168691529157595853401434554859954270015488)*t^21 + 1/5734768527454523081517520434349227286587228151*(57078710330914576917228480344739456826060866869048122822656*y + 361436906041025325436608956683013407799675804802419426291712)*t^20 + 1/5734768527454523081517520434349227286587228151*(-157606896891891099577645901820036788478611918174795411496960*y + 775753387273755402907749793998745672972595325044369368719360)*t^19 + 1/5734768527454523081517520434349227286587228151*(-495659509157473803516688051851803877246561329947722170695680*y + 696783483671621110689700756376794556348043222593158081609728)*t^18 + 1/5734768527454523081517520434349227286587228151*(-654457522378496504455451892825148695561167875559232910884864*y - 800764175726314371866301303949574456288729540669851697577984)*t^17 + 1/5734768527454523081517520434349227286587228151*(-375770093727237437562831745405114013895030269584223089852416*y - 3582472011471382715954182719323481966567222894554502243680256)*t^16 + 1/5734768527454523081517520434349227286587228151*(286293595989918989158216224857505127525852239714010787217408*y - 5195560941152467804955507804848076615075085836095881834135552)*t^15 + 1/5734768527454523081517520434349227286587228151*(1185860523005621784584068743583802408869986588493794607890432*y - 2842846339955406702590087140433057272197266532037771670323200)*t^14 + 1/5734768527454523081517520434349227286587228151*(2270713563983878968363896017336319420232295330712512797081600*y + 2157727542231668884233671010389084287508533530164396180373504)*t^13 + 1/5734768527454523081517520434349227286587228151*(3097733009110213520107366633020791217409283769590973839966208*y + 4420501756645454866777618018042353477684326044619843888480256)*t^12 + 1/5734768527454523081517520434349227286587228151*(2692939528057720771761279902857036854946159842535613053009920*y + 1751405956382750153994867187103070308804556640681389264470016)*t^11 + 1/5734768527454523081517520434349227286587228151*(810651100335707503929621496849708415030818486076024341659648*y - 472879808529162710625612539828996575434644116877680865968128)*t^10 + 1/5734768527454523081517520434349227286587228151*(-1118529148743370194927120987380026728297969361255664084582400*y + 3428510692396083064247004727081706633455920385679602049089536)*t^9 + 1/865950047645632985309145585586733320274671450801*(-217293471627207122946529629347377037054111973627157653642805248*y + 1555354519375962641019546820569294231852981901019558737449320448)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-7738342373678340795361473490643546529958133156475182344172470272*y + 269954465629986465263872642206779890411271411251943806330648657920)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(2089072278501292223854919947074788506266435112406682097075749912576*y + 20278468469631736891979669837184287882425833740770375267089100308480)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(297472734879335654344344851187703262847183460828841416521387092213760*y - 781462790145603900522902813208796246063074121231839491725261384187904)*t^5 + 1/2981423582491579732403108103041429071773000346206753751*(42637492650781981804342613823332405273809385763838963378853832032256*y - 2384688417643744548236072771823423329580840190186485365759278583906304)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-2073177592580225891194092888172538993927101025878777271971331651043065856*y - 41638285220330988754912105023356106034403854674210512533068256682648272896)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-245356040859998331056791470903595550586326870586595670537207774727156793344*y - 2657483999718806399142353005053550314575864367260359346554703375260842983424)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-11953057363938671998010169381445958754864679127484993345276562271806565646336*y - 95576396362984445932193953771976812118626749740651776527375071706916419796992)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-231843197731645089224621128632580555902960283122865471660222323402530195767296*y - 1537201597225556862253275049729132213997459887635765262527602349860873092202496))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^10 + (1/865950047645632985309145585586733320274671450801*(11922171883919327976395893405122415704283021403457583776*y - 44118675841018530718411677202610892331256891942348223264)*t^31 + 1/865950047645632985309145585586733320274671450801*(173740464910525718213599092212695166160481894955688361944*y - 289148136427801575308011095432770098051014297732143539128)*t^30 + 1/865950047645632985309145585586733320274671450801*(1339570400234350335721362911384965885541357769049681508304*y + 1426918868551878246862985962530970673969243609842239605232)*t^29 + 1/865950047645632985309145585586733320274671450801*(5725200386618274936997831688581520681919829659626086594752*y + 24326747470824937898176033477581456751615567360265025953856)*t^28 + 1/865950047645632985309145585586733320274671450801*(5146797020880986899017651219939805572269799950857945485504*y + 130351022268380079762219856205153911177993745059582261323840)*t^27 + 1/865950047645632985309145585586733320274671450801*(-86410353734090751805615540646927636511548264871268356712704*y + 372672902637988807936065079103815596132618016712066390015232)*t^26 + 1/865950047645632985309145585586733320274671450801*(-541920830874013493437970411837844656572756268225966143563264*y + 448157859335288651233592639178132473540357243510392986705408)*t^25 + 1/865950047645632985309145585586733320274671450801*(-1586011384982351612257366732598869362701894824166199124988928*y - 1115595814449305701752465110487999087732200282943302024715264)*t^24 + 1/865950047645632985309145585586733320274671450801*(-2207928879085775369938699593352105918296521137698263044770816*y - 7672713860215425865247637070537125697382632057894732324389888)*t^23 + 1/865950047645632985309145585586733320274671450801*(995694661325205922799676816465025173832910333931116483284992*y - 22022351063895048293135874516502745638128006333830349757403136)*t^22 + 1/865950047645632985309145585586733320274671450801*(11432462334938476639339813673837079271944639722337825390084096*y - 35737682888017905167487967160911634854067272524290301294624768)*t^21 + 1/865950047645632985309145585586733320274671450801*(26197930995168462626678336916379178502386814657467286706053120*y - 17063690221877984625532494493969575032006332831151598269325312)*t^20 + 1/865950047645632985309145585586733320274671450801*(34327229134073240397775278777765566242501468462156954005602304*y + 67038089602384854422622444512892916506525023698472377507184640)*t^19 + 1/865950047645632985309145585586733320274671450801*(25223515399568945827826882370454685292777196793973676276482048*y + 176244210147131590809389901461073935226447447781535971488399360)*t^18 + 1/865950047645632985309145585586733320274671450801*(-4092115539981707909463068768683591952884084582385012800487424*y + 172050290757459484540778281084947029185598912028478049716273152)*t^17 + 1/865950047645632985309145585586733320274671450801*(-47836435272626600233412344435346910888164218136640940188893184*y - 9390823729581432510876990685332496644332078581698131915440128)*t^16 + 1/865950047645632985309145585586733320274671450801*(-76567542847938253041113325323575353742615963118592775215120384*y - 143835006136417390550417192034239450755193420004380373760081920)*t^15 + 1/865950047645632985309145585586733320274671450801*(-29876337120958384039490399606632623785127439471536599666786304*y + 78214438329225154218579621246980457882020942271397416761032704)*t^14 + 1/865950047645632985309145585586733320274671450801*(106585526301797358023516550537628383048504930385477789349314560*y + 502526123451660675315101462155040861565310011174839003218182144)*t^13 + 1/865950047645632985309145585586733320274671450801*(199417192417910276396584106096971723709104227650412448088850432*y + 533297352280066256801751066393239031661120531599330297709068288)*t^12 + 1/865950047645632985309145585586733320274671450801*(68795732661773846632970845416854120184963394425981443021733888*y + 25674173053824005362976597369147291073357781359201900564578304)*t^11 + 1/865950047645632985309145585586733320274671450801*(-235522749995347710246943688721024620979763891748336428765937664*y - 281793067869377187054083321730349318429402240147153914515423232)*t^10 + 1/865950047645632985309145585586733320274671450801*(-410949090099250525548659781282148077008534659937302630329483264*y + 239720302557896139903384872414586378254978551630093201025531904)*t^9 + 1/865950047645632985309145585586733320274671450801*(-274082119400571470352188289593913985407020805990952877407862784*y + 1083201568442287715719397735207156877689373074124912721567678464)*t^8 + 1/130758457194490580781680983423596731361475389070951*(-830483472469539079034498057980870853337751063078137916525903872*y + 185906020473027026726755707701988038430153350133829562930131107840)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(2491506589269878691579235591857822889720100942481833695923054575616*y + 11740937203241277275356374593302711201763449774440094278769994366976)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(115111134521223453367673767820641171923547150001009292865458432638976*y - 1030395228308293285864164706070258179059931391204663675965725512564736)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-33889882393275611602994028647474946749670483662535490660196277798567936*y - 302434587430413971925385760521469739925813482811999740586009520183967744)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-6269159647825132877975045856348359141175974883305352953507290523979743232*y - 32237822777126892040449534609855550724437266081722019838430667497130688512)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-503277184265290615253519178268370993132593792404618619380242307088769875968*y - 1965996273943719413415463513856776013083561466181871385393735318179028140032)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-21098563258325664432335776637198685000260869903600032619990665039057204019200*y - 68436907735632652132989785586804487569067991391868724685710627442552496717824)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-379173604682174221918941771291455673169140864973905353193813368968443359920128*y - 1075446916692960906557921524617513143471860725214450791390208786383116024414208))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^9 + (1/130758457194490580781680983423596731361475389070951*(312812565499380906919614722395196679869845037962832902704*y - 7659413648925540143220214642581534132483953405889846043632)*t^31 + 1/130758457194490580781680983423596731361475389070951*(12367607120872379491340675645598284282737798766678057765760*y - 74343332034679559764948011081931746461368481182947478757760)*t^30 + 1/130758457194490580781680983423596731361475389070951*(177106364391627863278191004839323347151219971598948586592848*y - 145959189964946699009836867692663949287346397409580029713040)*t^29 + 1/130758457194490580781680983423596731361475389070951*(1175976701628073862179784392663308301259457518910662864832768*y + 1591668170770204307729094299083428701050574290146822030828288)*t^28 + 1/130758457194490580781680983423596731361475389070951*(3490910525136402143827191087954603970484770943820067909133568*y + 14184490874320022050796803568021760059662569792237999575602944)*t^27 + 1/130758457194490580781680983423596731361475389070951*(-2145425934477533791334002235576218023118496734557784767338880*y + 59535716912588434555480376433948369057630862312846474478618496)*t^26 + 1/130758457194490580781680983423596731361475389070951*(-59506458831743066093410338067330922326434566939480676628416000*y + 145404401769246471029432352022834945755940313108266592015678976)*t^25 + 1/130758457194490580781680983423596731361475389070951*(-245770342202442696166673618438121695723360522490190243310195712*y + 109585479657221879565737766315348560123130145543812246899450880)*t^24 + 1/130758457194490580781680983423596731361475389070951*(-533970169449885716118613676025387407933952083470763068819519488*y - 728761664074425407187187225643230344235801042593946638830561280)*t^23 + 1/130758457194490580781680983423596731361475389070951*(-509920322201316295390716262012535679426763293000200064697208832*y - 3598990538844746225036287751691939999063682335132594399668416512)*t^22 + 1/130758457194490580781680983423596731361475389070951*(750362592222173092237587817469813150425741216729267534909906944*y - 8512990762237590994605586520972512764004145685690691081290915840)*t^21 + 1/130758457194490580781680983423596731361475389070951*(4269489876309421155313104778602378391325766414544670272394084352*y - 10670668725852756474884195951382018397128458831292303905093763072)*t^20 + 1/130758457194490580781680983423596731361475389070951*(10098483091942236955740478086017309206085237368027719943157612544*y - 684551050275292996873738345099445507593664361370923934441832448)*t^19 + 1/130758457194490580781680983423596731361475389070951*(15539519482906932005088175338140442031817125324155517775264415744*y + 25349365601669571229258849115744351497060675656444213629504913408)*t^18 + 1/130758457194490580781680983423596731361475389070951*(13943484640441129884938312168116712634344828514516229958479970304*y + 56003807323388221685313418837864630914796853939693121757135699968)*t^17 + 1/130758457194490580781680983423596731361475389070951*(-1424777357066243580786349642123902882615847671552713610642063360*y + 75725937416875817727827606869957216065154899124927521301056454656)*t^16 + 1/130758457194490580781680983423596731361475389070951*(-27034236186451373995446038042056091936112415961817078457198706688*y + 86621389581855868904785942199551540379561971649430962386899566592)*t^15 + 1/130758457194490580781680983423596731361475389070951*(-45530753250872193218733607713229153871724416403076010266987069440*y + 96163323065862725985760522843204758651141432405330285558630973440)*t^14 + 1/130758457194490580781680983423596731361475389070951*(-44220881144732644536593367205790712679834108966213953141583380480*y + 78608705226876960822320889939914809467565975214287176783957590016)*t^13 + 1/130758457194490580781680983423596731361475389070951*(-36560340537778340054972796164763317073455421179162723954844499968*y - 5607388761216369648412087248611979804407111404936039324150923264)*t^12 + 1/130758457194490580781680983423596731361475389070951*(-46338901853550752762455755942464536982034584259303936890574471168*y - 126198725841644996220859871996783230765124260479107703526253395968)*t^11 + 1/130758457194490580781680983423596731361475389070951*(-67097714077950479228143682914253715640884906011390008247848009728*y - 176578265921136085164660936687633967538767708870317061218565619712)*t^10 + 1/130758457194490580781680983423596731361475389070951*(-63546088000493196615515341319337981065306804199758449522501484544*y - 102352818817297410034389857071602942695064615748632959450251001856)*t^9 + 1/130758457194490580781680983423596731361475389070951*(-23829428558723851886151647145879509147788868446580121172495564800*y + 13900499992588913600255127501763047002876839927171737350622412800)*t^8 + 1/130758457194490580781680983423596731361475389070951*(17745421726883710409972247175594321337594254481590462821898911744*y + 53697784425615128275768332038771168709616746463773330607397928960)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(3880368343188143346358115320565106811383905434602352223794130583552*y + 714418200454552514662065569675148062091531518598213099751697547264)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(139753339250762082762016951555277885211260872444808096074923497226240*y - 1209986602000235900772041148082790158771584268732906889407630065795072)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-39068396047679981926578775479051406320346888212176606172746630301745152*y - 218478639935919582395874825286361142150554043238129965732690963732627456)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-6797766001299098942891375274927062628326772316977657223506005404510322688*y - 20349619011355549116479960367843873193081442419019898749752964061799120896)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-526291567042210844260826612687241841634729907245770325138203002939629371392*y - 1143136929643567811293184023553506365543372148471480069367285650253175324672)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-21570201192779489133215086215638442937724315155344443840899248094871323410432*y - 37305781000693805862189262621883998398717485940286124126432267013889613365248)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-383084846892756128681318650164305502310404456814070248113216397952087129849856*y - 556585135299896843020702439252736676230312945572682112906665314798987120738304))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^8 + (1/19744527036368077698033828496963106435582783749713601*(-120224913436283506719640022578963569070646372012838309398400*y - 1026076202951128878385597327997489667242289613270547243971200)*t^31 + 1/19744527036368077698033828496963106435582783749713601*(-299679937381689821807962083104585444417085054902094226896768*y - 13256502650572589873312619855900776279339902578863835416773248)*t^30 + 1/19744527036368077698033828496963106435582783749713601*(14770225123682482051799690585025743508955718027128375041141504*y - 73618170156204437550236712688576024835660834003430624993371904)*t^29 + 1/19744527036368077698033828496963106435582783749713601*(160762976149288596613472433195830163410170684495656358769243136*y - 177757015978411345375235733844880084412813026974864126329897984)*t^28 + 1/19744527036368077698033828496963106435582783749713601*(759529679844249489997182168196510640960677951958425123278855168*y + 336130083771898447440993286654536256370784244876523849789322240)*t^27 + 1/19744527036368077698033828496963106435582783749713601*(1669635121599809899947826491693481521002886074681148883664504832*y + 4813016695293241807152653813558570303099963046595381247037954048)*t^26 + 1/19744527036368077698033828496963106435582783749713601*(-695256498924269969604922885763859778401241429045621315619659776*y + 20904413208014940217372864221325449472195501093856781865319964672)*t^25 + 1/19744527036368077698033828496963106435582783749713601*(-16896987998803205223986998466131966520760093320105543542475919360*y + 47392841871980660475599395435686977112761395522951380135990546432)*t^24 + 1/19744527036368077698033828496963106435582783749713601*(-57840648873093696517872718325768475067116216762546299772656222208*y + 21517710400915514004517503723424523151283461911419236961921597440)*t^23 + 1/19744527036368077698033828496963106435582783749713601*(-105409682676494671506177384984099274783369756208256199872322289664*y - 234108314825082536384972168104005532265889191346264374145030144000)*t^22 + 1/19744527036368077698033828496963106435582783749713601*(-65645352872891185082335037701683692983118595094684870277911904256*y - 863087535187582197942267194670988511877622796102804241093810487296)*t^21 + 1/19744527036368077698033828496963106435582783749713601*(256134145564151660190445514950605306076459310961095022701934673920*y - 1496644764586602332351659685991403319133486636723973339275841634304)*t^20 + 1/19744527036368077698033828496963106435582783749713601*(1044298174401931253931855580597069619617413014646564352852035502080*y - 991841939817218236355147394453831914144148613537882567814571491328)*t^19 + 1/19744527036368077698033828496963106435582783749713601*(2075090349807086128025124405754975609575361876776629618628180836352*y + 1731741377173007967403909855488001104593009332322210096253074669568)*t^18 + 1/19744527036368077698033828496963106435582783749713601*(2283445244184423050385853067590214477651461140919144461842547474432*y + 6355021310524518851410338213193439210053900236647542300060522905600)*t^17 + 1/19744527036368077698033828496963106435582783749713601*(271482275054827297352119197674276196139994337811615771066638532608*y + 11287901480977305965445323935921751902809736862161670691340651855872)*t^16 + 1/19744527036368077698033828496963106435582783749713601*(-3894966904857085425345657596445896304525757085095613401659007303680*y + 14829908925413284731290943943332304396556915323466016746043347042304)*t^15 + 1/19744527036368077698033828496963106435582783749713601*(-7781806091571305815887688017584625286587349565509490163185841340416*y + 14469075408544025427829619471676908131524258116078236435294835441664)*t^14 + 1/19744527036368077698033828496963106435582783749713601*(-8970282890924806215120768995352300979541676137548059436330518577152*y + 6018509617515111501072235211843801322191845200771951965233358045184)*t^13 + 1/19744527036368077698033828496963106435582783749713601*(-8168533785850383599180164982771990843124348454161177651101206315008*y - 11644830054792199652602698624537204446569963771249879409360451403776)*t^12 + 1/19744527036368077698033828496963106435582783749713601*(-7793712579342369231293683053520187817520378224757129045218410102784*y - 30010001331041903776418055784850465001847850012951529990537835708416)*t^11 + 1/19744527036368077698033828496963106435582783749713601*(-7539060080313607855297465281180883244474778112483751333087196217344*y - 35683720272530184487529824435900729169311216971228470833477891129344)*t^10 + 1/19744527036368077698033828496963106435582783749713601*(-4575520727080975495269863218791092229230952298853614404887195418624*y - 25329603581429820096287736281431574961570266789737522951451609923584)*t^9 + 1/19744527036368077698033828496963106435582783749713601*(1142375950368305247547757894125913974219610948847333472022600613888*y - 10337827316425735922655599014811496097933329018444144047292533440512)*t^8 + 1/19744527036368077698033828496963106435582783749713601*(5368859817835282575915194198948623462741301527092321596509129801728*y - 3131834893737248169283863282720030353265759224137187597963659051008)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(4903886829381573289780217870124750247976248023241846612969855647744*y - 4289093447450992661846663395644132478058071477040976164478397710336)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(226301997015581294122267705123807404148851411402161356991490177368064*y - 982153583093136869978951850930631800191539557755575981157283897802752)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-24552222380726073364853851113018440357132762638993154062667631411855360*y - 126792652357470940015645727805240070694685819173498753706604949888040960)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-4995952222331800752652984458385767833209082668450233892414460926309171200*y - 9977329924124312033079583886609569046392738500012030116530724431076524032)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-394121707730990175352665578887608360979079903663712132259230054547980288000*y - 486792881156849065065359115628469369513318401013418028792366213147605860352)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-16208605607932867031283027856695965870381972952669750212346584656191739133952*y - 13747864936871369296554165554414692538324112517152708644695658195226577600512)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-288863745362186011320782476137073481699215006448644471725631019851717174886400*y - 176427338530410019527064528626630351595217114721460027329109267679625571467264))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^7 + (1/2981423582491579732403108103041429071773000346206753751*(-25817395273449415286682627730243864058392195680466967224580352*y - 110392643717026201738696152352517678953389053778364732947690240)*t^31 + 1/2981423582491579732403108103041429071773000346206753751*(-211664912532018650778732205814482390181245916990711422623006912*y - 1783087001758969199489340638576247453933711215915022585250101312)*t^30 + 1/2981423582491579732403108103041429071773000346206753751*(613570844436261592090813213157826633168360902512687940818929408*y - 13876647155188962595578880261103365092745281046031703385564410624)*t^29 + 1/2981423582491579732403108103041429071773000346206753751*(17081878445250346206960800535746631204551883952238493271571323392*y - 64506554049124751850730442112436450833691952399211086575697109504)*t^28 + 1/2981423582491579732403108103041429071773000346206753751*(114559538052268835897036762994717582973941496785464337483487464960*y - 164375290885738906426549343737242078301134112553270152467332605440)*t^27 + 1/2981423582491579732403108103041429071773000346206753751*(430505002694239610557792635617936973228889339245103566550742169600*y + 13274893458586870601368789745323994903035230040998088357984217088)*t^26 + 1/2981423582491579732403108103041429071773000346206753751*(977714855462960474019311987876322380714847837967348249527614877696*y + 1983011827529451677505364527123747505599664125958230946462850715648)*t^25 + 1/2981423582491579732403108103041429071773000346206753751*(968967042880227067884145302099818227947212533127771250477282275328*y + 8691367977291647775987689325371561469041551895520334153022022979584)*t^24 + 1/2981423582491579732403108103041429071773000346206753751*(-2086166832045627162968920013221812859469588081762464716862500962304*y + 20195325856789809235595718828789083953868381722535633339820162220032)*t^23 + 1/2981423582491579732403108103041429071773000346206753751*(-11987057840753222346415816756099420510424642114863553248001214578688*y + 23606624504952382384530703743378287540958895844069062302552382439424)*t^22 + 1/2981423582491579732403108103041429071773000346206753751*(-29080711734189861091108956275098123125984804994678426196536006901760*y - 7557133325796230447440628080835369001663837252156651335204100145152)*t^21 + 1/2981423582491579732403108103041429071773000346206753751*(-39787067221476463412493177435166197792875295237597279859860042940416*y - 82909937221411994249958363220861003991152995154297550437417070886912)*t^20 + 1/2981423582491579732403108103041429071773000346206753751*(-13156209534333562788829953691224466815911100458709202241199656140800*y - 157912757398305529932219682861972437039380148152689712542385431904256)*t^19 + 1/2981423582491579732403108103041429071773000346206753751*(65375195077282702699539679383529677061792742036455213730474682482688*y - 157088051834247521043987167492585422136347699794989675711351174725632)*t^18 + 1/2981423582491579732403108103041429071773000346206753751*(131446271409507909171772834682970920391090360656263757682462717640704*y - 38254160731577402627601544964935062114923019329112401720609017430016)*t^17 + 1/2981423582491579732403108103041429071773000346206753751*(58659891238192989834838616808705813353834690057186265611070584389632*y + 203022156561682242408379375489890179894705770649160252326491101069312)*t^16 + 1/2981423582491579732403108103041429071773000346206753751*(-177653721605576135529261470759101221156043124414705134015201211842560*y + 510806106054483819683869667089653101002233786168645151441585893801984)*t^15 + 1/2981423582491579732403108103041429071773000346206753751*(-394709658748307283765066775217551192103214892170599701212358344966144*y + 593581150173354939406969709608396487257816603794156784382687934676992)*t^14 + 1/2981423582491579732403108103041429071773000346206753751*(-403776016052574170586872454336149651416757274472086940209736901984256*y - 55499740590396874106046015266649803450944574647474618080673281343488)*t^13 + 1/2981423582491579732403108103041429071773000346206753751*(-281977296375425085152563857322707848279412067617376146690322716426240*y - 1526116487952650294763847551063787217466848515927660381544098861940736)*t^12 + 1/2981423582491579732403108103041429071773000346206753751*(-231999059037668371721147330444241883283557659454475602921172974436352*y - 2937473551706468839261660826734998981116024821848416900133517189447680)*t^11 + 1/2981423582491579732403108103041429071773000346206753751*(-200480341116484650739388043343176883819718399378773559110760669380608*y - 3129114323127765047808841318802811908945100321369864003899932727574528)*t^10 + 1/2981423582491579732403108103041429071773000346206753751*(59553909852182726137802285845256667049331034533448953650978612051968*y - 2027081503841394606909134898714585680114569577435240977106562396979200)*t^9 + 1/2981423582491579732403108103041429071773000346206753751*(514464426205866378099172225245216079669398288094165140265755148812288*y - 749777175117881776696866356900433228819035931061150368263396502011904)*t^8 + 1/2981423582491579732403108103041429071773000346206753751*(774770738364099364584209769702549963446139694633116413924351768788992*y - 236247185035318318010083716977711892166053875550016496445395262504960)*t^7 + 1/2981423582491579732403108103041429071773000346206753751*(599588827514669809698696987934700629046836380095062724911957838659584*y - 349760149383557388990906576295242033610654555055453256198642072551424)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(198757935358123447595709739083800385380390176168900124397200643981312*y - 465375871961219762153433690568217080003083399997246156155670298099712)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-11701389630587636995467198301977087144157526472918291492766037248573440*y - 51499088458170071416651847989715337092354024720563423911460207381708800)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-2864625825087413527854878318803847399796572618968693404560282419413909504*y - 3303181131432910071791561290441358133842034761915195087034030369911341056)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-230759224908142799321406670419907449951887753396611092768575110154463215616*y - 115782173399527710233815520949951979803171063787116895914577789860527996928)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-9547672420571556021352390731734151173532007103813333584683784721446968754176*y - 1588156419144070602801937381713265179991304519574528345462945842486342320128)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-171216974933282419021296965230099622241108639832659969818847167487172543512576*y + 7139189803403094425758768016684016594563573819790388472185281560330020847616))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^6 + (1/450194960956228539592869323559255789837723052277219816401*(-3042771268961950275441319606563010076050443898013389757239544832*y - 9533966375917011621637347323138515643761704897595810535110493184)*t^31 + 1/450194960956228539592869323559255789837723052277219816401*(-31047729698669479979401165762444820751926317403270005601782047744*y - 183289551785503862559888330113766516911835281517124916299481680896)*t^30 + 1/450194960956228539592869323559255789837723052277219816401*(-21936756382198313121498777112246524696621699547921424206064105472*y - 1696858029407469292865459475353006272636111964514156819987386394624)*t^29 + 1/450194960956228539592869323559255789837723052277219816401*(1484046190179079947849794293771864048825991570074864518461253279744*y - 9504602846992326403613997940020469363309354207247746850648390000640)*t^28 + 1/450194960956228539592869323559255789837723052277219816401*(13045697523143979687740372795052470330887615568615893846795283251200*y - 32484645860970285141924902788002261957982141742196228287719194083328)*t^27 + 1/450194960956228539592869323559255789837723052277219816401*(61834272875938433391597173475632200171684182997885546628788997382144*y - 48340022912336077902673894441978276506528450824734489039260649414656)*t^26 + 1/450194960956228539592869323559255789837723052277219816401*(192375266279219104115120363828963462454626649336869963441037904625664*y + 136750308000199402417203960251516411503977124264080917793254981124096)*t^25 + 1/450194960956228539592869323559255789837723052277219816401*(387388998867133901989790071136690214429034897389672869781242863583232*y + 1107302169249230045760771810457993153022756029391609705895991885922304)*t^24 + 1/450194960956228539592869323559255789837723052277219816401*(321905653400832224652350548541043872385999302490681046341755688517632*y + 3709804752240240520452280260482110374067321401048933993205407723749376)*t^23 + 1/450194960956228539592869323559255789837723052277219816401*(-975587184467285997480681825734337853200656464064146867520544797097984*y + 7863218401531493206634678038255984399071140574460245143375636744896512)*t^22 + 1/450194960956228539592869323559255789837723052277219816401*(-4984824532217458339923795947860805169687519488988715152704584106115072*y + 10534009516448377814756903064040363563542977506754748253982417753473024)*t^21 + 1/450194960956228539592869323559255789837723052277219816401*(-12156392749434428433344409726194396507561111011138259861415804324544512*y + 4929967069774385150522650407564954575322565036153755254880192570064896)*t^20 + 1/450194960956228539592869323559255789837723052277219816401*(-19380122896830379730029572076153197489161850276108978618233347513516032*y - 17369116705338806484448382035868828954290477770378691250933277722148864)*t^19 + 1/450194960956228539592869323559255789837723052277219816401*(-20043271837348018744862973362217143917725564571319096560843093060878336*y - 61745961603955833841552711586161283351541975326753322021120045289046016)*t^18 + 1/450194960956228539592869323559255789837723052277219816401*(-9449360548628734606292705708456149478991933856076717432165057232371712*y - 122151332789956642186825223594246396301479591081562291742176801548402688)*t^17 + 1/450194960956228539592869323559255789837723052277219816401*(10802105904313204603611459543680869276344923237725415121348016358817792*y - 171554997198759538442953871046106707472139248463049421002396436116013056)*t^16 + 1/450194960956228539592869323559255789837723052277219816401*(37793525157774149659252709319690131800763275921504652400169822992728064*y - 172398888988344367834746667437156448869339329440862988994150078850531328)*t^15 + 1/450194960956228539592869323559255789837723052277219816401*(71909138606830039884869333773633927478867603310169872291381774913634304*y - 117309070227428037288950781314546743871173758882008586330577959861092352)*t^14 + 1/450194960956228539592869323559255789837723052277219816401*(106567015325145035147195030925746552805175867316218109315508252167897088*y - 49625232943697600367690857789396203883154978397753309421753446051086336)*t^13 + 1/450194960956228539592869323559255789837723052277219816401*(120238080402482402025081390696849899422409144592090338208398381577928704*y - 13034421515700173599337606828830890313646747834849735510175727006777344)*t^12 + 1/450194960956228539592869323559255789837723052277219816401*(98123766363193194429838341029032518655916547485812109812578290038210560*y + 8268482226474910682454966999572402049666490077513925922721048456855552)*t^11 + 1/450194960956228539592869323559255789837723052277219816401*(59508871641963478257724912129726456915577913043115421864836304853794816*y + 57084982790219344441787750410070937552314333189516652390767778141831168)*t^10 + 1/450194960956228539592869323559255789837723052277219816401*(40499710908806651972111259137114036850964312939050201345745217573093376*y + 121825475678670639997621371737757653648054679394869362405907378538020864)*t^9 + 1/450194960956228539592869323559255789837723052277219816401*(48185885925360066956925309917060034084460761974528474508047640699076608*y + 142289603479904288501750789426055567036215218245680483708258171479916544)*t^8 + 1/450194960956228539592869323559255789837723052277219816401*(54575059585369922174245520024296777572989592748229929455608967846690816*y + 96536305385142093774575429116696912729233882296950801443977544201142272)*t^7 + 1/450194960956228539592869323559255789837723052277219816401*(38398858071132186612294642828117862717187455735073224790152575379832832*y + 30365161318522368218941179441767275216516876203247502494597122650800128)*t^6 + 1/450194960956228539592869323559255789837723052277219816401*(10488586626337065364113792760381471211291049318111473743825771060789248*y - 6118342198696621462399712443555858206586445435565026350565033118793728)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-7375056359631137241610661627215989963799634714088639163677043108872192*y - 9261049514560667558006355282010628996773237093049398858776239633596416)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-1439905067892415795482257902329001148344327789888894231893743933325312000*y - 353260350249315146304333519324289591769546138793425774231894363989868544)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-111269257363377012201133838407979539533303591996338377557811782298210664448*y + 17336602425854139386418739942164108938206096326871159795285995067671576576)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-4536346893524188608806961063873318232044350817852545240385394548986244759552*y + 1911182241717485348382736664530867537700596941506666925969111559032444813312)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-81168763656779938258853717473097252198222471808091375263047674997744200581120*y + 48756908105040162437875560817378234233950814833575103130177733409985955627008))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^5 + (1/67979439104390509478523267857447624265496180893860192276551*(-246603582600156354929329113797610991696304832945344126057007783936*y - 647114644310798911680386311696134207910201909322299308165827125248)*t^31 + 1/67979439104390509478523267857447624265496180893860192276551*(-2806929956981888641080342475664082602139652493972541684813724541952*y - 14252846318639524233184265411452403496923548417033058710653603892224)*t^30 + 1/67979439104390509478523267857447624265496180893860192276551*(-5685500060150067166964136826325796342806576173570130840479732912128*y - 146595356128377401665492831630163287772500350578375958047194504556544)*t^29 + 1/67979439104390509478523267857447624265496180893860192276551*(105154269451125724977005390692137369795744069077663004032355674615808*y - 899472958346794869782734388318082188172102797063419350701623093014528)*t^28 + 1/67979439104390509478523267857447624265496180893860192276551*(1121522963824632893483101662082040114757017402573975071392105753993216*y - 3420374530779553746753294427377234130714674840915798907916973296934912)*t^27 + 1/67979439104390509478523267857447624265496180893860192276551*(6012470482382628990862792901295342857843707524069116079596570683441152*y - 6631946374043520303599097003708031197992027083311345394471345030496256)*t^26 + 1/67979439104390509478523267857447624265496180893860192276551*(21096996239498066391016999130857466385122256676173923281485495197122560*y + 7308693841748528223468503693864433378913421839601401400793550680539136)*t^25 + 1/67979439104390509478523267857447624265496180893860192276551*(49354272297641790140107409964747158765833249407895031960239916337659904*y + 103960403984968083324252491426388784012937131691276097727556106938155008)*t^24 + 1/67979439104390509478523267857447624265496180893860192276551*(60628582479315277983339865176158046677187990613114125746448519014645760*y + 410396765575241573052545769189968385694896438783878979471281143749279744)*t^23 + 1/67979439104390509478523267857447624265496180893860192276551*(-63972998404477835466971901305887168587790045193118332932751090003607552*y + 1014032503572575870173080863509042526973922250298612767845633713945575424)*t^22 + 1/67979439104390509478523267857447624265496180893860192276551*(-554110516661301446667456383590378172581410602099527769452063526637010944*y + 1660215347810384316830093142348025992480343231320195558677073352665858048)*t^21 + 1/67979439104390509478523267857447624265496180893860192276551*(-1602904457333069778981987563816054620795223061996138924417713196455952384*y + 1370196129440902129441052290205790110034096324953280092201450640264658944)*t^20 + 1/67979439104390509478523267857447624265496180893860192276551*(-2988889327968961839038875059976420159249608635115198277496454854999015424*y - 1598910823436937011510877694192393640629222981055540946683939929357025280)*t^19 + 1/67979439104390509478523267857447624265496180893860192276551*(-3762291042140174017528321238772465440122298484681542531211029656866127872*y - 8922552699781903224532220116358872317814242828600679064155541442480046080)*t^18 + 1/67979439104390509478523267857447624265496180893860192276551*(-2527161321962850871494902458757364142394302913596107070120648348067168256*y - 20233725734701173170805586114965569079526720686542863552141404413418799104)*t^17 + 1/67979439104390509478523267857447624265496180893860192276551*(1712893694144085647942846659321258436298471098088283380403363074602434560*y - 31053669637270297849017584232948183588052123834247050805018462015685918720)*t^16 + 1/67979439104390509478523267857447624265496180893860192276551*(8832831744057944980173975432321552783731994989024748484994867190281797632*y - 33805636968616989469245328968592781318863374295870996256325989052576694272)*t^15 + 1/67979439104390509478523267857447624265496180893860192276551*(17192000090051815346891168825692496036778360499413707230078616686282407936*y - 23439328933068891918788014630704569992973880866046235067670293520454778880)*t^14 + 1/67979439104390509478523267857447624265496180893860192276551*(23536298049509498509227152988574292529719163360559370985068144942081114112*y - 2523583837990502595073140234677268644298096485787033285326843207026212864)*t^13 + 1/67979439104390509478523267857447624265496180893860192276551*(24264229775962781801151175915560302785921536586912701593791394952373075968*y + 20726885094505336780993474704197040475953869886444069035643585976105697280)*t^12 + 1/67979439104390509478523267857447624265496180893860192276551*(18443025943730196417475589524370605412554987851908728738425057448562786304*y + 38918025959126726675792154559419544536752142925293351452642413794048344064)*t^11 + 1/450194960956228539592869323559255789837723052277219816401*(63073858516607000664860684617558699432452050414121586761125661002170368*y + 319539214451861630165212410617489152066575129247223549261373722213744640)*t^10 + 1/67979439104390509478523267857447624265496180893860192276551*(2615516210451176536599076327811206053514667325720631553617338426011418624*y + 47127038720037016903080846004217145423781088400549926891196278935362994176)*t^9 + 1/67979439104390509478523267857447624265496180893860192276551*(-108882900070087546440296433757375254274226647353075868081705221756026880*y + 36495064207231219751900085344712112736444181143269475142400095922063147008)*t^8 + 1/67979439104390509478523267857447624265496180893860192276551*(-320630809580169490609480135157764632254728821378092017626946706111201280*y + 21495366732935499107438911696304987665170261350120179140333040211853312000)*t^7 + 1/67979439104390509478523267857447624265496180893860192276551*(-367112256394424554379361815617692848533084533496283760633902125893550080*y + 9021208576708022799319792489323151821870965834167462046654742669054443520)*t^6 + 1/67979439104390509478523267857447624265496180893860192276551*(-788117532920009780708508116160335529117992265596957992813125154709176320*y + 2507773251912842512037461827007742486476272113714659023150088072093237248)*t^5 + 1/67979439104390509478523267857447624265496180893860192276551*(-973348174260726834285010455266198537596949773700731040907870904850055168*y + 567786434985423986666256098905282480264887367992093107196258027829198848)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-698192414039995643224109498845815160251352053153795891225860539523530752*y + 303644534761019918227255638116876563562390420799679280329884651831164928)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-46104180007272563048578873692404430086935464161210348394963491386904543232*y + 29694448969012128500362451628443715495038001653617437068092188653116194816)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-1766207426746305469321284849046255715344104669014807641752295500541996302336*y + 1553841333195865423955479537770243479678432034582223669010332497339186413568)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-30831792887048797266734312885660082605472794502060174601032589972496613113856*y + 32740780190538585788705040981149993222843148980289198520442061730033157799936))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^4 + (1/10264895304762966931257013446474591264089923314972889033759201*(-14217221978115067963387142481149760649832038612473598600687492227072*y - 33212999587452313200106517136105167909300047024179675441501333430272)*t^31 + 1/10264895304762966931257013446474591264089923314972889033759201*(-173867306629497396064382277139336964677787738851812136860356125750272*y - 815174554008265056335273914017857937487598456463248271987772555066368)*t^30 + 1/10264895304762966931257013446474591264089923314972889033759201*(-468452400908766352996773400764488845674715393269267995339122104643584*y - 9002260979774527525465580990594974693189850294786091386245283033616384)*t^29 + 1/10264895304762966931257013446474591264089923314972889033759201*(5813852622663435369294833746798264206240866323902136078384373835423744*y - 58367529239730206984721106146149889805722395473205605056782141583286272)*t^28 + 1/10264895304762966931257013446474591264089923314972889033759201*(70643337825375041522729021229566667684532385650347500700024785204453376*y - 234714979343960291522522446431887145954883233401511568096623265040375808)*t^27 + 1/10264895304762966931257013446474591264089923314972889033759201*(406866220677312037740605103455744311769721352841670559158175943104757760*y - 501931741013683935808486568124690227174775799495592735222907279883862016)*t^26 + 1/10264895304762966931257013446474591264089923314972889033759201*(1517863880702512445385555464618147994369134488212219845613944630541877248*y + 323441108469890617986441712897755043765810706089107990819778325725249536)*t^25 + 1/10264895304762966931257013446474591264089923314972889033759201*(3783004249607706458179442966366169333704003932426070162599743908951359488*y + 7085914744942398686195447729968237344671707850034787291217112749003243520)*t^24 + 1/10264895304762966931257013446474591264089923314972889033759201*(5171987472519456709262590103498250311141495170974770616985459687534362624*y + 30359493552051059249288573932956342101422869458728778724857315173315903488)*t^23 + 1/10264895304762966931257013446474591264089923314972889033759201*(-3593225125442351076676349229730196777839026938337171416145375503857483776*y + 80159966594232745162448761100204567229188464830575936478911182642941001728)*t^22 + 1/10264895304762966931257013446474591264089923314972889033759201*(-42283424074727051262180221757209456821398128212945535657433388080993140736*y + 140471640056453562209399522424514874826966951432346466567386967987472826368)*t^21 + 1/10264895304762966931257013446474591264089923314972889033759201*(-131240278200489391284520411103240035679428440186031487786790117655455989760*y + 128644085719547284849501330443756672343271674255194206257413719528703000576)*t^20 + 1/10264895304762966931257013446474591264089923314972889033759201*(-258768108378671878326560966941681373722754941106926446189481108867827892224*y - 120914808163096963065199374426826633946284691735372445631600336328510668800)*t^19 + 1/10264895304762966931257013446474591264089923314972889033759201*(-343078845135677813468075897484683557352665261348995758730627768145579868160*y - 783986378445290307095282360246891703452848699088954722682751713748260487168)*t^18 + 1/10264895304762966931257013446474591264089923314972889033759201*(-238488953767284902112010023058277239359741829778211645009281842495088492544*y - 1850207623092946747172537147660328835441869703023602352960319099077289574400)*t^17 + 1/10264895304762966931257013446474591264089923314972889033759201*(185622081357834944235078866798356263295472109352591680116360392373541273600*y - 2907677300897257960839080966958054217731237711743989057483691795421667000320)*t^16 + 1/10264895304762966931257013446474591264089923314972889033759201*(931532093060871442843265648938684728747616856204343569182347677756597207040*y - 3198707469040381761175342706860472705044047967693789404066948229936101457920)*t^15 + 1/10264895304762966931257013446474591264089923314972889033759201*(1795316076581490743622365663291626802588140953580989162589617220149659566080*y - 2113056628065830014540930262834358883043386231751021950457402261972403093504)*t^14 + 1/10264895304762966931257013446474591264089923314972889033759201*(2397616079898395352520725292891282968514195263765875810284171788731874803712*y + 249204927143906032079770391948057121556680817822474558114128424958416650240)*t^13 + 1/10264895304762966931257013446474591264089923314972889033759201*(2382573997267719545507229536535635624837386263463458565740175820468778958848*y + 3042639247530974305987128902590392724352499709146335871056552160635614396416)*t^12 + 1/10264895304762966931257013446474591264089923314972889033759201*(1703027556871996055214477802735903739240365160408597737293653302877815308288*y + 5210550232902525917811471871310791850095134679193126870715256857846626648064)*t^11 + 1/10264895304762966931257013446474591264089923314972889033759201*(715293515104452783024299794880908702657679671635659814533565724190658527232*y + 6052738910738823409143565993412773077693081062714474798721534882898048450560)*t^10 + 1/10264895304762966931257013446474591264089923314972889033759201*(-85167125100997795311792451683191984954614173051504878508162781854088298496*y + 5469800541301006533041393945416734784965469233591216014054226255135501189120)*t^9 + 1/10264895304762966931257013446474591264089923314972889033759201*(-442903085905443376380599363836754623446813189369461469626251602934735306752*y + 3929922492773958851363505616582357149011055360657972542265164984424213774336)*t^8 + 1/10264895304762966931257013446474591264089923314972889033759201*(-444989536280473214319548857520220536036218601577393320464043760558519877632*y + 2206214172956773274977604381474319955334931062801287419890338682677424553984)*t^7 + 1/10264895304762966931257013446474591264089923314972889033759201*(-313177390882585811593120858705534498559921614512746314335941962581833416704*y + 933792953620994152515063454349512427502182962369122218889789607139390521344)*t^6 + 1/10264895304762966931257013446474591264089923314972889033759201*(-188788745895277400469765328155290207120703799883736291187877454129810898944*y + 290300719390082028684713019738699866994274889716033562027918508665264406528)*t^5 + 1/10264895304762966931257013446474591264089923314972889033759201*(-102939829557743881159157136656681714479932601381262339825860125558671671296*y + 75697024296459539264516373384084857714179657280281648320750373339083571200)*t^4 + 1/10264895304762966931257013446474591264089923314972889033759201*(-47639375625915360220436294240611225646115781109002531651045322879768985600*y + 27789635781783960128587838307023214960234205646918143463109771679865241600)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-16585466234786130740783015954826087785778705870572010735001020317961289728*y + 13079699168445208060568933039834733065711977828646058882254632315659485184)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-563955231878826582873639825939740491909408561023290395721231109061657755648*y + 616325968911480117937125676095467467611456377292103215428846982297632636928)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-9269615384487768022009771455016414671819504530833376496874951363136015302656*y + 12569269889394080961594494361021700130168326781011378817028603597245852418048))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^3 + (1/1549999191019208006619809030417663280877578420560906244097639351*(-566333933055255635507186102169069911541848373349361077602580459634688*y - 1209289559599524334754883129724397180280002402875202616793023502073856)*t^31 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-7316880027607434288374579998651263020833600355870256745631188194164736*y - 32473155399731782364278224545418403532492148534107996930825198871773184)*t^30 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-22779012221472901095942188274303995332259930229635764998768442601594880*y - 378076815674327098529341839267384754894645318891351875853462718953365504)*t^29 + 1/1549999191019208006619809030417663280877578420560906244097639351*(231485743294530185076382093928251176195215967344064495918517471213387776*y - 2547097838680033547942253827039302645055076177367799062248598579850379264)*t^28 + 1/1549999191019208006619809030417663280877578420560906244097639351*(3079004491099488703256376387597192515878661665187384826930859509179154432*y - 10607174884470496790351640131863323186136491686528470492991466586743177216)*t^27 + 1/1549999191019208006619809030417663280877578420560906244097639351*(18566277905758739134229432060339288029019849020060020824282326789768544256*y - 23769820948101487094213310095946440825911473507480053630673180757138538496)*t^26 + 1/1549999191019208006619809030417663280877578420560906244097639351*(71834532255467017276264694185608739756629164300704142114960369052910092288*y + 11984072045755760710240453232563594790480148658960444794972524965087936512)*t^25 + 1/1549999191019208006619809030417663280877578420560906244097639351*(185091243686755536114042082177351025617587900933363270760228705149216620544*y + 332481758939641822590663437419795650507960878654834661944645935765778595840)*t^24 + 1/1549999191019208006619809030417663280877578420560906244097639351*(263513635907155598864971475444021968785178963757777577694725617594885210112*y + 1486036979203380704940889404837163296740932766876343715981579834898924961792)*t^23 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-164023163921812085918495898922681414587678284534175517952249373860133076992*y + 4059582328888267028885069335717855240887550229384346900464728080949954215936)*t^22 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-2155689332667538418508558080806748992617317102752771951343285600427423301632*y + 7332195662969723529338682145243336059859439695374330649321965880532935901184)*t^21 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-6898602357756233231156514434745631183646865596748477465449773186336293912576*y + 6884093230257749419116003780928761676636891718366459468933195302280097693696)*t^20 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-13941893003917766126684855742127797758659224494386817179591544917775244853248*y - 6674117160671311922825028411352018665709985952366645997472358306778573701120)*t^19 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-18811111548150160539146386505026535517338729075661631408013795881905675042816*y - 43797479180530055573802092888333328731957121286817035444965735053566641438720)*t^18 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-12801794682625631661500935546439886840422896230525877456048679114657117503488*y - 104533844636311926524373493967382158137732460399187277282696376176010902634496)*t^17 + 1/1549999191019208006619809030417663280877578420560906244097639351*(12570467520980884847083640685357288434308197560612661213430677398402994536448*y - 165371694678122803204841696703118173561762959190108742933964689734017797324800)*t^16 + 1/1549999191019208006619809030417663280877578420560906244097639351*(57847699064232069902180251720846107863141297455176512939332890229465663143936*y - 181018570272424860288547205229536181669440292063789243541547697798392171200512)*t^15 + 1/1549999191019208006619809030417663280877578420560906244097639351*(109868608559237971254958209766310762019838704113207931217332234741401486622720*y - 112027720454541385866622534474813049275603497259160741453387730726008918114304)*t^14 + 1/1549999191019208006619809030417663280877578420560906244097639351*(144367593699543115868893012579457139587061807383549805904154177693776512811008*y + 39480017257903677685622824683992771012651839229597176365721065111796234321920)*t^13 + 1/1549999191019208006619809030417663280877578420560906244097639351*(139727043708221916668680337676940687399516207838497804055688886800501304197120*y + 221113523971417546658335481854209995171185081698772942618108832536944470654976)*t^12 + 1/1549999191019208006619809030417663280877578420560906244097639351*(94192643045974949575882583125628453474631292463632615260815192550847310462976*y + 359924339841814631904925880395960452729249157327773307226434090871506417483776)*t^11 + 1/1549999191019208006619809030417663280877578420560906244097639351*(30165838395431582224636040607492617119493963543885017453715415868639750914048*y + 405295122825956196300043328804140445595396332573217303128245268564897830010880)*t^10 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-21765063669695548367761003090204201745159874371067837605643548434864797646848*y + 353892056486858383000509723347464640638723677990892307854822446181440194347008)*t^9 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-44666658373337258192696829372867979530917065729355012879118955796653016088576*y + 245026742624260211982985082158287001474076608757882184126536238578542753873920)*t^8 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-42311644811381276461746565532519080585814305177606529428497728357530758807552*y + 132903071617294671373202016094218508267810044754341908164104820365282691252224)*t^7 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-28835241650826898461421141344728473128132516684444914207344923134508788613120*y + 54629707540303286588029047000687872824951578309465678325417775716842155802624)*t^6 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-15659966717003150016829385620505135530579538415343265560507078056478978867200*y + 16318120704705320953851117480464079717060768258603498537758198101828385636352)*t^5 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-7028939436252632221664004534942056093791070629772636219744210847680711098368*y + 3677362732467128987611594907227155231784951752537749652025236707523044573184)*t^4 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-2586121654208384904940927578767207620228770172155870883869250959136524337152*y + 994439541367076460153602853953424318008281623731587736611286786172147204096)*t^3 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-735602144942008794878530176827170119373419604325623889251143455749271715840*y + 429101251216171797012475936482515902967828102523280602063167015853741834240)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-142646527684528673541206652336343260461543282883294925032169441931839930368*y + 138980558343407005873005402036956043630945169304889942564131031155094847488)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-2126896303565942495155840348172512418977063674856848569548141349445165907968*y + 2949551048910300126793799312835806472050234454891728036678946700335909961728))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X^2 + (1/234049877843900408999591163593067155412514341504696842858743542001*(-14156046518670373395416634617046444177933326218037605741446890754048000*y - 27760453724992140748715535419184136869596215365833474640171859428212736)*t^31 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-191697466042630268873251065084525481644191008739956468494618728522711040*y - 807476342754542067169018130710828155830350921349644153611145243349876736)*t^30 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-660362245622984059039939046606681629267514412375525936335276290456289280*y - 9817191141096515082979636688947419897646349560945308963589373153120747520)*t^29 + 1/234049877843900408999591163593067155412514341504696842858743542001*(5806037074292019230677468748538616573978937591710346339711484626941181952*y - 68148486130720535613706786746272072776220662927993964719768755526375243776)*t^28 + 1/234049877843900408999591163593067155412514341504696842858743542001*(83089861298655233546450229058672594245015444401550584432718771389334749184*y - 291001825631442490062886630881879100970277230946835494310306990450139922432)*t^27 + 1/234049877843900408999591163593067155412514341504696842858743542001*(518092080491992791195627967736408443723508728534044569990203743148734676992*y - 669186820086034284648928403019072474951934749758573305104827855840441008128)*t^26 + 1/234049877843900408999591163593067155412514341504696842858743542001*(2054938994486100317811271100273164296347672163703670627089454242272756891648*y + 321999320208094698978952702452688318029518473537173344704779897735860453376)*t^25 + 1/234049877843900408999591163593067155412514341504696842858743542001*(5402575790812266587666160948529656256850114708454585827125497069073347379200*y + 9621278694735043635426388141710180083592097810001365364352745190191718203392)*t^24 + 1/234049877843900408999591163593067155412514341504696842858743542001*(7810015117936818806544389211672853168205225232062137286574424594739537903616*y + 44003309711516530295816525090016034652316067253242062067061574587515825815552)*t^23 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-5086649705308779861135145943493879839900136251230025842586815032394600415232*y + 122584376675575975898226359915258937267837225424377048751381874254893841121280)*t^22 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-66616286719556171394123391276579645321552889715287210009399788221261322125312*y + 224728668807082324014245565334105467914327559826601300797530195319724942819328)*t^21 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-215980150484661433810379023665314951764075554254348356846999873646577800183808*y + 210317898505426302131884693634387092924456535894557671340601026685193909436416)*t^20 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-441727624654183727476839901297388062172692936179288899732182308248838419251200*y - 228918553684810604396965964448364523013026509132679225335835950934509416873984)*t^19 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-598830495760514819423657374772730089940391417764815766414014130573413953044480*y - 1446450004300259437827277420668125719634974989976305998177502419278936355635200)*t^18 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-2587599340348805376963829369771109990863399787865685331608599076617119072256*y - 22882907162934665926053541751105990030577099977881638091126820033037695188992)*t^17 + 1/234049877843900408999591163593067155412514341504696842858743542001*(485039213513094255929373809350577484694460753697232701088377603275324217360384*y - 5469341333086038809196144686165427797156566270548417764570410840013376042565632)*t^16 + 1/234049877843900408999591163593067155412514341504696842858743542001*(2055367244405744243366513154921927644205325095007739297487241054814721030488064*y - 5928063582387295857873215053629531767501841868234661619184821749719432213561344)*t^15 + 1/234049877843900408999591163593067155412514341504696842858743542001*(3849705195941248135773594125652789866301225789436770990254750238102661927796736*y - 3410749998225869828192341022269998725279924121772929262577725966370769362485248)*t^14 + 1/234049877843900408999591163593067155412514341504696842858743542001*(4997207936662103953055473662832283692120014845739985319047548643497981744513024*y + 2081870758247928460151027604833116561599381314471723733924552917556987848294400)*t^13 + 1/234049877843900408999591163593067155412514341504696842858743542001*(4735167880520213167422229305517719641029273172386752190843022736388880496328704*y + 8688003194744670645711384684712462037912415351844782850671458532373294183612416)*t^12 + 1/234049877843900408999591163593067155412514341504696842858743542001*(3018496496637469187669234708072490758863722566235672026429892933821756294037504*y + 13672659004687247338488097108305796538375978534275680610088359845266714089488384)*t^11 + 1/234049877843900408999591163593067155412514341504696842858743542001*(656264653852028638645261685269347141430580953310198548354112689728494581579776*y + 15102079938870565988376280122843744331069130807886772266256847285511052540772352)*t^10 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-1248017380735432376038246545212912143378107383388355076481666051729577029402624*y + 12920414987180384966852011100441593877006140964490820762100787686191302325567488)*t^9 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-2059778819394138670557924508617250720899011513715321827168822580664020586463232*y + 8734685797482005577500063463425366194161980519917065570592294260841259363991552)*t^8 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-1890630209801889920168474843061394703322551594104090771618786301212830398939136*y + 4606503238484099254883469360879735143974574870898439119997531394986253305774080)*t^7 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-1269915367558845480458031033086460346454093664752638020810567806618562503639040*y + 1821586396078759084171067064226054726812185912622350425555299413623719648559104)*t^6 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-667347898214033487767739345699385418694890388641958704156057730627894207578112*y + 500274310996768193551134535689988610318469156412814231526978000642244180180992)*t^5 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-279262609460944619471947533225822876514424708485002014976312463510393967345664*y + 83846585045545755764075157965247603461864395656723041159970091955586840133632)*t^4 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-92053690021274764684179672380035666614263925915201261384100989516590295810048*y + 10307821214770089765385273132797359578011114562894645967414789747582831689728)*t^3 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-22878107693022196416097441018965971730374113818328763350946358292384346800128*y + 4924280157954057350320977513442689780099783329623625274118514976301114195968)*t^2 + 1/234049877843900408999591163593067155412514341504696842858743542001*(-3868725577322875298731197921807286551498204948680869875197230925992597389312*y + 2256756586771677257593198787720917155040619553397174093865051373495681810432)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-339391449418634300869139342416414448696273022685935499635826157109393752064*y + 375187179816520845480966758250936172420354275660321197356513963631563505664))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320))*X + (1/35341531554428961758938265702553140467289665567209223271670274842151*(-169101948209718293150831084849940868814776958743315203768213960353218560*y - 300740795756650536136488881289249245213549184598571051063536869384683520)*t^31 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-2392544116286506452235665762407715742430283846142820189016392279115866112*y - 9461579933667316018485087257488088043789172587713372367388105150937751552)*t^30 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-9029756889612896208621541210067385753302262253356236336932422081038155776*y - 119653790442364132804270524631246316810859447266993021885164003171824795648)*t^29 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(67895838044639336077668387852847181453035339806752369834164046177909538816*y - 852607121095438498882901720818705506711177824011156415138146351211197169664)*t^28 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(1047729041381827032722418280574442606364903689004925880309464665839778922496*y - 3716400374392650232954697385416162824006183629603559609995524911156131790848)*t^27 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(6723578211963879741620408129391408427075846805053851800180033596023569645568*y - 8697734785347836592015103846962456755155479612594384874335085233912583815168)*t^26 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(27195119804057564653278385514089255369409609715277653014826516936252747939840*y + 4316976377385869837762614672525258148632750014409667254790678015926017196032)*t^25 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(72523930337222205260230420935761423684833641609260661755651960790574013349888*y + 129661628764147582871620224036609864396617148544991029742337310390986405838848)*t^24 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(105380917042197984248213723910648134501480579096374784857463138848350865981440*y + 601722611015051545584573210006319060806336456060200980721471906939466103652352)*t^23 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-75630274285844550577922478874915253294691933890330543256564955931855284076544*y + 1698119412883186803430626732213318003247516628499120780986854172171097769771008)*t^22 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-948719625171103195852577545524253348650718219607058456381213573264938838786048*y + 3139087767110179429913313227197219794631070338300153615056476826693025916780544)*t^21 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-3094128455949432399272684861052324275870210457506410542603337892800925314056192*y + 2897341304636079716094511149792958150871468169612837925939854894175448966627328)*t^20 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-6370613255751773310915422325631824042378077839578729736126355501224818068422656*y - 3598268990153803480713299378052693319445402930684185307656216839289350270222336)*t^19 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-8637133025250985442524724507535190877117498933640097635361064925464522039230464*y - 21707394002896157540592315613765213979431952702157336000081568318945232223731712)*t^18 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-5365976153945556292738341664248791080480420340680652480387373280495436663095296*y - 51752503618462722636860990655417886735991165319191554247076836246602418692816896)*t^17 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(8210493091518183512495353490750366439347698022874161402457194836307674417594368*y - 81848357957697323856981293586246231466591664458680360683625647757032223053709312)*t^16 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(32621018679669720626962689323638344149142806860953402954044256874605344515424256*y - 87831851780517197810051009686383338329845936009881187647960194849370173448650752)*t^15 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(60451770170242377761549819886790811115628332182322688185973658679915035121156096*y - 46967339333753567974192146875945347204982945762198868207471166468777433421053952)*t^14 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(77823912491797315609496920732864170866044180295269751766022046973965753156370432*y + 41596900717537027955584963380077221074228984020778709905810283260784943988473856)*t^13 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(72574996230595038347490046340198628230202856294731846489959433983054594256666624*y + 148398372917891594558484677619308424364931981084992223275200401469804129357398016)*t^12 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(44011350145405190631032757635488727548044128991380746152880143178143456187908096*y + 228493682816575452114825495521424137565535892045832264340867289765976991630098432)*t^11 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(5130320244177987470305506570835636977233478515425796683211998090514317392740352*y + 249546276038817665118435031423164646709349332170741240205198872262564686520647680)*t^10 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-26136057840826806645504906076109111780847641096278214394187420675481955723116544*y + 211037393173540913480817466449563853748060584669995857757019249721185379811328000)*t^9 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-39124580777110065396843796530444173586997899889783253281750678964260245891710976*y + 140610417814068897112297767405228249031700822288221251151233502983411873355923456)*t^8 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-35340076989889643082297650543739938554507245130149251970512827295374239244222464*y + 72699654599513422577099296412876703094012865800212294993993981007197188671930368)*t^7 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-23628066121141365672135894668924064645301409428749385188514508703190558961565696*y + 27786382785725222459248938940371026263051041878575591708876940564079774453989376)*t^6 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-12290286415499815439971972753431401172771298193714320886161797076530618414661632*y + 6956655883948527373498472703499520279250113631559561915357659922452949776728064)*t^5 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-5009734350098611284471521848883031154298008422309184684832074307752831783796736*y + 694254318920411687758773950373344806189918066046489135672912658364888384536576)*t^4 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-1571599785020282162093606554001769613163311963468445671680554823083534554497024*y - 164694590253044064040804123017215252967384007818551646457926863815831210426368)*t^3 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-362174018762381324879401311207693556729063350372789726908390085682049568473088*y - 46769914701632778184569327365523400282735422944216181340927951239231792218112)*t^2 + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-55501120885949399510615292109071247609477906723820872186664518651144468168704*y + 5617119867467206715122963645579371759385332045773159900976381376853950070784)*t + 1/35341531554428961758938265702553140467289665567209223271670274842151*(-4353692274521125058060156053505674589348895749067442758889263701863390248960*y + 2539653826803989617201757697878310177120189186956008276018737159420310978560))/(t^30 + 1/135296*(-132141*y + 1752849)*t^29 + 1/5107424*(-98403777*y + 416083023)*t^28 + 1/220348864*(-34799669685*y + 60202656999)*t^27 + 1/266181427712*(-206224430861115*y + 26143391550537)*t^26 + 1/40193395584512*(-97526199587856759*y - 154544198309622819)*t^25 + 1/6069202733261312*(-23566490462589056325*y - 133315972074333950409)*t^24 + 1/458224806361229056*(2021877646439207718735*y - 31695125482278324995877)*t^23 + 1/968687240647638224384*(47575956671932868447410791*y - 125005703216590538883323181)*t^22 + 1/146271773337793371881984*(24376966940173678622265683673*y - 9608010984165838980455245971)*t^21 + 1/3155291110572399879168512*(1065406524915296496773625711777*y + 1412998437664404364896523529685)*t^20 + 1/238224478848216190877222656*(83925583252362889712664578511111*y + 429773199521159051176301559597555)*t^19 + 1/71943792612161289644921242112*(-17382655308127293097744934227673349*y + 281212935954687576239783452035811191)*t^18 + 1/10863512684436354736383107558912*(-20286391027389501137499786398424542919*y + 56554589271716804840369293988328877389)*t^17 + 1/1640390415349889565193849241395712*(-7133131187667390809614495807701332142795*y + 3835596309293018765812524015556247387769)*t^16 + 1/15481184544864582771516952215672032*(-99130061929907879638435795911207671433573*y - 119283789244020830837446903690087388292201)*t^15 + 1/1168829433137275999249529892283238416*(-6682981664993506864828156292502550583724903*y - 27397455736999446460921421093402200507453395)*t^14 + 1/44123311100932168971669753433692250204*(-8230088892719012394576176749906244007436449*y - 1641685337493007277461347707650916895390777813)*t^13 + 1/1665654994060189378680533192121882445201*(16276575806474780585303002336075000703366450706*y - 65523367203940812352723254725775386196942785862)*t^12 + 1/251513904103088596180760512010404249225351*(5005415907803589835638060481802889499057397699694*y - 6306662508904457165447636714992709378443945430586)*t^11 + 1/37978599519566378023294837313571041633028001*(925833516419806514192614811103593857837867360442652*y + 69210086369746109105754242791949338211505981554892)*t^10 + 1/5734768527454523081517520434349227286587228151*(118073144523546891364769863136021769546815461553881248*y + 177243704825274839190732410188023613484612367892672800)*t^9 + 1/865950047645632985309145585586733320274671450801*(9941724005422049369995718099649084001657105036720512816*y + 43716817635143327365408277385696992848215764669494889712)*t^8 + 1/130758457194490580781680983423596731361475389070951*(357660441649763284972749124100773784094399269888789328000*y + 7051016414262544865037777190865399062149127999483435305600)*t^7 + 1/19744527036368077698033828496963106435582783749713601*(-38926349864213896432034224050830449590736964060489492523264*y + 853520222585504644812247459803337186019217983507496114537216)*t^6 + 1/2981423582491579732403108103041429071773000346206753751*(-8247202790481948546825334430235867065858071860248890131975168*y + 79704353611080138521927032900862345334495335548303825381622784)*t^5 + 1/450194960956228539592869323559255789837723052277219816401*(-800576262127198225735222889766478876915438633822067535363809280*y + 5705193112030424916816815745816807731620405837988369738006913024)*t^4 + 1/67979439104390509478523267857447624265496180893860192276551*(-50464778777374185087561164363448672391727913746264233923869761536*y + 304314470233950191932969290139887188840221434551474939713222287360)*t^3 + 1/10264895304762966931257013446474591264089923314972889033759201*(-2129941642830640674986505016612299704158289964468997185584884826112*y + 11438830332810744293084788120549368836340110342379519299060468269056)*t^2 + 1/1549999191019208006619809030417663280877578420560906244097639351*(-55836475753608603885921937304282424784288255913826086365251498049536*y + 271102055851083110960222050264989665936909798243476329558643146719232)*t + 1/234049877843900408999591163593067155412514341504696842858743542001*(-699495101380281272505071070282001541270087404827353084984010688266240*y + 3052963305025823284068181175887777402532291011748659630225187335864320));
poly32 := ExactQuotient(f_subst2,poly31);

// check irreducibility after specialization at t
for poly in [poly62,poly31,poly32] do
	assert IsIrreducible(Polynomial([ Evaluate(c,1) : c in Coefficients(poly)]));
end for;


==> anc/c0.txt <==
c0 := (-109/63*m^10 + 14453/3024*m^9 - 1855/288*m^8 + 40913/9072*m^7 - 29747/36288*m^6 - 4643/4032*m^5 + 2071/2016*m^4 - 29245/72576*m^3 + 2111/24192*m^2 - 23/2268*m + 1/2016)/(m^30 - 1083299/5000*m^29 - 52966111/6400*m^28 + 11098100907/12800*m^27 - 43876066685237/3840000*m^26 + 376170664216351/5120000*m^25 - 328822402696252123/1105920000*m^24 + 936372536383097707/1105920000*m^23 - 3197449829796628531/1769472000*m^22 + 6657754805726083637/2211840000*m^21 - 23741520601123220057/5898240000*m^20 + 7803113975647243303/1769472000*m^19 - 35548238242695469361/8847360000*m^18 + 108952461582055283287/35389440000*m^17 - 17695787089171244959/8847360000*m^16 + 4902276308614548017/4423680000*m^15 - 18603160482824883713/35389440000*m^14 + 946374348198249599/4423680000*m^13 - 881652945768169589/11796480000*m^12 + 99048135291280129/4423680000*m^11 - 203023034906279363/35389440000*m^10 + 11072212692013103/8847360000*m^9 - 4085682501061/17694720*m^8 + 78951311363861/2211840000*m^7 - 13459597788857/2949120000*m^6 + 1048383231479/2211840000*m^5 - 57454086401/1474560000*m^4 + 337169929/138240000*m^3 - 96622801/884736000*m^2 + 3444919/1105920000*m - 47023/1105920000)*y + (50/189*m^14 - 13601/648*m^13 + 3867305/36288*m^12 - 4504451/20736*m^11 + 66936697/290304*m^10 - 1303561/10368*m^9 + 6242123/580608*m^8 + 6988021/193536*m^7 - 415513/13824*m^6 + 15321505/1161216*m^5 - 617719/165888*m^4 + 5633/8064*m^3 - 1757/20736*m^2 + 877/145152*m - 1/5184)/(m^30 - 1083299/5000*m^29 - 52966111/6400*m^28 + 11098100907/12800*m^27 - 43876066685237/3840000*m^26 + 376170664216351/5120000*m^25 - 328822402696252123/1105920000*m^24 + 936372536383097707/1105920000*m^23 - 3197449829796628531/1769472000*m^22 + 6657754805726083637/2211840000*m^21 - 23741520601123220057/5898240000*m^20 + 7803113975647243303/1769472000*m^19 - 35548238242695469361/8847360000*m^18 + 108952461582055283287/35389440000*m^17 - 17695787089171244959/8847360000*m^16 + 4902276308614548017/4423680000*m^15 - 18603160482824883713/35389440000*m^14 + 946374348198249599/4423680000*m^13 - 881652945768169589/11796480000*m^12 + 99048135291280129/4423680000*m^11 - 203023034906279363/35389440000*m^10 + 11072212692013103/8847360000*m^9 - 4085682501061/17694720*m^8 + 78951311363861/2211840000*m^7 - 13459597788857/2949120000*m^6 + 1048383231479/2211840000*m^5 - 57454086401/1474560000*m^4 + 337169929/138240000*m^3 - 96622801/884736000*m^2 + 3444919/1105920000*m - 47023/1105920000);


==> anc/p7.txt <==
p7 := Z^7 + ((-527877/15625*m^28 + 2393265987/625000*m^27 - 1337727936321/12500000*m^26 + 1500310078911/1562500*m^25 - 848194372274949/200000000*m^24 + 4994233419822759/400000000*m^23 - 95300317962802197/3200000000*m^22 + 100672023462007473/1600000000*m^21 - 23340628149033573/200000000*m^20 + 93569307379619463/512000000*m^19 - 755452351072766277/3200000000*m^18 + 3203964614892790917/12800000000*m^17 - 447846889229512101/2048000000*m^16 + 1622240212363302987/10240000000*m^15 - 19612029189079052019/204800000000*m^14 + 4969391115119130189/102400000000*m^13 - 2117698867948628979/102400000000*m^12 + 379887301482104493/51200000000*m^11 - 114655782052360521/51200000000*m^10 + 58053800884597119/102400000000*m^9 - 6131457837649557/51200000000*m^8 + 535892073397569/25600000000*m^7 - 306360846539181/102400000000*m^6 + 8796332238687/25600000000*m^5 - 3166431117633/102400000000*m^4 + 6716265507/3200000000*m^3 - 2067830919/20480000000*m^2 + 78505497/25600000000*m - 226233/5120000000)*y - 1701/625*m^32 + 182464569/781250*m^31 - 244499759847/12500000*m^30 + 682666807221/781250*m^29 - 3477890977133517/200000000*m^28 + 116496757711788741/800000000*m^27 - 2283177911854873887/3200000000*m^26 + 30639979866894270957/12800000000*m^25 - 305960938592202660753/51200000000*m^24 + 298305488518530723909/25600000000*m^23 - 58564932552618554223/3200000000*m^22 + 968260728111150201399/40960000000*m^21 - 10439803656229928422617/409600000000*m^20 + 2375259411080635308369/102400000000*m^19 - 14720358503663566422291/819200000000*m^18 + 976892260331326093713/81920000000*m^17 - 4463973092107503081261/655360000000*m^16 + 5504500292569438202469/1638400000000*m^15 - 587251135021818524859/409600000000*m^14 + 216962892212180265837/409600000000*m^13 - 277418179360872267921/1638400000000*m^12 + 76577762308842530253/1638400000000*m^11 - 9095531160710691333/819200000000*m^10 + 184986038350800477/81920000000*m^9 - 639591128242162551/1638400000000*m^8 + 11632829153489649/204800000000*m^7 - 1124493473892663/163840000000*m^6 + 22153491002979/32768000000*m^5 - 10830772972341/204800000000*m^4 + 64703226987/20480000000*m^3 - 2772110061/20480000000*m^2 + 75827493/20480000000*m - 2486547/51200000000)*Z^5 + ((-4750893/78125*m^44 + 2381663093103/195312500*m^43 - 32256453965674239/31250000000*m^42 + 2622027499862510313/62500000000*m^41 - 424542149073423866331/500000000000*m^40 + 9183702205848542016897/1000000000000*m^39 - 96292765048481344257579/1600000000000*m^38 + 1030020533619366266130573/4000000000000*m^37 - 94705630928337573069762627/128000000000000*m^36 + 173389378624611598367389737/128000000000000*m^35 - 495199562549314439323971387/512000000000000*m^34 - 388085160036434712824088081/128000000000000*m^33 + 28613102281806331052875142199/2048000000000000*m^32 - 68733725383347013389342840723/2048000000000000*m^31 + 97357294076372106965533478259/1638400000000000*m^30 - 347497127788590957385808507691/4096000000000000*m^29 + 832799354893601411329711138791/8192000000000000*m^28 - 1713210084642848183528425894521/16384000000000000*m^27 + 3068823920507851400546848786107/32768000000000000*m^26 - 1208370980439643042220936234679/16384000000000000*m^25 + 3370134489676549686504125410131/65536000000000000*m^24 - 209085672083229284084733568563/6553600000000000*m^23 + 2316712625159776482605515798599/131072000000000000*m^22 - 1148981846324493707459484374313/131072000000000000*m^21 + 51095430736548641406853800813/13107200000000000*m^20 - 101961168975912105012120978717/65536000000000000*m^19 + 73057503067798364536379333697/131072000000000000*m^18 - 23486751063307560434930286021/131072000000000000*m^17 + 6768990539639833614588581949/131072000000000000*m^16 - 54568401108720473271912489/4096000000000000*m^15 + 25144927463077811785564497/8192000000000000*m^14 - 41273349876796147881067269/65536000000000000*m^13 + 15026790736903389680330073/131072000000000000*m^12 - 301962093519223220292279/16384000000000000*m^11 + 340954946099662516217883/131072000000000000*m^10 - 20971936640042134986267/65536000000000000*m^9 + 445638703690637326233/13107200000000000*m^8 - 101046806704822346739/32768000000000000*m^7 + 15412723811923717881/65536000000000000*m^6 - 484359630897057489/32768000000000000*m^5 + 48800326452648561/65536000000000000*m^4 - 236483251919271/8192000000000000*m^3 + 1653424183467/2048000000000000*m^2 - 29640196971/2048000000000000*m + 102094587/819200000000000)*y - 10206/3125*m^48 - 576113391/7812500*m^47 + 48782782093941/625000000*m^46 - 30125502043611849/5000000000*m^45 + 95291695011379883751/500000000000*m^44 - 6176588362471116896733/2000000000000*m^43 + 241145990562936813284889/8000000000000*m^42 - 6476113869904427669029179/32000000000000*m^41 + 141140530278165026630921949/128000000000000*m^40 - 2774226683773624416970917879/512000000000000*m^39 + 48737035212773366581731161973/2048000000000000*m^38 - 90804794038521569526971618307/1024000000000000*m^37 + 2233516466390914902826365360561/8192000000000000*m^36 - 5657880917072740354622849450421/8192000000000000*m^35 + 9545496231575687698198153378647/6553600000000000*m^34 - 21231098015595797403357782101407/8192000000000000*m^33 + 516602232124107940872971492089563/131072000000000000*m^32 - 339537164574482637292232781137199/65536000000000000*m^31 + 77896000542036967316430008830029/13107200000000000*m^30 - 1571909449776759742891088092271067/262144000000000000*m^29 + 2808510302011775541889595665261581/524288000000000000*m^28 - 1116729314816308620739024070467683/262144000000000000*m^27 + 3176245275834898422345569995693161/1048576000000000000*m^26 - 506666009615859922289625107252631/262144000000000000*m^25 + 2327472121896837166675817511605781/2097152000000000000*m^24 - 1205396099984988269392796155605267/2097152000000000000*m^23 + 281992844736530032288893375308391/1048576000000000000*m^22 - 3729182037382252015233633019377/32768000000000000*m^21 + 91408833556567609123249793277273/2097152000000000000*m^20 - 6338109747574069463893404587049/419430400000000000*m^19 + 9942475369477020062780998014741/2097152000000000000*m^18 - 1410340196430173922749754466527/1048576000000000000*m^17 + 361356168268245106215996078447/1048576000000000000*m^16 - 20867360773449373023744676521/262144000000000000*m^15 + 34682090925793770573522416001/2097152000000000000*m^14 - 646096843102770574305854427/209715200000000000*m^13 + 1075203472684163830884434439/2097152000000000000*m^12 - 7954516786283748899256087/104857600000000000*m^11 + 2601004296794849082200007/262144000000000000*m^10 - 1194225181754941589551263/1048576000000000000*m^9 + 14902294891983162669999/131072000000000000*m^8 - 10232671853927298340719/1048576000000000000*m^7 + 74399998735171468611/104857600000000000*m^6 - 11231731029985595199/262144000000000000*m^5 + 274039329515772933/131072000000000000*m^4 - 415271141086977/5242880000000000*m^3 + 143234303658201/65536000000000000*m^2 - 1280305133793/32768000000000000*m + 1112873013/3276800000000000)*Z^4 + ((-85516074/1953125*m^60 + 56119623398937/4882812500*m^59 - 253722120029875161/195312500000*m^58 + 3419291333540028276729/39062500000000*m^57 - 604776784065644493798831/156250000000000*m^56 + 2797655719873789750516947/25000000000000*m^55 - 5310805804192864475968855527/2500000000000000*m^54 + 567489102524886541756156879689/20000000000000000*m^53 - 22704935610614466155074047644319/80000000000000000*m^52 + 699236944871001003674675823118113/320000000000000000*m^51 - 16846997713529590102542701351830371/1280000000000000000*m^50 + 323195974875898861031417902072026069/5120000000000000000*m^49 - 5033736177722718123512424015780091443/20480000000000000000*m^48 + 64873079917732660973644736847348268689/81920000000000000000*m^47 - 703860560928147760769527606000994579883/327680000000000000000*m^46 + 407913505859655739216419831934472380311/81920000000000000000*m^45 - 3274402968263546090395740144291033822699/327680000000000000000*m^44 + 11501831882262132766478785783619357710011/655360000000000000000*m^43 - 14275053287012284049229367823572849544691/524288000000000000000*m^42 + 49290172606842886948649208224960084329503/1310720000000000000000*m^41 - 122025362364852385321784044218272523990111/2621440000000000000000*m^40 + 1089138229073718746646699062182575847779993/20971520000000000000000*m^39 - 4402219967093917481998966363188490629538359/83886080000000000000000*m^38 + 1011391029004136394235893596778710263762791/20971520000000000000000*m^37 - 424131787237773274491103331800211299495233/10485760000000000000000*m^36 + 1302477623679182952248744692968375375003399/41943040000000000000000*m^35 - 183525472043269823971968166875114558950103/8388608000000000000000*m^34 + 594505771169222077697877436281656409437781/41943040000000000000000*m^33 - 1419197522234555481582215798110776927083877/167772160000000000000000*m^32 + 97658776423358491979461850350045469538903/20971520000000000000000*m^31 - 794289611756218140583712110007599442164677/335544320000000000000000*m^30 + 37311738683368609170149159881519016019579/33554432000000000000000*m^29 - 40511662763433767357830383970320870599379/83886080000000000000000*m^28 + 65081211302214626483327524050739536691011/335544320000000000000000*m^27 - 19335792776938066139390174374375147909803/268435456000000000000000*m^26 + 4148836584279588762813947498649795708759/167772160000000000000000*m^25 - 5263702560538223826947033973291915633813/671088640000000000000000*m^24 + 77058563642372912787039150394951643271/33554432000000000000000*m^23 - 832151439563385984023546366369107425669/1342177280000000000000000*m^22 + 51712445392965833154502552930872919017/335544320000000000000000*m^21 - 5906955803413891789354532689055500533/167772160000000000000000*m^20 + 494999832096078051076950570860189151/67108864000000000000000*m^19 - 379363085288749905385030202113810281/268435456000000000000000*m^18 + 5176216642147060685157993699231039/20971520000000000000000*m^17 - 26263384730252602494612787083475989/671088640000000000000000*m^16 + 470204619054252936518922275577951/83886080000000000000000*m^15 - 967167581764529572241134397062419/1342177280000000000000000*m^14 + 27668380459316792162789889910899/335544320000000000000000*m^13 - 2786245666946731737696054870099/335544320000000000000000*m^12 + 60707728817788568858998794999/83886080000000000000000*m^11 - 17827303273832691167991840567/335544320000000000000000*m^10 + 261640419825545786742971373/83886080000000000000000*m^9 - 2140694739507117214297989/16777216000000000000000*m^8 + 7355273599728343517823/5242880000000000000000*m^7 + 12746827672747064517033/41943040000000000000000*m^6 - 333658819261239144057/10485760000000000000000*m^5 + 19623139037570920257/10485760000000000000000*m^4 - 98354061973503063/1310720000000000000000*m^3 + 5381855642096829/2621440000000000000000*m^2 - 22957614390879/655360000000000000000*m + 37184533029/131072000000000000000)*y - 137781/78125*m^64 - 19964650608/48828125*m^63 + 6749998727595921/30517578125*m^62 - 627731400608787843837/19531250000000*m^61 + 45367626902151962563029/19531250000000*m^60 - 30017249206409213404354251/312500000000000*m^59 + 6068684805464936361313941201/2500000000000000*m^58 - 396980708873959379411603567199/10000000000000000*m^57 + 35944439075366881837165375900437/80000000000000000*m^56 - 58959660657028750362732835799883/16000000000000000*m^55 + 3597418023647350264265408997289329/160000000000000000*m^54 - 132419539838132152012398740454801837/1280000000000000000*m^53 + 733396198476025637603511779573213553/2048000000000000000*m^52 - 9172847024144179779628518113172444939/10240000000000000000*m^51 + 218281748299160653721087788111484661891/163840000000000000000*m^50 + 83653042534345239326841221645172528879/131072000000000000000*m^49 - 61802021063351375210929062628885456159911/5242880000000000000000*m^48 + 60178292436209613756754610235885283861929/1310720000000000000000*m^47 - 648003295463027767976883264196788023862069/5242880000000000000000*m^46 + 697659102179106659704399314167016498237609/2621440000000000000000*m^45 - 20281172207091768528421966490990879384059143/41943040000000000000000*m^44 + 15977625747885955267792333783757303495800041/20971520000000000000000*m^43 - 88801270159341850908076918430134632392414661/83886080000000000000000*m^42 + 220121496052458012276530608314181280109228057/167772160000000000000000*m^41 - 1963220378965480282753721462482064824217558379/1342177280000000000000000*m^40 + 61919486826027252578893337695160734246628637/41943040000000000000000*m^39 - 90981403767900310385190015277772541402767733/67108864000000000000000*m^38 + 763371819349421508306645990063562386733858623/671088640000000000000000*m^37 - 117431859273692964952183033035206094929903187/134217728000000000000000*m^36 + 103789894752559088745816994531843098568890861/167772160000000000000000*m^35 - 1081853954235958083608178021018835980285486849/2684354560000000000000000*m^34 + 325303009707387394881762808059269276584033629/1342177280000000000000000*m^33 - 723479213615829515549126179889401426221313731/5368709120000000000000000*m^32 + 186185246896779938676492409130943271602909141/2684354560000000000000000*m^31 - 2774868486538916246759516668212694420866513/83886080000000000000000*m^30 + 19634897879128452813740244734806965410047791/1342177280000000000000000*m^29 - 25780272391588343810648251589742203493625503/4294967296000000000000000*m^28 + 12271006378409509107852138522988783037183961/5368709120000000000000000*m^27 - 8673792330381165098481039912372681811390347/10737418240000000000000000*m^26 + 284498139518609953522264852497961279177899/1073741824000000000000000*m^25 - 1731490070125145296158247468188339319024773/21474836480000000000000000*m^24 + 30537340949440128918467010932338834908999/1342177280000000000000000*m^23 - 31939812725121107228523391840553117566851/5368709120000000000000000*m^22 + 3865868446182820398891172314899768704473/2684354560000000000000000*m^21 - 6922717003696339318309454266623220608621/21474836480000000000000000*m^20 + 357710056075351110671884349696656847637/5368709120000000000000000*m^19 - 5452159760998580248176048492917222559/429496729600000000000000*m^18 + 2388965146186342969089690251870652363/1073741824000000000000000*m^17 - 1537058302650962176201421772417126183/4294967296000000000000000*m^16 + 70707700450697591893286237594451021/1342177280000000000000000*m^15 - 18989177287752590697107936886275577/2684354560000000000000000*m^14 + 289626057221933156302360498634541/335544320000000000000000*m^13 - 255735216872040855545381227937607/2684354560000000000000000*m^12 + 634887477139745228834700162891/67108864000000000000000*m^11 - 56359655206667164099270099017/67108864000000000000000*m^10 + 5547146801256647731625457753/83886080000000000000000*m^9 - 1534917879681419880702041049/335544320000000000000000*m^8 + 1440225080683411526346339/5242880000000000000000*m^7 - 591518447983807948036881/41943040000000000000000*m^6 + 6360759962941827677031/10485760000000000000000*m^5 - 891796501414777321377/41943040000000000000000*m^4 + 3057812787546882099/5242880000000000000000*m^3 - 61563085498280079/5242880000000000000000*m^2 + 202232294135487/1310720000000000000000*m - 520469966583/524288000000000000000)*Z^3 + ((-769644666/48828125*m^76 + 143956982897154/30517578125*m^75 - 2992652017579851448941/6103515625000000*m^74 + 326459961412649540608797/24414062500000000*m^73 + 123637659266414762439528033/97656250000000000*m^72 - 47778930148235716927720978839/390625000000000000*m^71 + 14608450774965168206109503779419/3125000000000000000*m^70 - 1261708728012909866743780919136903/12500000000000000000*m^69 + 70537318957661468408806263154026273/50000000000000000000*m^68 - 1447470132499650241667111975511324291/100000000000000000000*m^67 + 12804608813077788116662446661815856767/100000000000000000000*m^66 - 1701808366468917113481010922137878419421/1600000000000000000000*m^65 + 2546437098433380217458511504231557296109/320000000000000000000*m^64 - 321142781618028603677976071462680437772533/6400000000000000000000*m^63 + 53142434787587601561792682546920362258668599/204800000000000000000000*m^62 - 902680936944868990866184000660161752433568857/819200000000000000000000*m^61 + 2548057115953182764904536719120811484678687297/655360000000000000000000*m^60 - 37850555461075843108575839856499413378462938481/3276800000000000000000000*m^59 + 23942867672961558735366291931882343849385250017/819200000000000000000000*m^58 - 104059747743841959238300916350308868906519654587/1638400000000000000000000*m^57 + 6242951176195316004877233907555732837305290517147/52428800000000000000000000*m^56 - 2522573953417183762189770741284990006106758566629/13107200000000000000000000*m^55 + 1114117231346402653319739323224296530373304724757/4194304000000000000000000*m^54 - 63821629221269183875004983035074155226121786529047/209715200000000000000000000*m^53 + 44613479461977365608082656050006367934423177766849/167772160000000000000000000*m^52 - 97814231807437715578357349066159809316652956245593/838860800000000000000000000*m^51 - 250061770084360301079788520846825606607209915215961/1677721600000000000000000000*m^50 + 834370169632108561151961011279109920835354802295331/1677721600000000000000000000*m^49 - 11560738703616918769058774610799841002779155987559381/13421772800000000000000000000*m^48 + 7803738850756764321064502205707922739009736463734103/6710886400000000000000000000*m^47 - 17981000937248511443509137115278386362088955560948463/13421772800000000000000000000*m^46 + 36664427586693732763148871231380920686438169814337501/26843545600000000000000000000*m^45 - 33707134817340781523256988852569184034433271514182833/26843545600000000000000000000*m^44 + 28259057511145688593753081951946045375914273977372159/26843545600000000000000000000*m^43 - 21765647727805372174077370122187351071401071799006271/26843545600000000000000000000*m^42 + 1935268186917831442659861040672717353125757890772807/3355443200000000000000000000*m^41 - 408384427208796391725357327552164634537896711360709/1073741824000000000000000000*m^40 + 6260081568126213570978709533235171708016347717302993/26843545600000000000000000000*m^39 - 14308525578904039371461361038710320074276570436835389/107374182400000000000000000000*m^38 + 305333382889026530700196115692857593243360174505687/4294967296000000000000000000*m^37 - 1522911711980197115568464114104489610508119744142531/42949672960000000000000000000*m^36 + 1777380956198455687778784600543697129807746601122243/107374182400000000000000000000*m^35 - 1554589806406123842530422967423093583872684569287969/214748364800000000000000000000*m^34 + 1274589044924223653129357294749456320197565947518509/429496729600000000000000000000*m^33 - 490015375621866101509805672369343623476231832415087/429496729600000000000000000000*m^32 + 176719681170318648296425969043351063682816498179877/429496729600000000000000000000*m^31 - 59792448415408250104961050254160417891384574942937/429496729600000000000000000000*m^30 + 18979211493336305920210436433646443808852013832921/429496729600000000000000000000*m^29 - 5650676879799934800137625831750546843571885551129/429496729600000000000000000000*m^28 + 1577502656220464971160072478624698304173789082519/429496729600000000000000000000*m^27 - 412743629582674768446748338616434386749251230931/429496729600000000000000000000*m^26 + 20229715927292845266263271057846724966117910193/85899345920000000000000000000*m^25 - 23199011249333420176488188681687265894770910969/429496729600000000000000000000*m^24 + 4975075064929699515942369805566627667673031429/429496729600000000000000000000*m^23 - 996470949084530818427974719455948264432661237/429496729600000000000000000000*m^22 + 186164431351619304454719211921248118223255817/429496729600000000000000000000*m^21 - 32392012320428175590763633963824981044970811/429496729600000000000000000000*m^20 + 5239987963219438322869979114924407376855241/429496729600000000000000000000*m^19 - 786508182981879756508557140248864737252783/429496729600000000000000000000*m^18 + 10928442190375523307217357683805404815019/42949672960000000000000000000*m^17 - 21906323465692215004171626555756952821/671088640000000000000000000*m^16 + 827807544326072234398058451669075703857/214748364800000000000000000000*m^15 - 89668097639232660172773960766844150079/214748364800000000000000000000*m^14 + 8873255416231856934068882192543371581/214748364800000000000000000000*m^13 - 798377614866548465330732754604120407/214748364800000000000000000000*m^12 + 2029764159144052066256955463117557/6710886400000000000000000000*m^11 - 9270456511199732293937141025369/419430400000000000000000000*m^10 + 19317822574095138733843908651219/13421772800000000000000000000*m^9 - 2220261522436865287976601831777/26843545600000000000000000000*m^8 + 13905327987589946995720177713/3355443200000000000000000000*m^7 - 74765757921257075678485389/419430400000000000000000000*m^6 + 21643234821178945105785507/3355443200000000000000000000*m^5 - 320353497474093199399689/1677721600000000000000000000*m^4 + 1862543357843044013739/419430400000000000000000000*m^3 - 15955158901635380007/209715200000000000000000000*m^2 + 286480240792767/335544320000000000000000*m - 9873442632123/2097152000000000000000000)*y - 4960116/9765625*m^80 - 672062237217/2441406250*m^79 + 4036136450013398367/24414062500000*m^78 - 32587780542207579407187/976562500000000*m^77 + 361099074644922064765968801/97656250000000000*m^76 - 100013715922233180827507422941/390625000000000000*m^75 + 567134569374083506338770509443/48828125000000000*m^74 - 4396736612617046045559321914794977/12500000000000000000*m^73 + 3602046008348440044306853568091147/500000000000000000*m^72 - 2044868420130614049302489436887672217/20000000000000000000*m^71 + 840676165820222071821951587804496381159/800000000000000000000*m^70 - 13122507146012053382189493189374331228363/1600000000000000000000*m^69 + 163290459614909256794132608321600734680109/3200000000000000000000*m^68 - 170273610217971572634043392128051423472741/640000000000000000000*m^67 + 31217817266883789412093872266409387133921173/25600000000000000000000*m^66 - 4175269664247855206682790811081236764059451807/819200000000000000000000*m^65 + 32343271116378889165909126448153503730694085719/1638400000000000000000000*m^64 - 9255898031612804200404438832312108739184165867/131072000000000000000000*m^63 + 12084902388686310149230900920645361368454466629893/52428800000000000000000000*m^62 - 35608099235214755580807359777327549420006606248449/52428800000000000000000000*m^61 + 47090388151227108691817878848883432065029226606453/26214400000000000000000000*m^60 - 893624733275366355749411353529033406958094763349533/209715200000000000000000000*m^59 + 7620611973205056312633876954870123625471666949940963/838860800000000000000000000*m^58 - 7327814680488893251044176536987282101214453660639413/419430400000000000000000000*m^57 + 51068552447977979714375575029669872137736752954667193/1677721600000000000000000000*m^56 - 80961366868905522581810191751838416796959832055211739/1677721600000000000000000000*m^55 + 187649414738520180257180788971156483588864966164565429/2684354560000000000000000000*m^54 - 1246745846675406834756871821649668970588602795535020447/13421772800000000000000000000*m^53 + 3050099108335021168935359548385912623257718313521083933/26843545600000000000000000000*m^52 - 6890903086220453200732733028078819430940097131865473691/53687091200000000000000000000*m^51 + 28835640019952752608180008642261945502812797104181587759/214748364800000000000000000000*m^50 - 14004078212301797988310676786668773955392426028634298057/107374182400000000000000000000*m^49 + 25315006157786888783194890081144995917945169086301820327/214748364800000000000000000000*m^48 - 42668335678305890348487700838780216485564192557037340691/429496729600000000000000000000*m^47 + 33587077645834441444213604063087605784243125559783555931/429496729600000000000000000000*m^46 - 24733237912301743564491545776257374608663388053476902889/429496729600000000000000000000*m^45 + 17061709535827304793892699011595453100501001008597090799/429496729600000000000000000000*m^44 - 2759637702141691438237673189471899362396040026666559671/107374182400000000000000000000*m^43 + 6704951222821721412553744956593128750421657958328191117/429496729600000000000000000000*m^42 - 3826976402077154732904792182292059766047331772938518679/429496729600000000000000000000*m^41 + 8216298994253022559063352304040022815455095758639245153/1717986918400000000000000000000*m^40 - 829919155536362244552594621378076696428058437122498649/343597383680000000000000000000*m^39 + 3945950679370617989631855597586895094669586426593792441/3435973836800000000000000000000*m^38 - 883470699060425783225415121783834206811803374582565681/1717986918400000000000000000000*m^37 + 745364791251130954009044333145676732871256684971367749/3435973836800000000000000000000*m^36 - 592513677110660150834832106024315376391698217044379507/6871947673600000000000000000000*m^35 + 221913306218269643880359012985905493930382149845063661/6871947673600000000000000000000*m^34 - 78314699780320487063463455915709216927570838089210507/6871947673600000000000000000000*m^33 + 5207806794360090989008505684791251931286496464886843/1374389534720000000000000000000*m^32 - 8155145465945375420385437382422892766823953841453259/6871947673600000000000000000000*m^31 + 2405048248026003480215056859998875125417136665756571/6871947673600000000000000000000*m^30 - 133520004081802348697213172220797231381904303065609/1374389534720000000000000000000*m^29 + 174332454344621345360677711008633834599410007090097/6871947673600000000000000000000*m^28 - 42798633693728047562859147360305377251310353029823/6871947673600000000000000000000*m^27 + 9870530315061107194109818446620039633055707086611/6871947673600000000000000000000*m^26 - 2136606178465535820548239138518991756979592798879/6871947673600000000000000000000*m^25 + 433648129043099946063563722131536764639511708031/6871947673600000000000000000000*m^24 - 82427292378256299730540166400226434580383309627/6871947673600000000000000000000*m^23 + 2930734283968351561958632814938856683579217349/1374389534720000000000000000000*m^22 - 2432804671427449485680439247041802040644556787/6871947673600000000000000000000*m^21 + 376539077250541784766828298014123387694558569/6871947673600000000000000000000*m^20 - 27113377865116603042140493688943024871064979/3435973836800000000000000000000*m^19 + 226576750753987999029311875008898547867787/214748364800000000000000000000*m^18 - 448905250615069025428810215537027652690053/3435973836800000000000000000000*m^17 + 51334931359671179295620820456834602068287/3435973836800000000000000000000*m^16 - 5403906524456628999015878031565770994899/3435973836800000000000000000000*m^15 + 521712227619342528827566313213696805489/3435973836800000000000000000000*m^14 - 5749598455397048301151599728559161757/429496729600000000000000000000*m^13 + 921259795511472685237577683226462787/858993459200000000000000000000*m^12 - 16669753218598366464228127473550533/214748364800000000000000000000*m^11 + 135315515980358301800031837299289/26843545600000000000000000000*m^10 - 7819337283479641810279831529493/26843545600000000000000000000*m^9 + 796097603728931603139753341517/53687091200000000000000000000*m^8 - 35257435599706549680627701217/53687091200000000000000000000*m^7 + 1337061842283016076950972809/53687091200000000000000000000*m^6 - 265762080864771991270911/335544320000000000000000000*m^5 + 275544324477759920959467/13421772800000000000000000000*m^4 - 1396389097013602988457/3355443200000000000000000000*m^3 + 20739364647910372863/3355443200000000000000000000*m^2 - 25052519717173809/419430400000000000000000000*m + 235986442304193/838860800000000000000000000)*Z^2 + ((-3463400997/1220703125*m^92 + 1076550091339023/1220703125000*m^91 - 128527641111392179209/3814697265625000*m^90 - 14346830591956685254315653/610351562500000000*m^89 + 309151297192417405523665056819/61035156250000000000*m^88 - 63741380109240788012726771039181/122070312500000000000*m^87 + 32213666524113017738435316596050809/976562500000000000000*m^86 - 10783707958465591801066514993655864963/7812500000000000000000*m^85 + 1247633842413485649825203600810245077207/31250000000000000000000*m^84 - 20760119767142695849265092208550092946057/25000000000000000000000*m^83 + 1302085179189246359160171643747407167464983/100000000000000000000000*m^82 - 80586178103864384631701974195085313113800311/500000000000000000000000*m^81 + 647817935352130454038971840802790160324457869/400000000000000000000000*m^80 - 214664705371907714339215341462590632904168178399/16000000000000000000000000*m^79 + 2967404899906628941183695483143722372298043771507/32000000000000000000000000*m^78 - 55444725762875728464559493547541503740186357848299/102400000000000000000000000*m^77 + 5542376069773881565258329428111850425030674615564443/2048000000000000000000000000*m^76 - 96098062136358057861900480270684689281859891211677841/8192000000000000000000000000*m^75 + 1462880137393340468632551037966504642633356835776884439/32768000000000000000000000000*m^74 - 617760537361274794914420377357568006499436425366052931/4096000000000000000000000000*m^73 + 59859846501348177165581283042224150889998853341353014147/131072000000000000000000000000*m^72 - 131056318953850204491570768766570003730897929811822609079/104857600000000000000000000000*m^71 + 3264403376999759826703263408566573405534307893621282317569/1048576000000000000000000000000*m^70 - 14888147478455286990336552612403145987976880115021370984891/2097152000000000000000000000000*m^69 + 62467474241462055629104977529917326191544106966172729295583/4194304000000000000000000000000*m^68 - 121050539467528470509326726779875901779045665443551104449771/4194304000000000000000000000000*m^67 + 1739229039645064517825034896116631995025749948325395486590201/33554432000000000000000000000000*m^66 - 2903135444597862008479802167140484982097863127262913470541847/33554432000000000000000000000000*m^65 + 1805878996356220088757284902643293616555910951695280208705413/13421772800000000000000000000000*m^64 - 26218054045419270311225153863775688980856296039235489800308239/134217728000000000000000000000000*m^63 + 8900084525258564206060136834590931343920980721427446178346209/33554432000000000000000000000000*m^62 - 181141126612776393339474115148168622884872150519004003880093681/536870912000000000000000000000000*m^61 + 432354612160989500033002399391681697819233023585117983267160743/1073741824000000000000000000000000*m^60 - 242370354243174136149971329033729646548860431454054711074030103/536870912000000000000000000000000*m^59 + 4089641255833918912890536473100468839893319711710014893946118129/8589934592000000000000000000000000*m^58 - 812300037444199409218465213567463130847728893996676625516370433/1717986918400000000000000000000000*m^57 + 304197318548549630295436237289463285936277107431501370164489463/687194767360000000000000000000000*m^56 - 839826458210835392209383851823870479445557338867717508631387471/2147483648000000000000000000000000*m^55 + 2803068866092705283237716776826256785758195454811869467213564783/8589934592000000000000000000000000*m^54 - 2210963291889352043512701116320744189573020073364124264651711393/8589934592000000000000000000000000*m^53 + 6599120009412381342749381054483679467616066929241485799308171289/34359738368000000000000000000000000*m^52 - 4661558633367222536764386926628974020281231520250681204515308969/34359738368000000000000000000000000*m^51 + 12477061630831703477412928894232508617099111667480186003853722627/137438953472000000000000000000000000*m^50 - 989161805337219725360698308884750920101112260604090836407855163/17179869184000000000000000000000000*m^49 + 95186862081221599360526056444945185306482748724444236441585249/2748779069440000000000000000000000*m^48 - 1357831907157932608699872370198176717099867194262072735680506911/68719476736000000000000000000000000*m^47 + 5882653722458589495960117554610419111153696885167259455456202547/549755813888000000000000000000000000*m^46 - 1512282014667632493365017157001373358031205959621888870550018221/274877906944000000000000000000000000*m^45 + 295361425901075210253345659984144772246703481128266711358467693/109951162777600000000000000000000000*m^44 - 342469037368438390250796402834915944759812106968378717478681067/274877906944000000000000000000000000*m^43 + 60359606985435397872603344076376351233384254426361618684265491/109951162777600000000000000000000000*m^42 - 63173696033217925533084800633731197123144525880725845244011031/274877906944000000000000000000000000*m^41 + 50260215094893429597637055435721388650020345711055835119252123/549755813888000000000000000000000000*m^40 - 4749305779341712949914672081789877190849955655898415003556403/137438953472000000000000000000000000*m^39 + 13644859209021057277226666258418877264064796996311537426654499/1099511627776000000000000000000000000*m^38 - 581918491334340184079060449862545578812254753766714626658931/137438953472000000000000000000000000*m^37 + 3017347954450753965686770988115941154129454504077983516257737/2199023255552000000000000000000000000*m^36 - 464300555813209240548183092438821140148494884656894754238093/1099511627776000000000000000000000000*m^35 + 271311020028404339981919895380105272545889814851353794134523/2199023255552000000000000000000000000*m^34 - 18807299174088206778651455826678514481266600876538501875143/549755813888000000000000000000000000*m^33 + 4947020038534185623443115037673589713296045071233768299333/549755813888000000000000000000000000*m^32 - 616902158801113995783953347295472717433627979613068343261/274877906944000000000000000000000000*m^31 + 291601165658023329191623105805561204301496101636460004709/549755813888000000000000000000000000*m^30 - 16316735904124029069296074118669718051687628376930591067/137438953472000000000000000000000000*m^29 + 27648544662641172470505887025842759413589372312425592511/1099511627776000000000000000000000000*m^28 - 553745916930788746621453802618880317849176843179337479/109951162777600000000000000000000000*m^27 + 1047705596134519912732628241015386102584427602099389009/1099511627776000000000000000000000000*m^26 - 46768413783282697277698314912176823916636087471129779/274877906944000000000000000000000000*m^25 + 1967945821892739034265470971771752156390089395732141/68719476736000000000000000000000000*m^24 - 1247343414657521927172685080874152391490115780243603/274877906944000000000000000000000000*m^23 + 148649344819263811788129546709444326983092781855709/219902325555200000000000000000000000*m^22 - 12990155827854984663534265393243300025828058912651/137438953472000000000000000000000000*m^21 + 1089130318787323731392944609602051683962129671381/87960930222080000000000000000000000*m^20 - 1667737997925949981492181212924453897875462688953/1099511627776000000000000000000000000*m^19 + 381225262897343774460339402192332761710975378183/2199023255552000000000000000000000000*m^18 - 2027560228881889578953985561341222653995010863/109951162777600000000000000000000000*m^17 + 500386190908092875234739372383096834873298267/274877906944000000000000000000000000*m^16 - 11423823729389615676008907643728359695567851/68719476736000000000000000000000000*m^15 + 7692189305754429811766295561936941690127489/549755813888000000000000000000000000*m^14 - 29711243085102343489856214887742060667377/27487790694400000000000000000000000*m^13 + 10481522043201880424071877560778810196681/137438953472000000000000000000000000*m^12 - 8395029299016616133241552900283889121/1717986918400000000000000000000000*m^11 + 9704305052721878601444189741701082081/34359738368000000000000000000000000*m^10 - 25093483825820319147505595839675857/1717986918400000000000000000000000*m^9 + 574908359539515117650440764154353/858993459200000000000000000000000*m^8 - 5764236348321893075816582764623/214748364800000000000000000000000*m^7 + 1593742512267353784367554983649/1717986918400000000000000000000000*m^6 - 11626741582572486035983304169/429496729600000000000000000000000*m^5 + 1392803683543093436742721041/2147483648000000000000000000000000*m^4 - 3288335471753232456144477/268435456000000000000000000000000*m^3 + 91822064973436592015571/536870912000000000000000000000000*m^2 - 210628699476792071013/134217728000000000000000000000000*m + 190547989225047783/26843545600000000000000000000000)*y - 3720087/48828125*m^96 - 886284687141/12207031250*m^95 + 6011145971759728107/122070312500000*m^94 - 18827929199234689555512897/1525878906250000000*m^93 + 54143842359804144677881844301/30517578125000000000*m^92 - 10290995167961127854993269578291/61035156250000000000*m^91 + 11038751260698368027409485909420457/976562500000000000000*m^90 - 21482665928022899856565126791539937/39062500000000000000*m^89 + 122320228008897711347070009290154785973/6250000000000000000000*m^88 - 31856415675339710644990982609996840919633/62500000000000000000000*m^87 + 2442994771145446203152971509230467440784761/250000000000000000000000*m^86 - 28218923347047206992470156584786379066756711/200000000000000000000000*m^85 + 12798049905583855405850413300094249678706308301/8000000000000000000000000*m^84 - 11911029971072007308389306525409586358479637131/800000000000000000000000*m^83 + 7529328336406878679718724667704456973967310581511/64000000000000000000000000*m^82 - 25751052988960450416222117240223890060262835896821/32000000000000000000000000*m^81 + 9844999507396024527823983461148017141971255343045283/2048000000000000000000000000*m^80 - 103141139860245367675644145486629382364798315963175669/4096000000000000000000000000*m^79 + 1901754487057064985702972252231122050351749393092637921/16384000000000000000000000000*m^78 - 30997752130258612287799394564770243343001149519084906829/65536000000000000000000000000*m^77 + 898313245734786491377746755565996503101706823198962102067/524288000000000000000000000000*m^76 - 2910840122470954065648038950254317040793051853942381250489/524288000000000000000000000000*m^75 + 4245170760606713819884442938893293233977367753142093565741/262144000000000000000000000000*m^74 - 14353497614224936535604596992653181423504622500071100970493/335544320000000000000000000000*m^73 + 345301964551162788263847185344543960017815737579731089161311/3355443200000000000000000000000*m^72 - 7604100730889275619201433675495530365939013331161005214673057/33554432000000000000000000000000*m^71 + 30797822008335995711132725953867158330930798121556395430313367/67108864000000000000000000000000*m^70 - 23034353101640946575833965829675444775334496539968640819422037/26843545600000000000000000000000*m^69 + 798192565576414540070306005010406582312221666984981934600737307/536870912000000000000000000000000*m^68 - 1285519167570744338582324248955924394770662871327458718881716021/536870912000000000000000000000000*m^67 + 3859631463573467607798186199828599989357141368369946411443370463/1073741824000000000000000000000000*m^66 - 10827585893055248585635907440735133918616425157681998749792320819/2147483648000000000000000000000000*m^65 + 7110543620538748214467954050985279892332016997374208180752325507/1073741824000000000000000000000000*m^64 - 70090424149775066801909005994241703344651275231353474653552775023/8589934592000000000000000000000000*m^63 + 162310565475725347022673368128291681138414442441818555557529670247/17179869184000000000000000000000000*m^62 - 353733357410496413698614648638468101517794897950835392574561294839/34359738368000000000000000000000000*m^61 + 1452974236583967088714436345757704767395351909155594460486273390843/137438953472000000000000000000000000*m^60 - 1407751432281849297839765175068628267475844659973033332964399011431/137438953472000000000000000000000000*m^59 + 2576577473557952567845035973029400804476135457158387409953342326151/274877906944000000000000000000000000*m^58 - 278668781796111653933731463860007582065913822211684755032836533679/34359738368000000000000000000000000*m^57 + 1825368823295409050686581273727898738313068922190577120547154807617/274877906944000000000000000000000000*m^56 - 141551395527987973170272943448311247218471221825594711132295639621/27487790694400000000000000000000000*m^55 + 2080753671150607122780886002495702858088778101380379758043926521799/549755813888000000000000000000000000*m^54 - 725224243221037365981275440899993085676768801337771764393478520533/274877906944000000000000000000000000*m^53 + 3838075875556905999518392196005474166194192672730936128937644207293/2199023255552000000000000000000000000*m^52 - 602716266810520777197631159742963583768132796775727428974405343673/549755813888000000000000000000000000*m^51 + 35966162400386454711477614224405970861345649790915992416830171053/54975581388800000000000000000000000*m^50 - 815919222573134183317920433812793837568087238333557541855189108717/2199023255552000000000000000000000000*m^49 + 1759864642190930519969226971941416844346236426892657165571476577153/8796093022208000000000000000000000000*m^48 - 451279190294600978012081279485782517986709774624090630453531087563/4398046511104000000000000000000000000*m^47 + 440370658883362268112585952571062801901240010702256906577908652043/8796093022208000000000000000000000000*m^46 - 20446084302618581436749387506876407425655831505385959284789866013/879609302220800000000000000000000000*m^45 + 90350605017209020242441777274402358419515572634038896399556899143/8796093022208000000000000000000000000*m^44 - 19002487944733731535592731021608075706114834847340861551783441763/4398046511104000000000000000000000000*m^43 + 15218664862359178357347645545132288402030812801526761342274110809/8796093022208000000000000000000000000*m^42 - 2900857115598669674463636664960735196272719689255641957784221143/4398046511104000000000000000000000000*m^41 + 4211194939347750320571215792724721984562942520164513664837369807/17592186044416000000000000000000000000*m^40 - 145491416411769250733998689359349963996873881000319725139733101/1759218604441600000000000000000000000*m^39 + 956894264641651107580835493700498061227235714181203635780660269/35184372088832000000000000000000000000*m^38 - 149735178781714709284108796258308005751316849004104012939288433/17592186044416000000000000000000000000*m^37 + 89174826391692755459106959515908362211001366928496280884142851/35184372088832000000000000000000000000*m^36 - 3157331069789345750329287860174269391074004269554520806154371/4398046511104000000000000000000000000*m^35 + 1700798376006112631005804616789070425059916211890379918822273/8796093022208000000000000000000000000*m^34 - 10885773613933134186527829084720774597189918747825679015929/219902325555200000000000000000000000*m^33 + 10591326234623471331496837846380798562177786950520064780451/879609302220800000000000000000000000*m^32 - 12231710776716650856508552207309093932837708216078297693393/4398046511104000000000000000000000000*m^31 + 10724806906406795967256699482761068910303262398508251751483/17592186044416000000000000000000000000*m^30 - 222952866737240796663713632595523710402442819325190307747/1759218604441600000000000000000000000*m^29 + 439225403797910306608987305070789938201176916886682861301/17592186044416000000000000000000000000*m^28 - 10241247626269140593526462588202399628203582520870430321/2199023255552000000000000000000000000*m^27 + 722830893565040824462071241590133115715831997659079413/879609302220800000000000000000000000*m^26 - 301307288422038266717657941339914175516051960587206523/2199023255552000000000000000000000000*m^25 + 379341841808446569180791467323079648557661632915999273/17592186044416000000000000000000000000*m^24 - 28135988736375945298177458698429751149007231798308697/8796093022208000000000000000000000000*m^23 + 15713845489790709415193310738855443689397767502209641/35184372088832000000000000000000000000*m^22 - 1030882108509748954261940870907742096221932958562053/17592186044416000000000000000000000000*m^21 + 253751515833894032230177567869177317668473612335991/35184372088832000000000000000000000000*m^20 - 3654491041023441773309850435768252366058385303409/4398046511104000000000000000000000000*m^19 + 393273272053218672432457824383622275149600545609/4398046511104000000000000000000000000*m^18 - 39429466540690099114054547705232712427307952761/4398046511104000000000000000000000000*m^17 + 734505236375328472783558965422903843017910049/879609302220800000000000000000000000*m^16 - 19796984434922980893992100541831328318971611/274877906944000000000000000000000000*m^15 + 1575282577597357164422843580177049607632941/274877906944000000000000000000000000*m^14 - 46061789955029497622563265858043050182791/109951162777600000000000000000000000*m^13 + 15390900281286878841090716245117201753983/549755813888000000000000000000000000*m^12 - 58430216281034025864638492874341917257/34359738368000000000000000000000000*m^11 + 6408539439616877448350540373670457757/68719476736000000000000000000000000*m^10 - 62944327183177982620626321542831433/13743895347200000000000000000000000*m^9 + 13705188691886837369277238472654367/68719476736000000000000000000000000*m^8 - 1306943659316158055707879306341/171798691840000000000000000000000*m^7 + 2149652313145756558883318381163/8589934592000000000000000000000000*m^6 - 59749985876694785828277416379/8589934592000000000000000000000000*m^5 + 682248931501459329223994547/4294967296000000000000000000000000*m^4 - 3072730940174730104844021/1073741824000000000000000000000000*m^3 + 10236518767185628375521/268435456000000000000000000000000*m^2 - 179403188760620457633/536870912000000000000000000000000*m + 38773449513495081/26843545600000000000000000000000)*Z + (-31170608973/152587890625*m^108 + 4631928041255949/76293945312500*m^107 + 57195814479290340512337/7629394531250000000*m^106 - 31928945950936568563863878709/4768371582031250000000*m^105 + 119508836722957752002681042827197/76293945312500000000000*m^104 - 32311942956964084894011971795076147/152587890625000000000000*m^103 + 23358095911947120841168540902414749061/1220703125000000000000000*m^102 - 5953723284572450875380103295127013516077/4882812500000000000000000*m^101 + 68277446466355539779937528007026293791509/1220703125000000000000000*m^100 - 36266842460803362135502026587497178522300613/19531250000000000000000000*m^99 + 6954132595333230963441008660753714931032484621/156250000000000000000000000*m^98 - 38235797417530497377072472984002618207824737969/50000000000000000000000000*m^97 + 72476102270313569815371570346890411259808335791/7812500000000000000000000*m^96 - 756840171653416601808593204779746206133472346554929/10000000000000000000000000000*m^95 + 26077709648191418236220396228693293986472523803228521/80000000000000000000000000000*m^94 + 337966934047349039447441118462728090367883753161696093/320000000000000000000000000000*m^93 - 2711322085729771830731073592908128615010468833011073991/80000000000000000000000000000*m^92 + 114777068062570115868447349361264612673523787793404627199/320000000000000000000000000000*m^91 - 54145857027038028781625975631208617830405124401193168457833/20480000000000000000000000000000*m^90 + 1265746714383002533786537201353043675085788732550619957055317/81920000000000000000000000000000*m^89 - 24730852202104304352987823348595478911914027451205058509043533/327680000000000000000000000000000*m^88 + 51984235261296344527362907517456662441191814451706082484162247/163840000000000000000000000000000*m^87 - 38345887484394883522209242339107070227579049153278753813359099/32768000000000000000000000000000*m^86 + 10064456176958100590463874992811469291956229114786549029412326659/2621440000000000000000000000000000*m^85 - 59372425900002460856409992961087571314371975754839706518486434281/5242880000000000000000000000000000*m^84 + 2540701060926480482712064106902711753823129674331392376040347123019/83886080000000000000000000000000000*m^83 - 12410000429674690009447051890015754498656809323370286839094978082323/167772160000000000000000000000000000*m^82 + 3480057098733475939761923497338563706990133123832927740125545037639/20971520000000000000000000000000000*m^81 - 23065702083227366144875163036958316472043790272324286374825929284137/67108864000000000000000000000000000*m^80 + 443038463322848841513642965742103607048560470844186838156257686818193/671088640000000000000000000000000000*m^79 - 633772615630300012350457408957682338826122471050888124418193111173541/536870912000000000000000000000000000*m^78 + 1058645364208238570047093202631031807890834751191061155567653874157449/536870912000000000000000000000000000*m^77 - 6627741597386961612790110584772930905053880651297574110634320945293263/2147483648000000000000000000000000000*m^76 + 48731586948249278124933637956967397848875027797410512330521699591236233/10737418240000000000000000000000000000*m^75 - 134987712706329134859686351412071095420531802200632581743247977161892677/21474836480000000000000000000000000000*m^74 + 176472326748872712823331898447254205046122967341297739331441194191148233/21474836480000000000000000000000000000*m^73 - 218192665226054169755885514410376749933188156795932046288557735664101867/21474836480000000000000000000000000000*m^72 + 2044744104362505183497196846176203149201008101086919855211019825018109143/171798691840000000000000000000000000000*m^71 - 9091519075727326276880356776983477465259441594893178813451143553248786777/687194767360000000000000000000000000000*m^70 + 9603105718265028914078353969279343334700450719046570427782178477162434533/687194767360000000000000000000000000000*m^69 - 38603372816359892812712494455595075308870641461850737260922375310251855491/2748779069440000000000000000000000000000*m^68 + 73903385378640227153405036101440847592871246073279527194262263946732481287/5497558138880000000000000000000000000000*m^67 - 26977883349008550094768132779531772153147017429683459091800776502482610781/2199023255552000000000000000000000000000*m^66 + 3670720635431199278358903073940766267711275193709365793244658528973377297/343597383680000000000000000000000000000*m^65 - 12209314612070711141701583623865063921426891680714876262484695415633362859/1374389534720000000000000000000000000000*m^64 + 155210187674976811765988934317197708022848171896661751857378161373664339619/21990232555520000000000000000000000000000*m^63 - 58946900774879420726526503555016120650369937578225908124397406299963719259/10995116277760000000000000000000000000000*m^62 + 2676522918480885639592023035053696571891821397278185371715130445207025837/687194767360000000000000000000000000000*m^61 - 29767769327692428863728027260593100948378447691700595343612154841687423801/10995116277760000000000000000000000000000*m^60 + 4951144935975112439478636225469659268675628784519268807898474128125769239/2748779069440000000000000000000000000000*m^59 - 100914479085958506919257401941030517205088310846009871050941923366186300543/87960930222080000000000000000000000000000*m^58 + 3846833151476397060991990842040916848206144029608751928814774064453110821/5497558138880000000000000000000000000000*m^57 - 71906835839359836918383508866401864411779172547805693017082807051429297381/175921860444160000000000000000000000000000*m^56 + 2514622697132043250741981109292779701653607716127789651926004247748733437/10995116277760000000000000000000000000000*m^55 - 43131603351302610434567979333703756863847226470401424640864620692641825877/351843720888320000000000000000000000000000*m^54 + 22148787751962077428913912702174698155093710139571219596547849895888050593/351843720888320000000000000000000000000000*m^53 - 1362120241685615639877824840220416474100369845863174268047539228217451061/43980465111040000000000000000000000000000*m^52 + 2568269026177072258707910579999091963039869405587148395431240885830171773/175921860444160000000000000000000000000000*m^51 - 1159880267002121213393935917977124407705603407711464018476173342423870833/175921860444160000000000000000000000000000*m^50 + 125464577844978098021532316815155644137446869279734705925504206166039761/43980465111040000000000000000000000000000*m^49 - 832112451041587963741029964615326782779869936713132044439113307352837213/703687441776640000000000000000000000000000*m^48 + 165208860909501398438949139538949597169045233634325757732011489872084797/351843720888320000000000000000000000000000*m^47 - 15709130251257669820685355486174045280124735488978476094914089850243447/87960930222080000000000000000000000000000*m^46 + 91557680101623191749345451854318567148180909138005670630874289223990973/1407374883553280000000000000000000000000000*m^45 - 31937178623915286507927525320425463596874426870045162483951011008968943/1407374883553280000000000000000000000000000*m^44 + 10665986377099183728019151841150429748870960128217433890084219018711317/1407374883553280000000000000000000000000000*m^43 - 136389063421822020187418415356041634619170162497053475051881354357903/56294995342131200000000000000000000000000*m^42 + 521579540284479363284964573339372324341312206580602728979478034666819/703687441776640000000000000000000000000000*m^41 - 76334117588199677253044412633340881934176332304840356085990174195807/351843720888320000000000000000000000000000*m^40 + 85481888831325570684568352972007602140282873516530116054275784549613/1407374883553280000000000000000000000000000*m^39 - 22881868240771742972934343850303551337006747357432894823863549529351/1407374883553280000000000000000000000000000*m^38 + 1170843691117995085955510232177713282322561002697410063071997624229/281474976710656000000000000000000000000000*m^37 - 1430958107543229143932821395158441276823409682264812015051032414163/1407374883553280000000000000000000000000000*m^36 + 6680316375751277780445813209461460000823079489657899871898322999/28147497671065600000000000000000000000000*m^35 - 37208361528578899532531303343047826661312465987898724813664140969/703687441776640000000000000000000000000000*m^34 + 790800380333195170904156013588440471263860856080401936971884471/70368744177664000000000000000000000000000*m^33 - 1602329626366746509471544179146121665316109715579361406101202843/703687441776640000000000000000000000000000*m^32 + 61863696533965881917712114777265964687538551228878335734510697/140737488355328000000000000000000000000000*m^31 - 11369504772165294251720092508437367836546376815219364332923873/140737488355328000000000000000000000000000*m^30 + 19877026130412006860914783573851212805611754688254655691288283/1407374883553280000000000000000000000000000*m^29 - 660564147731306661170045848819169936022042865016853126067377/281474976710656000000000000000000000000000*m^28 + 521105602527865649131044717491552855272232149023296991923397/1407374883553280000000000000000000000000000*m^27 - 15597221161860164733998985193087137855356993896532873282943/281474976710656000000000000000000000000000*m^26 + 5528776974498466714004077586138127563580936176544679446633/703687441776640000000000000000000000000000*m^25 - 74177454851693911754454876167783845270814015506002752079/70368744177664000000000000000000000000000*m^24 + 188079689752777817641554760314021125273499722696436411237/1407374883553280000000000000000000000000000*m^23 - 22496442216281183703495615292879254949381837708716682839/1407374883553280000000000000000000000000000*m^22 + 2534448594003914929072150416029238297395966958642557631/1407374883553280000000000000000000000000000*m^21 - 10737375564461452459262663856126078064949014150451997/56294995342131200000000000000000000000000*m^20 + 666830686776409528018201262199099265732860734370843/35184372088832000000000000000000000000000*m^19 - 124039622327099789251348195298599486243420969795281/70368744177664000000000000000000000000000*m^18 + 6731441002878874571634823086169829710951853612793/43980465111040000000000000000000000000000*m^17 - 4352653401361834699881733318855083847326452148531/351843720888320000000000000000000000000000*m^16 + 20400921004714196240697529425748737015355844013/21990232555520000000000000000000000000000*m^15 - 2828330173209309967696286862026972695622386791/43980465111040000000000000000000000000000*m^14 + 90224362297085153523173366133877384149368001/21990232555520000000000000000000000000000*m^13 - 527194737578199472977839837204079887742693/2199023255552000000000000000000000000000*m^12 + 17531316082924394758384549907030843887263/1374389534720000000000000000000000000000*m^11 - 134975905826792726510552844089489996343/219902325555200000000000000000000000000*m^10 + 7282983271783278456738217698849370791/274877906944000000000000000000000000000*m^9 - 5584760339233628263544901172693796103/5497558138880000000000000000000000000000*m^8 + 11741977541067274461729378933214101/343597383680000000000000000000000000000*m^7 - 682406116251645784517939295512469/687194767360000000000000000000000000000*m^6 + 839085782808028893753799204371/34359738368000000000000000000000000000*m^5 - 5306369791608448811545437/10737418240000000000000000000000000*m^4 + 84843126644665735134283887/10737418240000000000000000000000000000*m^3 - 4019786700788250501611229/42949672960000000000000000000000000000*m^2 + 7839362810237971169871/10737418240000000000000000000000000000*m - 2416777780239468261/858993459200000000000000000000000000)*y - 28697814/6103515625*m^112 - 105094202470803/15258789062500*m^111 + 158459627446325545977/30517578125000000*m^110 - 1153373286517876256542156377/762939453125000000000*m^109 + 3892213167440386639859333198811/15258789062500000000000*m^108 - 352388480169517879963876231810761/12207031250000000000000*m^107 + 2927397071842385582099092981625034741/1220703125000000000000000*m^106 - 153377956952462949403997475993814710453/976562500000000000000000*m^105 + 83071702974360837045466788817036652340147/9765625000000000000000000*m^104 - 29989623193729158999139743101283318791585043/78125000000000000000000000*m^103 + 549046469178403604873269461330003821544838659/39062500000000000000000000*m^102 - 50507472922599649017207027134119140093025880667/125000000000000000000000000*m^101 + 44678539253549281214320080037616753674306644517947/5000000000000000000000000000*m^100 - 3028205890582223925301227073550490416659570499908551/20000000000000000000000000000*m^99 + 3966616033521170323163219258503744534259254225350177/2000000000000000000000000000*m^98 - 1305864571987894871660925510555306382675319494403991141/64000000000000000000000000000*m^97 + 26829614504351480362425058854323687238575346826038011553/160000000000000000000000000000*m^96 - 1143079228474969284502194260919469532270879700211416254073/1024000000000000000000000000000*m^95 + 62123672615678856976746389456899598298024362288506437784923/10240000000000000000000000000000*m^94 - 2198716920637774850405933453521021351777420905320055831855531/81920000000000000000000000000000*m^93 + 1929660058783291753350879465998444044673726486378263777980753/20480000000000000000000000000000*m^92 - 3909333581980396068173757715930123226326262353954704810993393/16384000000000000000000000000000*m^91 + 1263994596793935289457565557794388097979975610960315008943471079/5242880000000000000000000000000000*m^90 + 2106857159286599289493643983055091916744866759107163417938632749/1310720000000000000000000000000000*m^89 - 850631928594225851077307123840375112365136543334350939429940257/65536000000000000000000000000000*m^88 + 507853965888424953045416304352093243150878147927785872727913203667/8388608000000000000000000000000000*m^87 - 74436225873298646218248024949249055473215307331881851609001562911581/335544320000000000000000000000000000*m^86 + 928638830850233612176492900206649726782698633496315685485218982071193/1342177280000000000000000000000000000*m^85 - 5105652714596321158893395754898718321622900904602147354738053850567423/2684354560000000000000000000000000000*m^84 + 6305935695711097856708524110153337393374684502377914879896152853653441/1342177280000000000000000000000000000*m^83 - 56681641307016988032594611224964056296048167202835234187706621846862437/5368709120000000000000000000000000000*m^82 + 29219540341007025744988468588729319716647476095617968461303131231955743/1342177280000000000000000000000000000*m^81 - 1780664422169058453480087166537675779999833417084013762945658806443035263/42949672960000000000000000000000000000*m^80 + 314783042334315896107617372072645043130706547910887241384474557894591209/4294967296000000000000000000000000000*m^79 - 20747090577817699060286573598505874743789163575066539462336279274824767541/171798691840000000000000000000000000000*m^78 + 31973107398327849789363520506004050347121399465998976087748600721518389783/171798691840000000000000000000000000000*m^77 - 92436378726913785545580171590924865233593222384028533314998756883423849549/343597383680000000000000000000000000000*m^76 + 125647573684903834381806236592901330453536833740183586227852182993653173023/343597383680000000000000000000000000000*m^75 - 321899696977284403266347166393025336435947499288606052163953332672008269733/687194767360000000000000000000000000000*m^74 + 778645713691505959256876808600876427250733921467195985787146833803730471151/1374389534720000000000000000000000000000*m^73 - 7125321872707893223684644471525184394661962584719710770098049612593712055007/10995116277760000000000000000000000000000*m^72 + 3859992733973424018085468832514976092001460733867652129973592596459023636653/5497558138880000000000000000000000000000*m^71 - 31732872254096176202593221010569295571411076760898867432625384319758693560043/43980465111040000000000000000000000000000*m^70 + 61932331855736695694567522050728487545622820255319152835283314609115160936337/87960930222080000000000000000000000000000*m^69 - 114906101193840030757057188211106560342926851663682724408666274424590099862873/175921860444160000000000000000000000000000*m^68 + 1584905026053401156351078834188695907777289701793308182187387984708627690689/2748779069440000000000000000000000000000*m^67 - 21320341886436081916914800250835081863789856624213945717093837513360802174049/43980465111040000000000000000000000000000*m^66 + 27337952163347278232918692010231862476315009966236812004275495590703521511891/70368744177664000000000000000000000000000*m^65 - 26123183509268748382937728633931958389242749919998134930184207826316011175373/87960930222080000000000000000000000000000*m^64 + 38123449200724815269414301701946318561083598135898200167659588392155774645403/175921860444160000000000000000000000000000*m^63 - 53137954705469072548364192202397190009996862745395521633044867753871122273209/351843720888320000000000000000000000000000*m^62 + 35389114240074859040670029274488586009563062945725968387353965465557920974783/351843720888320000000000000000000000000000*m^61 - 90134139481937585583557511268669644011734275649291815978403002108771989688621/1407374883553280000000000000000000000000000*m^60 + 13723813905575946084377844157555584591498021330274071139695655443140570991453/351843720888320000000000000000000000000000*m^59 - 63983373854528617901631774449737311622429084495776454382384508624916861857723/2814749767106560000000000000000000000000000*m^58 + 17846305721383395080020755765521002716498196686533427650855071397113288364547/1407374883553280000000000000000000000000000*m^57 - 38129616242613908671110077656478392858486824886790384473717898942261461446063/5629499534213120000000000000000000000000000*m^56 + 19506368910946425986271279183057144225240892102183186742670500380890229467999/5629499534213120000000000000000000000000000*m^55 - 2389961371573091091374381552365574774396172236227646008615004215385976225819/1407374883553280000000000000000000000000000*m^54 + 224460796799829883544431481719348592214985271345232315168568927826190083109/281474976710656000000000000000000000000000*m^53 - 252531017229559430411720382743994848032094486197848403973182009325953137099/703687441776640000000000000000000000000000*m^52 + 54461301147734613283891720651468217422974631695699403416148814413052061423/351843720888320000000000000000000000000000*m^51 - 720526805645409446918476662491718691717609156429596314626804769203918684761/11258999068426240000000000000000000000000000*m^50 + 142779720955297504566377896987963851141257071529814943447799279910556269123/5629499534213120000000000000000000000000000*m^49 - 54244808275436577414053568264576934863921314504182875272891526877740202941/5629499534213120000000000000000000000000000*m^48 + 79022697065869984560990025552733088606033981445896032895463044100022788101/22517998136852480000000000000000000000000000*m^47 - 27587351738956280130661419848644512409157250510648153822274366093021624779/22517998136852480000000000000000000000000000*m^46 + 9231254231174147879971083516027959536285046360721046485542985149220575397/22517998136852480000000000000000000000000000*m^45 - 592089563907342537657923446215063507225632948467235382463280235505514343/4503599627370496000000000000000000000000000*m^44 + 454892457050637256497568111845862545696464528589422789026913400479357961/11258999068426240000000000000000000000000000*m^43 - 33484061542528567538895401705922595429454125974569886409428501712636863/2814749767106560000000000000000000000000000*m^42 + 75549818069982083413091508494739639950772186007779542331137714239693017/22517998136852480000000000000000000000000000*m^41 - 20405460183259086100718882794670328333113815880040211808909580256364343/22517998136852480000000000000000000000000000*m^40 + 5276453044367968710486468923971065005316903299314106556781110357370569/22517998136852480000000000000000000000000000*m^39 - 52232174994919495066095341282527686292581760409154911654068016282919/900719925474099200000000000000000000000000*m^38 + 154583789247377340726338917718665595430969425629825127285978294139357/11258999068426240000000000000000000000000000*m^37 - 35000949782247974572044542574608645940080646718577349977859252310173/11258999068426240000000000000000000000000000*m^36 + 473451861272811097965433112234570093157312334540294629338745727137/703687441776640000000000000000000000000000*m^35 - 313271207538163119887543926903415754390989673694168946057290772457/2251799813685248000000000000000000000000000*m^34 + 309257040275655775015362937414207509817988607574972124706360334401/11258999068426240000000000000000000000000000*m^33 - 58265897191693181663405234861698686183785626652909720863150495611/11258999068426240000000000000000000000000000*m^32 + 20936787633223422052439334500043238805916164237395987659400029771/22517998136852480000000000000000000000000000*m^31 - 3584455037849004076105679933098846881874492916917981978121985417/22517998136852480000000000000000000000000000*m^30 + 584291679937530252654196420966782672279924296966347149719799141/22517998136852480000000000000000000000000000*m^29 - 90602947297652280523933231460605607290410580895317635782753559/22517998136852480000000000000000000000000000*m^28 + 1335171494663844831353798967774313597809917180890474961788179/2251799813685248000000000000000000000000000*m^27 - 233485441902340784504950974821873928857103832948225408006293/2814749767106560000000000000000000000000000*m^26 + 9911335217153526305191191817410051722667295417114643862993/900719925474099200000000000000000000000000*m^25 - 6225535077508586787577381729259081475905430574441447565403/4503599627370496000000000000000000000000000*m^24 + 3697950321268313823369326354580588507990725871263103497847/22517998136852480000000000000000000000000000*m^23 - 82960558196703256539090387386089855481941932072845743821/4503599627370496000000000000000000000000000*m^22 + 10964419098876196120125526941239082859494841501735645509/5629499534213120000000000000000000000000000*m^21 - 1090665470346501603135499847171872441134751067162779431/5629499534213120000000000000000000000000000*m^20 + 101856440154646520574641454821964571996620261687176967/5629499534213120000000000000000000000000000*m^19 - 1113710652498947441302604680264876943353764343518981/703687441776640000000000000000000000000000*m^18 + 182020246594723759755276969835873289910129240790887/1407374883553280000000000000000000000000000*m^17 - 1731878775271703849549902053527686886406663535413/175921860444160000000000000000000000000000*m^16 + 97910244132002421559826895064105825857847409529/140737488355328000000000000000000000000000*m^15 - 7999411645405693503484828496641809682668324963/175921860444160000000000000000000000000000*m^14 + 481512158624929066147535775233132269282849191/175921860444160000000000000000000000000000*m^13 - 1327997838301074402807782109337140778975071/8796093022208000000000000000000000000000*m^12 + 667378954607143697381183541744238129911663/87960930222080000000000000000000000000000*m^11 - 7587109724814634760964416264618230993251/21990232555520000000000000000000000000000*m^10 + 309658883432305682535022189111812496803/21990232555520000000000000000000000000000*m^9 - 1403901571346331840135788523027439689/2748779069440000000000000000000000000000*m^8 + 178787333173165671780195378084497781/10995116277760000000000000000000000000000*m^7 - 491914067885332404777786430080909/1099511627776000000000000000000000000000*m^6 + 28647908122271795332140693582747/2748779069440000000000000000000000000000*m^5 - 274698135677298157127879812803/1374389534720000000000000000000000000000*m^4 + 2081949215809543793640588213/687194767360000000000000000000000000000*m^3 - 11693851853730592426774551/343597383680000000000000000000000000000*m^2 + 43272760400868467575071/171798691840000000000000000000000000000*m - 79131684535035521337/85899345920000000000000000000000000000;


==> anc/q16.txt <==
q16 := Z^16 + (m^18 - 178303/625*m^17 + 117883669/10000*m^16 - 409908873/5000*m^15 + 22680787207/80000*m^14 - 3029293659/5000*m^13 + 141564397131/160000*m^12 - 74883995503/80000*m^11 + 59487061751/80000*m^10 - 145028112247/320000*m^9 + 17151995577/80000*m^8 - 3160799347/40000*m^7 + 7238006609/320000*m^6 - 79614803/16000*m^5 + 52791179/64000*m^4 - 1992581/20000*m^3 + 2646799/320000*m^2 - 33749/80000*m + 797/80000)/(m^2 + 1/3*m - 1/6)*Z^15 + ((-933009/15625*m^32 + 21782834997/3125000*m^31 - 2590901777863/12500000*m^30 + 29420436358019/12500000*m^29 - 678097611595887/40000000*m^28 + 67701532213221151/800000000*m^27 - 14674076198981787/50000000*m^26 + 2329023808572463149/3200000000*m^25 - 2156649256998393101/1600000000*m^24 + 25010209825515443627/12800000000*m^23 - 59733360179913322469/25600000000*m^22 + 12424149952908204049/5120000000*m^21 - 118195883191938719909/51200000000*m^20 + 105182290276981567881/51200000000*m^19 - 173057042256070432677/102400000000*m^18 + 127887655271571096909/102400000000*m^17 - 165518123223674148893/204800000000*m^16 + 369417542167221779/819200000*m^15 - 22051100802871383047/102400000000*m^14 + 3593734331287250031/40960000000*m^13 - 6237490650702977071/204800000000*m^12 + 1842259375429241013/204800000000*m^11 - 23095773071274127/10240000000*m^10 + 97951623990154109/204800000000*m^9 - 17464922763030267/204800000000*m^8 + 103841800320643/8192000000*m^7 - 63557637936093/40960000000*m^6 + 7870773206331/51200000000*m^5 - 49225395541/4096000000*m^4 + 18268982571/25600000000*m^3 - 3097448809/102400000000*m^2 + 20872187/25600000000*m - 268863/25600000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (-2817/625*m^36 + 97855899/390625*m^35 - 492917811/500000*m^34 - 19785541130503/25000000*m^33 + 6552149194166677/200000000*m^32 - 328757572559245153/800000000*m^31 + 2200126026507613101/800000000*m^30 - 154365206187279132301/12800000000*m^29 + 493034664297129508299/12800000000*m^28 - 976575704360150426921/10240000000*m^27 + 9749165527685619102097/51200000000*m^26 - 64463262796923215815327/204800000000*m^25 + 179721320402371816459489/409600000000*m^24 - 214085486070212143713179/409600000000*m^23 + 440116013830559798546157/819200000000*m^22 - 393177856112778649088497/819200000000*m^21 + 122739190171385994241901/327680000000*m^20 - 16796076381777104035207/65536000000*m^19 + 504919336099457687901129/3276800000000*m^18 - 133542010775911061412609/1638400000000*m^17 + 62169009626646438660151/1638400000000*m^16 - 50921379333075983928821/3276800000000*m^15 + 18324289430514184360321/3276800000000*m^14 - 5782955595925110967379/3276800000000*m^13 + 798081410053027952851/1638400000000*m^12 - 383889433657763546343/3276800000000*m^11 + 80063848980094780301/3276800000000*m^10 - 14389513590614523797/3276800000000*m^9 + 2210603221291434521/3276800000000*m^8 - 71808499169558079/819200000000*m^7 + 15563711514813117/1638400000000*m^6 - 138029329308591/163840000000*m^5 + 2438780503917/40960000000*m^4 - 165070581021/51200000000*m^3 + 5143524183/40960000000*m^2 - 320662627/102400000000*m + 240291/6400000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^14 + ((-62474706/390625*m^48 + 21419160764463/488281250*m^47 - 4440289631749461/976562500*m^46 + 6648669594666381849/31250000000*m^45 - 610806720343315931421/125000000000*m^44 + 4757612188343753193/78125000*m^43 - 120478080314794869554013/250000000000*m^42 + 5419242550588820556435819/2000000000000*m^41 - 46698563760175075833511791/4000000000000*m^40 + 5181143188153865359055644911/128000000000000*m^39 - 11899961426630888046065334243/102400000000000*m^38 + 71730547696103105104995583611/256000000000000*m^37 - 29197484930283493597885913949/51200000000000*m^36 + 501395955502398298674461267691/512000000000000*m^35 - 11564535155438845882401257617011/8192000000000000*m^34 + 13814668091140749702961572638619/8192000000000000*m^33 - 26505197914251910407522563878143/16384000000000000*m^32 + 18645186958611906589644938936193/16384000000000000*m^31 - 12013560087422109494653145114547/32768000000000000*m^30 - 7199164424418217114389252506829/16384000000000000*m^29 + 2685790986169572821179921209663/2621440000000000*m^28 - 82644285588172513369807846637049/65536000000000000*m^27 + 77416142623987330498118081655987/65536000000000000*m^26 - 120257333086956569344078759459407/131072000000000000*m^25 + 80190208802591011423285552318431/131072000000000000*m^24 - 11684711758696649957916856327299/32768000000000000*m^23 + 48125157633276706240755696654021/262144000000000000*m^22 - 22029802122348113071763693072031/262144000000000000*m^21 + 1800963998477801331766623353427/52428800000000000*m^20 - 6591271803825682332640743494529/524288000000000000*m^19 + 2163259559105560100684201307213/524288000000000000*m^18 - 637087933311635093659140686931/524288000000000000*m^17 + 168333700172265355554800452353/524288000000000000*m^16 - 1594741341846122279511072189/20971520000000000*m^15 + 338004534595239220583672511/20971520000000000*m^14 - 1598881719667922237314466007/524288000000000000*m^13 + 269195983673444520202295919/524288000000000000*m^12 - 20078865442361376947321949/262144000000000000*m^11 + 2639541369512474541926931/262144000000000000*m^10 - 7592014160920904924727/6553600000000000*m^9 + 6062323465545298248339/52428800000000000*m^8 - 324450888886229720013/32768000000000000*m^7 + 2936168089547832909/4096000000000000*m^6 - 704956428951742317/16384000000000000*m^5 + 3414149127464061/1638400000000000*m^4 - 160247441305833/2048000000000000*m^3 + 8754967870467/4096000000000000*m^2 - 9674187747/256000000000000*m + 20772423/64000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (-159327/15625*m^52 + 32526276489/19531250*m^51 - 162038412537939/1953125000*m^50 + 104320778415242067/15625000000*m^49 - 68621410405877315637/125000000000*m^48 + 332147387967937582509/15625000000*m^47 - 164735741172002435114547/400000000000*m^46 + 9034242675713189516075193/2000000000000*m^45 - 518127689677329555608235759/16000000000000*m^44 + 10692783237117306411572604657/64000000000000*m^43 - 2711305294880234209038613389/4096000000000*m^42 + 539942629909453167351432697737/256000000000000*m^41 - 45827959223419606173284500598379/8192000000000000*m^40 + 51943130426030070508632019383897/4096000000000000*m^39 - 205393178403796942154934263120391/8192000000000000*m^38 + 1438579328353736239171997230073493/32768000000000000*m^37 - 9023875767347355897317451811106559/131072000000000000*m^36 + 12771483308448214217560367353067697/131072000000000000*m^35 - 32786355754169765521749796339425879/262144000000000000*m^34 + 38274586595559942683144963462038947/262144000000000000*m^33 - 81388847201546576200615970189487651/524288000000000000*m^32 + 3942863132326260302643222505927203/26214400000000000*m^31 - 139270797770066832897068778949337517/1048576000000000000*m^30 + 22417042052896771156063522699260519/209715200000000000*m^29 - 82208377109334916432995582871277427/1048576000000000000*m^28 + 109897740789322213632651653436135417/2097152000000000000*m^27 - 66945057655277561488597551315749319/2097152000000000000*m^26 + 18583280583999864029717973667037637/1048576000000000000*m^25 - 37611856555556938539298246495806423/4194304000000000000*m^24 + 17343961581117689516738981557525713/4194304000000000000*m^23 - 7287436354381803116854489940905251/4194304000000000000*m^22 + 5578110576913925813952238775841759/8388608000000000000*m^21 - 1943533912887900662510400474216927/8388608000000000000*m^20 + 616003748489263440361050290321229/8388608000000000000*m^19 - 35484083105600553713620728140667/1677721600000000000*m^18 + 46371988561431914452532077059471/8388608000000000000*m^17 - 10979459936879929717750949299221/8388608000000000000*m^16 + 2349812104286310546662132728053/8388608000000000000*m^15 - 453363758217972471313994426793/8388608000000000000*m^14 + 39297727132923234495081624237/4194304000000000000*m^13 - 6097049302726709561122035441/4194304000000000000*m^12 + 421239743733273929753660553/2097152000000000000*m^11 - 103062560411434481171554359/4194304000000000000*m^10 + 2770131421784921675408823/1048576000000000000*m^9 - 259365879627118452556683/1048576000000000000*m^8 + 10452840890853791779041/524288000000000000*m^7 - 142915229420371888683/104857600000000000*m^6 + 5077228221482170803/65536000000000000*m^5 - 466954454051967483/131072000000000000*m^4 + 8344462627721157/65536000000000000*m^3 - 54362622358527/16384000000000000*m^2 + 918767363703/16384000000000000*m - 377885319/819200000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^13 + ((-432331263/9765625*m^64 + 2384113018193613/48828125000*m^63 - 52369540428924245331/4882812500000*m^62 + 21568273931797296779061/19531250000000*m^61 - 990239526103474973121831/15625000000000*m^60 + 665490810252221004177591003/312500000000000*m^59 - 53843938965338967130695826887/1250000000000000*m^58 + 344767018930831071443516297517/625000000000000*m^57 - 47994604473449007095376216120363/10000000000000000*m^56 + 1208431625620398802918114606906329/40000000000000000*m^55 - 23106378006988776460888130658061593/160000000000000000*m^54 + 696146376022816313945265349986983277/1280000000000000000*m^53 - 8510023655977054380061370637363691851/5120000000000000000*m^52 + 43417912791379977601131381804131290641/10240000000000000000*m^51 - 191360815402949925544537065486176473737/20480000000000000000*m^50 + 3060658889058493195745590335292143661233/163840000000000000000*m^49 - 23661569362675699746436862668374353321811/655360000000000000000*m^48 + 1454765262129736924644189540973597807611/20480000000000000000*m^47 - 373723088204018709330672381669164033666991/2621440000000000000000*m^46 + 146768253036286254840124073096678731152531/524288000000000000000*m^45 - 1077856663179706523812274362889659507160721/2097152000000000000000*m^44 + 4501119911135176051052117865895495185586029/5242880000000000000000*m^43 - 54121391496237175148421352621247300682102153/41943040000000000000000*m^42 + 36522824652834080898790215275523612385470183/20971520000000000000000*m^41 - 88710547018771866525062394984716359421191953/41943040000000000000000*m^40 + 97283508052590865652709019840253923328946351/41943040000000000000000*m^39 - 386815925546153797772915430166285818868775943/167772160000000000000000*m^38 + 21862892203933047072062257469293522303935231/10485760000000000000000*m^37 - 36090861517839745838537799030605321207675613/20971520000000000000000*m^36 + 54533514057560980222128107905997019879377877/41943040000000000000000*m^35 - 302435578409621804526076304348188377062610471/335544320000000000000000*m^34 + 96389863693441991490244006234468948139919459/167772160000000000000000*m^33 - 28296910806438277581451146158530542630647607/83886080000000000000000*m^32 + 15325482354129712991369901474218063477838321/83886080000000000000000*m^31 - 61323272592343033698893662508762547701444163/671088640000000000000000*m^30 + 1772031224674458474508853220830374621888947/41943040000000000000000*m^29 - 12125481216379185075474365426430531677037429/671088640000000000000000*m^28 + 4798977342960978955369500153514076768661603/671088640000000000000000*m^27 - 7032481869957848421022383617067416480063799/2684354560000000000000000*m^26 + 596233997949307335113104923781552315289031/671088640000000000000000*m^25 - 187146352476513014807787175454386875396939/671088640000000000000000*m^24 + 27173788969482460496499725788690759777197/335544320000000000000000*m^23 - 58373736684220924386075216198282904602273/2684354560000000000000000*m^22 + 724085294890754534016818309720174350461/134217728000000000000000*m^21 - 103618924326553363775757985241486838087/83886080000000000000000*m^20 + 6997691834080305673788864834635162691/26843545600000000000000*m^19 - 27180170551290608958423848955067602819/536870912000000000000000*m^18 + 6060351247191206368521063691021106607/671088640000000000000000*m^17 - 990629481394763213281046771218647417/671088640000000000000000*m^16 + 36997435090295971162962200801878383/167772160000000000000000*m^15 - 80563287859720314830186132983284639/2684354560000000000000000*m^14 + 2487805974159031024321473417202191/671088640000000000000000*m^13 - 277662426748154050792101002185851/671088640000000000000000*m^12 + 696334028717937605718665556621/16777216000000000000000*m^11 - 4990745702075360677172026564491/1342177280000000000000000*m^10 + 19812492175498056083734840449/67108864000000000000000*m^9 - 6904557450361589105446141419/335544320000000000000000*m^8 + 26091725879867248443503367/20971520000000000000000*m^7 - 10782598058500827373687719/167772160000000000000000*m^6 + 116599605132068245103679/41943040000000000000000*m^5 - 4107762483873255110673/41943040000000000000000*m^4 + 1415036745976786191/524288000000000000000*m^3 - 114442295186595159/2097152000000000000000*m^2 + 1887094203312339/2621440000000000000000*m - 12186184766553/2621440000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (-1525797/390625*m^68 + 1656014814783/488281250*m^67 - 2065266730907984961/4882812500000*m^66 + 43041863029310770401/4882812500000*m^65 + 34155521942034158945307/39062500000000*m^64 - 3555346071817753822214613/156250000000000*m^63 - 1276506653106299167399030821/625000000000000*m^62 + 38423491422494980843529035443/312500000000000*m^61 - 58776268173447049748506554439239/20000000000000000*m^60 + 202890637466591762913402457525203/5000000000000000*m^59 - 60280984613661551182171259852221593/160000000000000000*m^58 + 1642506042295435976994284471965607829/640000000000000000*m^57 - 69451346851766857587188538888957755307/5120000000000000000*m^56 + 591942277647430535073526553032133070933/10240000000000000000*m^55 - 16725407055119613781064849928176802748413/81920000000000000000*m^54 + 19987014637291029778992484151454533015133/32768000000000000000*m^53 - 1025951578176099957664194185179887593783541/655360000000000000000*m^52 + 4578560546598665790848046155851602798548547/1310720000000000000000*m^51 - 71714747235064749902026638066742894886410479/10485760000000000000000*m^50 + 124058364994151198305219396722367246269119769/10485760000000000000000*m^49 - 762170539131364606949965058484532090550798211/41943040000000000000000*m^48 + 521134951155990350464533167870148615616591203/20971520000000000000000*m^47 - 1015556326585308224838570918664959368874336837/33554432000000000000000*m^46 + 5491227390537346562563220609041647611175728193/167772160000000000000000*m^45 - 20906029000711434341869413150601186990084495593/671088640000000000000000*m^44 + 1716211688895042163141007543186656822847069079/67108864000000000000000*m^43 - 2312530700758920438837361723012350334998797541/134217728000000000000000*m^42 + 1357528331299190275954778358907032879678210837/167772160000000000000000*m^41 - 321366696897829408995473705734662015916759467/2684354560000000000000000*m^40 - 3615184903796373699455966744808421366429998663/671088640000000000000000*m^39 + 5417152927405239901278499983738265333802813397/671088640000000000000000*m^38 - 11254349218339629818565123098482666153803267849/1342177280000000000000000*m^37 + 38628713725670455531321224629371456889919955251/5368709120000000000000000*m^36 - 14463232525751129002325010060956623003292071413/2684354560000000000000000*m^35 + 1937452908840799102260344843707468750139393733/536870912000000000000000*m^34 - 5880866560185881561383519771307620963555627083/2684354560000000000000000*m^33 + 13046651174517503710371674856918978274087987413/10737418240000000000000000*m^32 - 6644709097727133798081925377375198788715339/10737418240000000000000*m^31 + 623667856583789551084974576751836251597362023/2147483648000000000000000*m^30 - 168955648536021493626105907607742001415694921/1342177280000000000000000*m^29 + 433592278233772747785489347840927079019526169/8589934592000000000000000*m^28 - 50316433789598242704188102552697671165213607/2684354560000000000000000*m^27 + 8657306243574049188303093327589074091230993/1342177280000000000000000*m^26 - 22091429308478037502531423974755889295093887/10737418240000000000000000*m^25 + 5225228557782327765520699735778262071123331/8589934592000000000000000*m^24 - 447363493659173889850322186046418643922357/2684354560000000000000000*m^23 + 454046125448653800296577903562520634629877/10737418240000000000000000*m^22 - 13326402350440385651850836491067828611959/1342177280000000000000000*m^21 + 92560399990761037783278086799289033297689/42949672960000000000000000*m^20 - 1159161057178682851097446034363566998969/2684354560000000000000000*m^19 + 85626287718542981349809398606070551971/1073741824000000000000000*m^18 - 145452971396379111470834552753040309123/10737418240000000000000000*m^17 + 18139649580890090902384671184729229421/8589934592000000000000000*m^16 - 404364737361085097353033181841872019/1342177280000000000000000*m^15 + 105252337951846055502455380277889873/2684354560000000000000000*m^14 - 24896630520260560290855397940319123/5368709120000000000000000*m^13 + 2131106753839622874568003804777731/4294967296000000000000000*m^12 - 128242669983901344969402028455207/2684354560000000000000000*m^11 + 11039992011255289220467593109713/2684354560000000000000000*m^10 - 210795635309465546197576086627/671088640000000000000000*m^9 + 14147776262086314536186763363/671088640000000000000000*m^8 - 51533072872618574999805813/41943040000000000000000*m^7 + 5136763892360308516815507/83886080000000000000000*m^6 - 214565452700436939748437/83886080000000000000000*m^5 + 29224039125532637258523/335544320000000000000000*m^4 - 97380745404835749129/41943040000000000000000*m^3 + 1906091378638859979/41943040000000000000000*m^2 - 6090000410166813/10485760000000000000000*m + 76254734271807/20971520000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^12 + ((4017755196/9765625*m^80 - 517581547290927/6103515625*m^79 + 950153183480099327967/305175781250000*m^78 + 7514301150895634647399449/12207031250000000*m^77 - 4190968707766015261286122461/48828125000000000*m^76 + 541172199254654558752854363027/97656250000000000*m^75 - 88497253287285448537807323033789/390625000000000000*m^74 + 9687218419471315599815930364157281/1562500000000000000*m^73 - 357340975172094818275155797388731649/3125000000000000000*m^72 + 72798664409414035686962942176584324063/50000000000000000000*m^71 - 2660627763247640154696918329642127848097/200000000000000000000*m^70 + 3607106587037115798154954503508707686391/40000000000000000000*m^69 - 147752719046513859582494995017610004903379/320000000000000000000*m^68 + 5662209699650393801490623193375583567550949/3200000000000000000000*m^67 - 119789683152114792280113882964675432761165747/25600000000000000000000*m^66 + 998838523450302263840814969732243571305342747/204800000000000000000000*m^65 + 194695678839156906902997714682805666397392967/6553600000000000000000*m^64 - 756123287139139942122949519881171333158354635431/3276800000000000000000000*m^63 + 13181419444230040951332580895250518166796089902997/13107200000000000000000000*m^62 - 8873039464187684479038185826111040223226282668499/2621440000000000000000000*m^61 + 1003387916190465532210883761932379840369157480713989/104857600000000000000000000*m^60 - 309079380313181591443398313838409078729824916713343/13107200000000000000000000*m^59 + 4337324494874899640569638962739559466287543036972161/83886080000000000000000000*m^58 - 42860674139782906743668591649440257355028396425385273/419430400000000000000000000*m^57 + 61620750199767400029892170246430638561691913131818297/335544320000000000000000000*m^56 - 253332240698993684618450272333304519116576790357908251/838860800000000000000000000*m^55 + 3064017946528803055352299877906326405258286939064349461/6710886400000000000000000000*m^54 - 4274338366947971111793450159079806544957323836947381407/6710886400000000000000000000*m^53 + 11035809772628867586237418183489469119808170906127465811/13421772800000000000000000000*m^52 - 2643036007641655218668965440081843886594778288279122143/2684354560000000000000000000*m^51 + 29417628287337413543076224079080101500359574139866143361/26843545600000000000000000000*m^50 - 15242885636995003926682807002112174871459800749009733269/13421772800000000000000000000*m^49 + 58919009351293662410229309302161030452902657427348876867/53687091200000000000000000000*m^48 - 53161743558481341374274097335704076850623225903890515167/53687091200000000000000000000*m^47 + 11210140314313842913289092247786398168617954742355913147/13421772800000000000000000000*m^46 - 14157544462407448985091264055792314577039045952252371143/21474836480000000000000000000*m^45 + 52336863891763478608595932888638067016605371228859269963/107374182400000000000000000000*m^44 - 3627549040333469179071949553581333341253620605313386841/10737418240000000000000000000*m^43 + 1179413771807627306033428830916292307824802336819458517/5368709120000000000000000000*m^42 - 3599803031268469430960973775202847224049724464832528431/26843545600000000000000000000*m^41 + 16512616468717204879624134286307643947469434070973392003/214748364800000000000000000000*m^40 - 355907055357563889542784262271446347446290534721786571/8589934592000000000000000000*m^39 + 9014768574554123580326273315198764289909926149935684439/429496729600000000000000000000*m^38 - 1073665311944885767151350999867719807040203587334111177/107374182400000000000000000000*m^37 + 769829020957691016985934611692531750294058608384031263/171798691840000000000000000000*m^36 - 1622822336699502108722765444002029282104777205907958679/858993459200000000000000000000*m^35 + 64374602257510406265045830734573651807818682930797537/85899345920000000000000000000*m^34 - 480535339260328733315863876552144351606346750768877111/1717986918400000000000000000000*m^33 + 168735910282193847077341153867918158460556150789537391/1717986918400000000000000000000*m^32 - 13933432752026204175952097979021079962495367851619953/429496729600000000000000000000*m^31 + 865596494316060099001130692161341899473093369350217/85899345920000000000000000000*m^30 - 5055190831327100740082828191750184841402702043349373/1717986918400000000000000000000*m^29 + 1387074128131218608503900678188695993803579034273259/1717986918400000000000000000000*m^28 - 178715402286664107907348725774902273877401686450323/858993459200000000000000000000*m^27 + 43221148919016650759256879289236379988256465164811/858993459200000000000000000000*m^26 - 19604800972485450501581520730239365473363891297917/1717986918400000000000000000000*m^25 + 4165850973318839108322648766598087060061223353267/1717986918400000000000000000000*m^24 - 51781168401206784513750739450206763133687377227/107374182400000000000000000000*m^23 + 38507067031572000047536826120178101637473891781/429496729600000000000000000000*m^22 - 26731776186092684750470378743585637814108177403/1717986918400000000000000000000*m^21 + 4324021692176523804978997475333688241353967119/1717986918400000000000000000000*m^20 - 81340953839680121151881514215147011641858021/214748364800000000000000000000*m^19 + 45461346292687054903493656644606540267585441/858993459200000000000000000000*m^18 - 588386739961897946958793158378440774212923/85899345920000000000000000000*m^17 + 703513762324645424678977721648298294823911/858993459200000000000000000000*m^16 - 9683982440867995923177793321803394299063/107374182400000000000000000000*m^15 + 1957443412913808050928532177352277882531/214748364800000000000000000000*m^14 - 180825683936804249228801518587258685509/214748364800000000000000000000*m^13 + 3039248247096928390107143417040973797/42949672960000000000000000000*m^12 - 9025802524764810279507326194063827/1677721600000000000000000000*m^11 + 9866734517187486167935279594423473/26843545600000000000000000000*m^10 - 300511575708764466397238206640811/13421772800000000000000000000*m^9 + 32324814756082037684540750179419/26843545600000000000000000000*m^8 - 23695750059655321873832970951/419430400000000000000000000*m^7 + 7639032691893419500311344241/3355443200000000000000000000*m^6 - 259092287384525272643760963/3355443200000000000000000000*m^5 + 3596417618273192981714607/1677721600000000000000000000*m^4 - 3923816506077304413549/83886080000000000000000000*m^3 + 1232594693648425107/1638400000000000000000000*m^2 - 1662982978982802183/209715200000000000000000000*m + 2154442743816489/52428800000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (25673193/1953125*m^84 + 2104910449803/244140625*m^83 - 9142579490115320613/2441406250000*m^82 + 55261232568732473651781/95367431640625*m^81 - 2330838005245808749124594139/48828125000000000*m^80 + 27957138447493331382286689597/12207031250000000*m^79 - 50740348070507135231551922105229/781250000000000000*m^78 + 842415273191315371195576410869457/781250000000000000*m^77 - 35166048223746179434315921069497903/3125000000000000000*m^76 + 1555514844717806893317704207884074693/12500000000000000000*m^75 - 432612719790382574404955426710227536523/200000000000000000000*m^74 + 13590338209589993323365245547026537479389/400000000000000000000*m^73 - 245297996829014999069128049421940261245393/640000000000000000000*m^72 + 20362746023259364433109773738160508575766779/6400000000000000000000*m^71 - 261586731184283370273844548403924099920394389/12800000000000000000000*m^70 + 541788926052605190312116306182206465022682817/5120000000000000000000*m^69 - 373344895621537521844290377086479404093541868287/819200000000000000000000*m^68 + 34259161451279266485626414491172638859564908899/20480000000000000000000*m^67 - 437035580584841260262611796828338270176841095579/81920000000000000000000*m^66 + 393591836449890091163195290728119181918231977219829/26214400000000000000000000*m^65 - 316734051668673758931405416408641266505260641867451/8388608000000000000000000*m^64 + 35940208721993150843536559088413673795406421400374139/419430400000000000000000000*m^63 - 296696039139144841451057853440690953753109156807171127/1677721600000000000000000000*m^62 + 4480969562963464609963016204149234780510805068625721/13421772800000000000000000*m^61 - 3886356610532560605814879745758948080347293269547149771/6710886400000000000000000000*m^60 + 776953246255322403106009483452303101654441604417885879/838860800000000000000000000*m^59 - 1470843829933419244225125522715198177823740368753361839/1073741824000000000000000000*m^58 + 2017245358987202052129970563291666133111658566511663679/1073741824000000000000000000*m^57 - 51462623925431015305692762551000184772832654943908805399/21474836480000000000000000000*m^56 + 12251469370935857736039295366187959861183288536440220447/4294967296000000000000000000*m^55 - 683080920268884446674893022012649216132888815508274816621/214748364800000000000000000000*m^54 + 716737985204684154563626803458641345095472171743083761263/214748364800000000000000000000*m^53 - 1422202659330221443852312736222939264705009419850600414931/429496729600000000000000000000*m^52 + 167599039881218857883326387530237495931838370962534000007/53687091200000000000000000000*m^51 - 2413127173650319822136356898284929322733791561809084800997/858993459200000000000000000000*m^50 + 2080027572894031115348864524302956252955880702515572763609/858993459200000000000000000000*m^49 - 860343242738963927411329474574944438989017093613690498981/429496729600000000000000000000*m^48 + 546538642163290482756866274388274796382641430964753684769/343597383680000000000000000000*m^47 - 2080036506974090055172413549398447367706425033566053711653/1717986918400000000000000000000*m^46 + 756925364545342346351403101418809120356789136530752580773/858993459200000000000000000000*m^45 - 65643145376081188618078607468262038229207378167318085177/107374182400000000000000000000*m^44 + 346255398975735009089525011516759294745824922481706323429/858993459200000000000000000000*m^43 - 865534327088626640161560751489440074491872779517400643193/3435973836800000000000000000000*m^42 + 511511739432916416275933636356998307730888122813877011977/3435973836800000000000000000000*m^41 - 570765983163782168012120215591495043501706032309814110181/6871947673600000000000000000000*m^40 + 150127689443639277316094775103884517629301181174427181383/3435973836800000000000000000000*m^39 - 297602235929022297333374784413328106681646105736471443541/13743895347200000000000000000000*m^38 + 138860751034015567496550378435282086266432990296863941449/13743895347200000000000000000000*m^37 - 15244806428804809376587734287273106618589742421645513399/3435973836800000000000000000000*m^36 + 10078354299295956353747237457986767794441719792087817693/5497558138880000000000000000000*m^35 - 3917413979608762958590620301173290025875974806816892149/5497558138880000000000000000000*m^34 + 1790233667702359372884892757461452638178099786160391439/6871947673600000000000000000000*m^33 - 615496321166068577645756327149969324525332883905850623/6871947673600000000000000000000*m^32 + 795842993138004307855384402744949200204631154223517487/27487790694400000000000000000000*m^31 - 9672595821986084767425363458568673866470376504720849/1099511627776000000000000000000*m^30 + 6904141127706698364998898026918959676746722572319777/2748779069440000000000000000000*m^29 - 9257597623047910424477695407794629186125184153910349/13743895347200000000000000000000*m^28 + 4661423687889848788431270066975416658536437658687583/27487790694400000000000000000000*m^27 - 1101066918510641869791509059111978464193817100818937/27487790694400000000000000000000*m^26 + 30479337264405159391911117085490307114627369650151/3435973836800000000000000000000*m^25 - 12645298606449296161771797192893657107069441254507/6871947673600000000000000000000*m^24 + 9818769607413469805873210896910243798013386906217/27487790694400000000000000000000*m^23 - 356305889523955919873686547082516807465431590857/5497558138880000000000000000000*m^22 + 37715828318658901796686077197154004761443928219/3435973836800000000000000000000*m^21 - 23813315379154663452128601385151739571491499953/13743895347200000000000000000000*m^20 + 21856764781690969843766594106330847990340013/85899345920000000000000000000*m^19 - 476832645883354060227394205530591797286984863/13743895347200000000000000000000*m^18 + 15057008816677683836456289142185274977184017/3435973836800000000000000000000*m^17 - 1757101359165269024221534763760103542960759/3435973836800000000000000000000*m^16 + 23608737404831134938551510099699818885539/429496729600000000000000000000*m^15 - 3726896783260940726492852896158634015287/687194767360000000000000000000*m^14 + 420184524359523021110789841859096576827/858993459200000000000000000000*m^13 - 34482341454787001315520333256509127053/858993459200000000000000000000*m^12 + 160026300600622920951899332965916977/53687091200000000000000000000*m^11 - 8544426134556028929153744039625269/42949672960000000000000000000*m^10 + 635663474195824110223319722655121/53687091200000000000000000000*m^9 - 6681966831396441348651538779303/10737418240000000000000000000*m^8 + 383017672767557439222896949741/13421772800000000000000000000*m^7 - 60358199248878213816620716887/53687091200000000000000000000*m^6 + 500451924894698675523879639/13421772800000000000000000000*m^5 - 2717682760489835746208853/2684354560000000000000000000*m^4 + 36257578053629438906127/1677721600000000000000000000*m^3 - 1141173928292836317957/3355443200000000000000000000*m^2 + 2942929385291908971/838860800000000000000000000*m - 14928112129348467/838860800000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^11 + ((5357179210383/6103515625*m^96 - 1741403850762584547/6103515625000*m^95 + 2384239509791660073951279/76293945312500000*m^94 - 3228510862098787190258742129/7629394531250000000*m^93 - 1474609355743362258103132197357/7629394531250000000*m^92 + 2128883180270744930458599532768311/122070312500000000000*m^91 - 144472228646412215611082765035613259/244140625000000000000*m^90 + 1755258623573441174620601443505919891/1953125000000000000000*m^89 + 1253110184382738755327498791044835542723/1953125000000000000000*m^88 - 163665791020829896430560986138377825513313/6250000000000000000000*m^87 + 14636632191862804084506919005922749947111421/25000000000000000000000*m^86 - 2216078298719786613903619433544337217522206203/250000000000000000000000*m^85 + 9865386391733314751335952342628610627177422963/100000000000000000000000*m^84 - 27102379207317120492792879200076292712501446911/32000000000000000000000*m^83 + 37136609222983561271372835380535049428128678946147/6400000000000000000000000*m^82 - 4165963723480372913734951053534896987159070013398603/128000000000000000000000000*m^81 + 39012296290708486548406862795084597408894096389328403/256000000000000000000000000*m^80 - 247507667965052539959511950388698516079919938947956961/409600000000000000000000000*m^79 + 524332588683917314753581376776761730128151252168417351/256000000000000000000000000*m^78 - 24387036098754670932376178886929618699365916161901635857/4096000000000000000000000000*m^77 + 193349871396581615291575968038748649347180645299785360209/13107200000000000000000000000*m^76 - 795753931456438813494219324493219126105541645183453682051/26214400000000000000000000000*m^75 + 20001269255504459090749091282665595404043684053212052540647/419430400000000000000000000000*m^74 - 310200761800000499812595280235090865552648586927823128468681/8388608000000000000000000000000*m^73 - 1572309183242599450433603724423664255895354280657025880654463/16777216000000000000000000000000*m^72 + 18901896525759544095314121395817017429096894513495611327351683/33554432000000000000000000000000*m^71 - 24271369454431268405923456773613697881555149148979972874252279/13421772800000000000000000000000*m^70 + 307232679175979941837102213256903697192218862536876543054824239/67108864000000000000000000000000*m^69 - 1340175486469334965653518013750040375217135374049119389880790649/134217728000000000000000000000000*m^68 + 5217964223367589958165887142807453792874175049746394406099532389/268435456000000000000000000000000*m^67 - 9232386681142961041075289671035754876117257964171975608217273527/268435456000000000000000000000000*m^66 + 120045572131645440732018697842265788464109161216526585126724051923/2147483648000000000000000000000000*m^65 - 360948338409514384398207555888258170566622958233003046917639124291/4294967296000000000000000000000000*m^64 + 201737684583162725557605195511422153567167940883849188965033332827/1717986918400000000000000000000000*m^63 - 2629172283439159639045524484576682622633214322325049151957978349027/17179869184000000000000000000000000*m^62 + 801174259456998518095648889258081211925687509566380604213655844461/4294967296000000000000000000000000*m^61 - 732270262991123800236558710530078742575298117981995038611782776891/3435973836800000000000000000000000*m^60 + 7855941063095821620278431265102131007578262761553480198248325239191/34359738368000000000000000000000000*m^59 - 15852342162163957936266445713448627212633190528161105745432038286977/68719476736000000000000000000000000*m^58 + 7530822973014679785063065702362883456007493080439250788299727544913/34359738368000000000000000000000000*m^57 - 13491789053701410915408119244840959986950442869882769624204986172647/68719476736000000000000000000000000*m^56 + 11405952700529777444391917581583029149552904573460282145490833591123/68719476736000000000000000000000000*m^55 - 2277179509695405613822086346853138878550187075395137914266224089513/17179869184000000000000000000000000*m^54 + 13754161463637840914014178185961902264368739416147935089181477913789/137438953472000000000000000000000000*m^53 - 3929916943164967312877562012398867034973770101168661546952939902369/54975581388800000000000000000000000*m^52 + 6644215108226976724131678004914800199120141593003620756309023418383/137438953472000000000000000000000000*m^51 - 532064010286862942755005043323787566707989689036659305453339401993/17179869184000000000000000000000000*m^50 + 5169101807982574861284305004146390028658260547157712831530414039673/274877906944000000000000000000000000*m^49 - 1190508248056154752526931594023337781114924932837387261897699367443/109951162777600000000000000000000000*m^48 + 650273552580717190095166559820508011214631688717848028269497181283/109951162777600000000000000000000000*m^47 - 3370718316539788235003588128421682373075171402844602735939725863523/1099511627776000000000000000000000000*m^46 + 829305699831212534320809621692057055661719754449156245419564637043/549755813888000000000000000000000000*m^45 - 774948885134376946022263693448937561485877116920668591628070560491/1099511627776000000000000000000000000*m^44 + 68774225578974101613025895657461454025248122926319125852481866309/219902325555200000000000000000000000*m^43 - 144936710426798717533485714887742123786145645412863916429992890963/1099511627776000000000000000000000000*m^42 + 116063242598458088792805590521128078961381795917944725375389154437/2199023255552000000000000000000000000*m^41 - 88294955252758036638550770920515201083734677000784808780247317069/4398046511104000000000000000000000000*m^40 + 3988234748053613901472138472430649017377368172472483371585578407/549755813888000000000000000000000000*m^39 - 10952289660275361693137654209638333541354483888112938238972386461/4398046511104000000000000000000000000*m^38 + 3571008780621302770673606057631421069648129537098974942263887/4398046511104000000000000000000000*m^37 - 276437510476279605719311327940206732272285960509674251045579759/1099511627776000000000000000000000000*m^36 + 10159128570396411174236171234911699514027851042125824104002513/137438953472000000000000000000000000*m^35 - 45361439579002573010829877500774196256917484637135212580402183/2199023255552000000000000000000000000*m^34 + 6005906825240894223150213275924785793439812621120827847100957/1099511627776000000000000000000000000*m^33 - 603383921783413486262919938057223518161678554257951766476991/439804651110400000000000000000000000*m^32 + 179590883242993170074054276309187253883542772814367451040669/549755813888000000000000000000000000*m^31 - 162072856565369408864051228512765283328600790595598712513989/2199023255552000000000000000000000000*m^30 + 135253272485892364158083641783507292570404902095297861457/8589934592000000000000000000000000*m^29 - 437467725442463597987917344149628970831913400052700076783/137438953472000000000000000000000000*m^28 + 668905549834781436943202733212717633275302087407894446641/1099511627776000000000000000000000000*m^27 - 120767714470651890606068211839706501473443471466680355181/1099511627776000000000000000000000000*m^26 + 41151324053928787245416898823358648458207695500457090237/2199023255552000000000000000000000000*m^25 - 13217266056116771023104241343484834398130112775928499413/4398046511104000000000000000000000000*m^24 + 249778472493925180714881071697428115914105974570768737/549755813888000000000000000000000000*m^23 - 283995089089440131343221975007037088236915921650309453/4398046511104000000000000000000000000*m^22 + 2367743537145620980161121918901155671604742959092111/274877906944000000000000000000000000*m^21 - 295931583646932102720999038505040620039984288749277/274877906944000000000000000000000000*m^20 + 69172591001241635506205498334229415134457606937261/549755813888000000000000000000000000*m^19 - 30171790532601527887486721575042379489785730442237/2199023255552000000000000000000000000*m^18 + 765525167465549166589256243879597396817252075009/549755813888000000000000000000000000*m^17 - 1802623135787324878474312250323725141321545271/13743895347200000000000000000000000*m^16 + 392687462313740914058348287731529022090504079/34359738368000000000000000000000000*m^15 - 12615883405595603348672587943439051590895219/13743895347200000000000000000000000*m^14 + 581287561825950693336017551111292720927439/8589934592000000000000000000000000*m^13 - 39142750626220533512694439324882488956739/8589934592000000000000000000000000*m^12 + 9575557956213091075741437947233069497/34359738368000000000000000000000*m^11 - 66037869664903507135312138285416423051/4294967296000000000000000000000000*m^10 + 3260406057588214567610701854321783927/4294967296000000000000000000000000*m^9 - 57055868659438332659999548790170311/1717986918400000000000000000000000*m^8 + 85352589088775748656673942125367/67108864000000000000000000000000*m^7 - 180298341687884208984850958461683/4294967296000000000000000000000000*m^6 + 1256316027416200477764462247263/1073741824000000000000000000000000*m^5 - 28753439817810837781752675939/1073741824000000000000000000000000*m^4 + 64858928274170695254886191/134217728000000000000000000000000*m^3 - 1730621603036910114206613/268435456000000000000000000000000*m^2 + 3794063279590042302627/67108864000000000000000000000000*m - 3280928187828343563/13421772800000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (6324561243/244140625*m^100 + 547986511967202/30517578125*m^99 - 7156680955726602215223/610351562500000*m^98 + 10470715306503792348930073929/3814697265625000000*m^97 - 1123613322266265640911615056319/3051757812500000000*m^96 + 3945137963063688707527482118305381/122070312500000000000*m^95 - 953647223419400747629803220820616921/488281250000000000000*m^94 + 1296350660734127665816203339769200213/15625000000000000000*m^93 - 19557784452075070517906646781930854334581/7812500000000000000000*m^92 + 1690217988558587224559131480684149836722383/31250000000000000000000*m^91 - 105317209279781054769234040309894204048628313/125000000000000000000000*m^90 + 117896536060325784894565672294371950931273459/12500000000000000000000*m^89 - 145121613888430441210581640891188116680088235267/2000000000000000000000000*m^88 + 306313406484704166402613475038029534684696915363/1000000000000000000000000*m^87 + 11713524636329006136635122506723345552725322634263/16000000000000000000000000*m^86 - 667067024262593399423306588234688557552018280108579/25600000000000000000000000*m^85 + 68512133944456466323536122397959032905333943174966641/256000000000000000000000000*m^84 - 3876066093595898146324276848107960823744938524667739579/2048000000000000000000000000*m^83 + 17298120535140882095192678160535245719484006450983769981/1638400000000000000000000000*m^82 - 1606515416833155802947774139095855150118379425851159663459/32768000000000000000000000000*m^81 + 3196842072334135292333368169395120776008043379331555106753/16384000000000000000000000000*m^80 - 177739227793467011324143962356461477036351902293627120128209/262144000000000000000000000000*m^79 + 1092478808791956898543563620926896383724395876725480998012633/524288000000000000000000000000*m^78 - 47951243876395437667009037645307531024417329796032650680571833/8388608000000000000000000000000*m^77 + 236396524194592804869018549890476956472435001198002433225466417/16777216000000000000000000000000*m^76 - 841539824941694233427256083065912483697960675098094986420445991/26843545600000000000000000000000*m^75 + 16943347047854936118912052508795251247287830714057429661660529499/268435456000000000000000000000000*m^74 - 12353455236146748531373690707755444840148430754054917927371156267/107374182400000000000000000000000*m^73 + 8135865129684887599475237418521288192491521513070544504597849517/42949672960000000000000000000000*m^72 - 300568351122701092757684478969153611999149953567350479564117158867/1073741824000000000000000000000000*m^71 + 786139977365747635703789489605021154665327664559490662150638464149/2147483648000000000000000000000000*m^70 - 1763109355070894058219533236409542761735868546757312859446928068547/4294967296000000000000000000000000*m^69 + 622903563658064007156366123505597916446352345473946913978702916437/1717986918400000000000000000000000*m^68 - 5853786428377613085126019254516651286024550236047869738927939403231/34359738368000000000000000000000000*m^67 - 13796645246842686300408403565507719340750968934119108473306959629137/68719476736000000000000000000000000*m^66 + 20595665239212276709947065201164081367435721367200716968176399911097/27487790694400000000000000000000000*m^65 - 78430448703253317364087856591248451293802080977646725397319174471307/54975581388800000000000000000000000*m^64 + 147181205338276556003401256371506669414789102086633136351068689958019/68719476736000000000000000000000000*m^63 - 6115727568308166342347414075838672384863823465516073670995537927401/2199023255552000000000000000000000*m^62 + 1780459679149235809586282711149410007648886755770806571508233798928449/549755813888000000000000000000000000*m^61 - 3787208835853822469170201385119865416483774450918641875087486837458629/1099511627776000000000000000000000000*m^60 + 1859034018387691719812384703375737017720556715788600960867904717898173/549755813888000000000000000000000000*m^59 - 3392697654918887230712086024330464930611676567863709165741005013540663/1099511627776000000000000000000000000*m^58 + 2891179182789444900122596057422198434725814153785519231720864345259547/1099511627776000000000000000000000000*m^57 - 1154492673108356311688254872777239324083651315804346839077663750612681/549755813888000000000000000000000000*m^56 + 3465490512739489266782490881087061666673851709389325621488995418546123/2199023255552000000000000000000000000*m^55 - 195901065543601250355892155724726957422036171701979371872511097557853/175921860444160000000000000000000000*m^54 + 1631993719401401493698179040541459193472894517800560847676273056789517/2199023255552000000000000000000000000*m^53 - 513612264705855753881126908584559236061163889120040787886425184851883/1099511627776000000000000000000000000*m^52 + 48905488393458816484462553421192378111217215297681000292040754832737/175921860444160000000000000000000000*m^51 - 1377146536865802382081660253861721786326701344382425434317794614094897/8796093022208000000000000000000000000*m^50 + 734525987418514564722557942949045166777700077500456613640425581951117/8796093022208000000000000000000000000*m^49 - 742509574188190043586982907137691765806505287258238443775585396695983/17592186044416000000000000000000000000*m^48 + 177903602023061140315579883834704625945734476218421419293581936859179/8796093022208000000000000000000000000*m^47 - 32341981055221469686341447663270291439446583744105720404148652949543/3518437208883200000000000000000000000*m^46 + 2788971487834572289521800643144395027213907009761980495905974602317/703687441776640000000000000000000000*m^45 - 5705064007411637458836555240746715118679751225369370155682315737129/3518437208883200000000000000000000000*m^44 + 885925788794366581499110044413605029232425266839884347772354585759/1407374883553280000000000000000000000*m^43 - 16317885476428786604257879521471542469893991421183260519607176794169/70368744177664000000000000000000000000*m^42 + 712912445228209394638048511693062186645221856917528320351612178513/8796093022208000000000000000000000000*m^41 - 1890840003885262394404801331945949291416067387535746362273351176653/70368744177664000000000000000000000000*m^40 + 148607603186093705347474378505130125568812005506091425532765137687/17592186044416000000000000000000000000*m^39 - 44279403499848854935531315339550500235194168346229618048169164723/17592186044416000000000000000000000000*m^38 + 6248587548959256479382778315328791491083791450051545250500575253/8796093022208000000000000000000000000*m^37 - 6676728381089791236888106777576631043532222434689848189108473189/35184372088832000000000000000000000000*m^36 + 843223216836454043393016195281480561355216753477868627142380389/17592186044416000000000000000000000000*m^35 - 402286478936303500161977720132936086398175210480392410972453583/35184372088832000000000000000000000000*m^34 + 22621465369692298399675173617653493817353640171465344040187119/8796093022208000000000000000000000000*m^33 - 19153685068763515642946726218553396270880961625124041084625669/35184372088832000000000000000000000000*m^32 + 951434141581389747633161730051776703310664966560807774930761/8796093022208000000000000000000000000*m^31 - 88423450375008990591243534197498058278836898421854768235921/4398046511104000000000000000000000000*m^30 + 61210676872945652440409127707893283198274736054841375041737/17592186044416000000000000000000000000*m^29 - 9795419187063025901062415772367398998817296343807968320893/17592186044416000000000000000000000000*m^28 + 2868076270631309398294434508762156970184022742338766815743/35184372088832000000000000000000000000*m^27 - 754213089343709422345594507416495838284360466708048857921/70368744177664000000000000000000000000*m^26 + 10730781332057795515569772274108876202226966814901582291/8796093022208000000000000000000000000*m^25 - 7692303789208403897402334044505654533928291024519309501/70368744177664000000000000000000000000*m^24 + 85805976033690174960380710702469869307194808853517161/17592186044416000000000000000000000000*m^23 + 685860844935091067907976314997190377992535362479001/879609302220800000000000000000000000*m^22 - 9809103368250924926518124179860766565059616299833/35184372088832000000000000000000000*m^21 + 1909458992704350077952732020967436108214377646069493/35184372088832000000000000000000000000*m^20 - 1838534321423273205430234013509109776507396586433/219902325555200000000000000000000000*m^19 + 2434707145705851902378394225896345504672522173677/2199023255552000000000000000000000000*m^18 - 285821939653485329919143308247573648781990003273/2199023255552000000000000000000000000*m^17 + 7539095809034058035777791657747194020644675749/549755813888000000000000000000000000*m^16 - 719350932080127499932838791585086046241432983/549755813888000000000000000000000000*m^15 + 62210735381302195418809666318395327496673007/549755813888000000000000000000000000*m^14 - 487490190405087318172669689489737511063579/54975581388800000000000000000000000*m^13 + 345392888277508676787586659292382295309597/549755813888000000000000000000000000*m^12 - 86110123327000066516269255342492354003/2147483648000000000000000000000000*m^11 + 78796262254100046147060450798433771611/34359738368000000000000000000000000*m^10 - 4010277243034114287861154099847787819/34359738368000000000000000000000000*m^9 + 180010015202543443619205993851994723/34359738368000000000000000000000000*m^8 - 352246894743090775428860020178031/1717986918400000000000000000000000*m^7 + 59204521390309682283100294229223/8589934592000000000000000000000000*m^6 - 837830049973706436587038064799/4294967296000000000000000000000000*m^5 + 9711126941823224245549546983/2147483648000000000000000000000000*m^4 - 2767204019422709723525571/33554432000000000000000000000000*m^3 + 595787775467071699858311/536870912000000000000000000000000*m^2 - 526051586475272680137/53687091200000000000000000000000*m + 5716577488712195763/134217728000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^10 + ((148110703078338/152587890625*m^112 - 13882223491465563927/38146972656250*m^111 + 31818865262460753593491641/953674316406250000*m^110 + 3631078137006227996859963739113/596046447753906250000*m^109 - 18861128106664811981099940319910157/9536743164062500000000*m^108 + 19229750449360845411525237142752897243/76293945312500000000000*m^107 - 5820977668433380064125874276032766143809/305175781250000000000000*m^106 + 114289238157736975471157504071276817448363/122070312500000000000000*m^105 - 73917268154916283236823785338272519225659687/2441406250000000000000000*m^104 + 481739472108207708842332926568298581151145651/781250000000000000000000*m^103 - 479503957864574615449228447774442537927295297819/78125000000000000000000000*m^102 - 2903410643697978423445272926547346785241605155721/62500000000000000000000000*m^101 + 3632023629253144094783154987108733947628990402642299/1250000000000000000000000000*m^100 - 29067577457181073284447954533434889120099799673908873/500000000000000000000000000*m^99 + 3832043689411567735794256615100457177426370520541616353/5000000000000000000000000000*m^98 - 608992546333557649236886398308308299551100505164195929427/80000000000000000000000000000*m^97 + 19323245718456814728116697188160879735436347140964668436057/320000000000000000000000000000*m^96 - 253394458753036018507446227477953201775386634565454975199631/640000000000000000000000000000*m^95 + 2812364013346534399272864726941830642056548442874185686069331/1280000000000000000000000000000*m^94 - 107570958735922831474907482631645046022168739682734282478111627/10240000000000000000000000000000*m^93 + 224730101868756294710747155522187008716495812776658062282785021/5120000000000000000000000000000*m^92 - 53146691739263840718706537593495712036494047329460177523090585513/327680000000000000000000000000000*m^91 + 140408512962102956875968613401239160809236914204752370505234569249/262144000000000000000000000000000*m^90 - 8368766845335009855217431911455025688628570074523596439011946124193/5242880000000000000000000000000000*m^89 + 90885788376488371751684865485280920216572066932997332185074757995527/20971520000000000000000000000000000*m^88 - 908029411463766742048443128960788334008741831193759760529865888146221/83886080000000000000000000000000000*m^87 + 8432203482786399894446687001028404090774787800461337005020343150724729/335544320000000000000000000000000000*m^86 - 14714296718449181135475201125255446284361242668392531532334384051929139/268435456000000000000000000000000000*m^85 + 609651842647379993189553661434622366430845849314458521834440063785079369/5368709120000000000000000000000000000*m^84 - 242216100338888484586488997206991049684617132480943643147781544869292703/1073741824000000000000000000000000000*m^83 + 1858587976898175770275839128293973659735885064979797629682638740515740311/4294967296000000000000000000000000000*m^82 - 17272454537089453918128858204364504250196213270064535882974873948190768001/21474836480000000000000000000000000000*m^81 + 3886456060252390832531814411822082521542889706228226016707767653058591869/2684354560000000000000000000000000000*m^80 - 675333728795409610813719685535048184955840469174665107799726497613446783/268435456000000000000000000000000000*m^79 + 721696544345470095413570254466038427492519242017145962588599401691304576819/171798691840000000000000000000000000000*m^78 - 2305467888026399424290996061506815587257692278576532676370856817231388150453/343597383680000000000000000000000000000*m^77 + 14037684939418111898508783676752239353329278798513461020631628677130112566001/1374389534720000000000000000000000000000*m^76 - 20311113475429440222729923915412949823746893055339333579266041048593439231367/1374389534720000000000000000000000000000*m^75 + 111558890168706045551706508524126584999104990765818108827191971041930386623999/5497558138880000000000000000000000000000*m^74 - 145264489980058663126633477281410679529623772150366459625828952325405037400987/5497558138880000000000000000000000000000*m^73 + 358694697743365943171561592333913182831346456210094449587112636521132184579083/10995116277760000000000000000000000000000*m^72 - 420002908043608321547195571991417193694167310521747039673222237926971537061613/10995116277760000000000000000000000000000*m^71 + 186660529803165423362193954170604258880938465246335508131994728295821581387317/4398046511104000000000000000000000000000*m^70 - 492297914410014507707968870655533197519880591540415058330248099618593101751761/10995116277760000000000000000000000000000*m^69 + 493480291456700000160434602307914359294758857293936611917619101180185900083247/10995116277760000000000000000000000000000*m^68 - 1881464897506817983021938835192311653957249142876404668990983623540463007776861/43980465111040000000000000000000000000000*m^67 + 341294103604626236322572614512295334610033344654016945738768522803534039516991/8796093022208000000000000000000000000000*m^66 - 184223646976817928532476859441868172626365869956252476137959367561140173877727/5497558138880000000000000000000000000000*m^65 + 2425575211379462501763891806775692042035185615539532136934154859696182864596379/87960930222080000000000000000000000000000*m^64 - 190298443963401037260737942957913653342343706633131931388782410338973381432591/8796093022208000000000000000000000000000*m^63 + 1424177057594427515411208697166441368066937535235853026361045206635666969136887/87960930222080000000000000000000000000000*m^62 - 2034451547334824717179841363750942620367745464510644093164151677338982152880621/175921860444160000000000000000000000000000*m^61 + 1387464049384889330183514714565390586334190680137822710653434307923869779011817/175921860444160000000000000000000000000000*m^60 - 903846328640367034224206395648208089592273888840520604672660380623015063507949/175921860444160000000000000000000000000000*m^59 + 1125266817637777429680008476111982218106289605029615093289773271538214653794193/351843720888320000000000000000000000000000*m^58 - 334778255314927475721175943362562553180164847676916406874119776378591422584573/175921860444160000000000000000000000000000*m^57 + 380931247972762655681536329289633314274947669154890466175261532840070792146339/351843720888320000000000000000000000000000*m^56 - 82909691232613496140002241762115848753734489080434603100729524052012162458107/140737488355328000000000000000000000000000*m^55 + 215779705172661932479057301830177366519656402019310288162550408367965431480001/703687441776640000000000000000000000000000*m^54 - 26866171355996610162999011883688361650110937363565794993107200091167815664457/175921860444160000000000000000000000000000*m^53 + 102433160591442229935458135152836711912611425708201003743960140764892688220941/1407374883553280000000000000000000000000000*m^52 - 365024077199167769639657524310127801711966690932909063746194321064675987071/10995116277760000000000000000000000000000*m^51 + 2549892528588457925572885252912886890520520775152155567979515308281735841029/175921860444160000000000000000000000000000*m^50 - 17050694003859828535334133939430591911137691616041631827999832054541634245037/2814749767106560000000000000000000000000000*m^49 + 852686531709266007624268934433294206053803055786075520073460272774387370227/351843720888320000000000000000000000000000*m^48 - 163281901040548286046752226007876922762019334536181136323969476001102195557/175921860444160000000000000000000000000000*m^47 + 11972335717308813901523361278712507676340548717295846268723771279482497431/35184372088832000000000000000000000000000*m^46 - 84029018966523855345788258730044173934834313618158778293415852177654337299/703687441776640000000000000000000000000000*m^45 + 56448552014120765318336038070424848708316188866884769491530068500199518261/1407374883553280000000000000000000000000000*m^44 - 18145492773921672201641820604513692732830587002457271701261907981079986997/1407374883553280000000000000000000000000000*m^43 + 5581383515238566667942612308435176942780863574984669585232629341093368337/1407374883553280000000000000000000000000000*m^42 - 3284896072015163952786575544361191025628488405020340252023500993581556877/2814749767106560000000000000000000000000000*m^41 + 462297845274042010913098370472789806420962666496814536817376089135759837/1407374883553280000000000000000000000000000*m^40 - 15553564140390628564921031696414202958769032056039047826628847658312429/175921860444160000000000000000000000000000*m^39 + 4001897200293776953785731224206290044891827186408015861835524315912189/175921860444160000000000000000000000000000*m^38 - 7871943250851670828197321642812503256482606292600543132036706992448297/1407374883553280000000000000000000000000000*m^37 + 1848974990602309813129109775230923976051788382639783788796392502278557/1407374883553280000000000000000000000000000*m^36 - 8293655311077036584527209594362622791599881498871374122234241961059/28147497671065600000000000000000000000000*m^35 + 44381112334526066722994667846814142970995676018584259232438986725727/703687441776640000000000000000000000000000*m^34 - 36246502528950475282003407633293546865319705501478811791845587648807/2814749767106560000000000000000000000000000*m^33 + 352763615527906153152809875878559693734215649650779050832580748441/140737488355328000000000000000000000000000*m^32 - 32708367294012460405296856990491402410652161121601172482794184533/70368744177664000000000000000000000000000*m^31 + 3609030878911489764363024334339657444142554608890944680219258417/43980465111040000000000000000000000000000*m^30 - 4848834501872763007878255243016482089617529680788554738954660001/351843720888320000000000000000000000000000*m^29 + 3095879706038583839122496392573534577717413268901577104705043587/1407374883553280000000000000000000000000000*m^28 - 469233460479284099571560628137989952595454963160197034041060113/1407374883553280000000000000000000000000000*m^27 + 67462122460525336649772524547195035204373702918268345350622893/1407374883553280000000000000000000000000000*m^26 - 18379372833811907947867576528452874383803015129710126419980967/2814749767106560000000000000000000000000000*m^25 + 1184582525719255926437853992174797114791738854772327174840501/1407374883553280000000000000000000000000000*m^24 - 72147829029159418430523530982311801741595998193709296173163/703687441776640000000000000000000000000000*m^23 + 8292249693720076062252452460954055032185292203988458598099/703687441776640000000000000000000000000000*m^22 - 1795482365731921888081974183711621790668524380259570079561/1407374883553280000000000000000000000000000*m^21 + 91379648030712080201538671446459058735856491394280223403/703687441776640000000000000000000000000000*m^20 - 136360165900022322099085914345202538430112338440041491/10995116277760000000000000000000000000000*m^19 + 39009657670690414985814527932941095342360380304312169/35184372088832000000000000000000000000000*m^18 - 16280615505031806008764537870289691699652041529403391/175921860444160000000000000000000000000000*m^17 + 1265118758915228578317993334017429225077803852947/175921860444160000000000000000000000000*m^16 - 11402673355481195371014877339248161645208270626523/21990232555520000000000000000000000000000*m^15 + 190017633115776074416131056052875476156123624281/5497558138880000000000000000000000000000*m^14 - 46636236210605805136494511196521396408205479623/21990232555520000000000000000000000000000*m^13 + 81906330951198498702424384785400555905672363/687194767360000000000000000000000000000*m^12 - 335366921391076962371871111982983280986897/54975581388800000000000000000000000000*m^11 + 776275199740417762617656292942231766924827/2748779069440000000000000000000000000000*m^10 - 32241756559897962776406481760135149745661/2748779069440000000000000000000000000000*m^9 + 594801249647185804044662494370367965811/1374389534720000000000000000000000000000*m^8 - 4814446279866002606915693400536749953/343597383680000000000000000000000000000*m^7 + 33666463336314234348785444198835393/85899345920000000000000000000000000000*m^6 - 797065491479840477847989067929877/85899345920000000000000000000000000000*m^5 + 1553115393285934763640929571837/8589934592000000000000000000000000000*m^4 - 59785928989623625522106359539/21474836480000000000000000000000000000*m^3 + 341036585220094806785424759/10737418240000000000000000000000000000*m^2 - 2562807372085619488586799/10737418240000000000000000000000000000*m + 4757764379873220348003/5368709120000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (155259956709/6103515625*m^116 + 184193456908927059/7629394531250*m^115 - 36246006700415321400657/1907348632812500*m^114 + 530698933735518815685046244439/95367431640625000000*m^113 - 9148449453115605954110545245246441/9536743164062500000000*m^112 + 2146897391387612594041576964280928689/19073486328125000000000*m^111 - 2932715902794347077770594983163921329787/305175781250000000000000*m^110 + 375555982990039426365105515008379485526163/610351562500000000000000*m^109 - 145936176781343920320868260624364418734552821/4882812500000000000000000*m^108 + 10796429360355132083597380374237928918310939199/9765625000000000000000000*m^107 - 2440180494027388697464618335902920666317310911537/78125000000000000000000000*m^106 + 105906801848189094462121937354247261583302596152143/156250000000000000000000000*m^105 - 285215550852305855353945734887997244487870567809251/25000000000000000000000000*m^104 + 377257739752897969528142148178312221544610693746506183/2500000000000000000000000000*m^103 - 6362253308996607400737355978098759084468207357615357963/4000000000000000000000000000*m^102 + 270568291161129937873735788974782355796294283738519139979/20000000000000000000000000000*m^101 - 29983251563892645056673417697804107454254672274434120037953/320000000000000000000000000000*m^100 + 339117709679715706052725434368387641471344755713327274603199/640000000000000000000000000000*m^99 - 12405125272469106046589820890898910553485412424140873806208871/5120000000000000000000000000000*m^98 + 88085993416587653876202892563030475845716728434334046132493321/10240000000000000000000000000000*m^97 - 207454147623072503629118751121776283416151616123891646737788479/10240000000000000000000000000000*m^96 + 176253798857959203426828848810452205309614766939336561041473/409600000000000000000000000000*m^95 + 415550389524332548542600787837815887536579477909418475060696872199/1310720000000000000000000000000000*m^94 - 5708063750276685463418063746955701588651787594622295356130564963713/2621440000000000000000000000000000*m^93 + 107454030370677877673186309571063676045780674421918119378568100388903/10485760000000000000000000000000000*m^92 - 828598823076791080891503158785100211409024224990688938628558232712147/20971520000000000000000000000000000*m^91 + 4448545039638586365335044510669503769361916608560686552067403339608569/33554432000000000000000000000000000*m^90 - 53551659143448612622486496481311379396955904257051746793072110666984003/134217728000000000000000000000000000*m^89 + 2944129414577051741448337254639278585477645261941694222729186775436917009/2684354560000000000000000000000000000*m^88 - 29930549259616434162347347099546261555188335882213988958133539619560732599/10737418240000000000000000000000000000*m^87 + 567407008291839112018709547559962140019477577490638074645587333006778763281/85899345920000000000000000000000000000*m^86 - 63043052123029794978910679982239769774040747341455372087326260916500579363/4294967296000000000000000000000000000*m^85 + 10548948583248213898397663874294762661743481471751832048240000751870273642299/343597383680000000000000000000000000000*m^84 - 20815832410167100769898160673650237961645497956348008133238082683709031137289/343597383680000000000000000000000000000*m^83 + 2425039107396591568214006899037252415234148718537120476581246902078804276163/21474836480000000000000000000000000000*m^82 - 136729907342316968186289042886799496095310742552849440843197590262372763082389/687194767360000000000000000000000000000*m^81 + 911212328370597867522910032363388972407921312504416285483860206412704696156909/2748779069440000000000000000000000000000*m^80 - 717944619356823565244408221398153252471026786749155007140763988899660087239939/1374389534720000000000000000000000000000*m^79 + 17124950840957008000583850643597576307774748069213588421264238493155650157267337/21990232555520000000000000000000000000000*m^78 - 6040211072510000200514883171793028526524258876168854752990197449934934311849019/5497558138880000000000000000000000000000*m^77 + 129095527431783027314185678620721646885706047155958735757091845104449792326638991/87960930222080000000000000000000000000000*m^76 - 163358307887267428867794475547152054189372750725893263221452488157818267842256941/87960930222080000000000000000000000000000*m^75 + 391887927509115309469373679654713694608195956645652683760822999255434546927427571/175921860444160000000000000000000000000000*m^74 - 445870202003607379245839870384531485331341427501342776054571920291561531760011683/175921860444160000000000000000000000000000*m^73 + 963057666852745856751206797960588154186467328860022984087046691715614239373587381/351843720888320000000000000000000000000000*m^72 - 19759800445125733586963849531933340515308121563569236694897811691124657761158203/7036874417766400000000000000000000000000*m^71 + 120439580176576806697964365627273932170529846396772531068850373969426117292876891/43980465111040000000000000000000000000000*m^70 - 1787794812979733183016945700640751875164102528744189858127544822697220167577000949/703687441776640000000000000000000000000000*m^69 + 1578972828141316665800825961078097626539696902339628603335310581691614968467730531/703687441776640000000000000000000000000000*m^68 - 664240356934705268975069852488919585760296489967401993704956835999236263336127081/351843720888320000000000000000000000000000*m^67 + 2130938084461072808169578464927956950937413886029493313955198068502055873653529327/1407374883553280000000000000000000000000000*m^66 - 815075199139478004121024783570104857176151498696109101709219981271885141166672127/703687441776640000000000000000000000000000*m^65 + 1190162102253948083062178152968762044847970038016081405637868690837413440581330201/1407374883553280000000000000000000000000000*m^64 - 1659472645577455655205836095756446170426692477540824762333965972376431813255651469/2814749767106560000000000000000000000000000*m^63 + 221058386291158665791627314781649359149687407174615837620399653433562212509094661/562949953421312000000000000000000000000000*m^62 - 140730309155285100311676792737225783751126263933985167557397660181753463214084211/562949953421312000000000000000000000000000*m^61 + 856695468213420819688124418440042232164975356922172807076040689730151025175804433/5629499534213120000000000000000000000000000*m^60 - 49887502482821608361188640409741755535665072004500212047645153036976764377030691/562949953421312000000000000000000000000000*m^59 + 11119773106776964482577767237980981689423387041697732702648908330873000606835827/225179981368524800000000000000000000000000*m^58 - 296569052198815258628562459534970895588051766838361077061493320432261290466776431/11258999068426240000000000000000000000000000*m^57 + 151468749111613813285530818144946419553660425167698681742994196473696350151904357/11258999068426240000000000000000000000000000*m^56 - 7409077952901984999327226238188657538214207479396307616044108041815555051073823/1125899906842624000000000000000000000000000*m^55 + 13886764886108285709612658608878237787317075526412356230897998203700118964623973/4503599627370496000000000000000000000000000*m^54 - 7792937924850993189595054011159049602423657244172582727187414090687769752339161/5629499534213120000000000000000000000000000*m^53 + 6704981910626689623760537225060388881797432532087823309067910648465209676921449/11258999068426240000000000000000000000000000*m^52 - 11057302462386766789325359712182930073016186664796787737421888948260860385198001/45035996273704960000000000000000000000000000*m^51 + 1092297174081690589285703369296010878479642772218829597349357977607020736086179/11258999068426240000000000000000000000000000*m^50 - 413688304521119837562818553311965655628588935075360224485119593423348170555171/11258999068426240000000000000000000000000000*m^49 + 9385842452735818253795131495874826770631522835128206226816449289568366433727/703687441776640000000000000000000000000000*m^48 - 1045017179269898166408029552483121160795343272183136629844975283136496735133/225179981368524800000000000000000000000000*m^47 + 34848347617029471900724641483773259828403526847241078200948729593592386613309/22517998136852480000000000000000000000000000*m^46 - 11136877881335597642200945328225140475881083199804875195901505287133887898601/22517998136852480000000000000000000000000000*m^45 + 3410487617674662935240394249730402033944532072577458848708641785452657388467/22517998136852480000000000000000000000000000*m^44 - 2001269022501677755870881299412043995362139137983970915198381069279306511201/45035996273704960000000000000000000000000000*m^43 + 281228462652483142387665292838619380637763983002672676555369934451042337327/22517998136852480000000000000000000000000000*m^42 - 37847813252255360257356626989106073286749766716315025132834555699688945847/11258999068426240000000000000000000000000000*m^41 + 4876817505098289754860186581101540457301645467430758538327518384506581519/5629499534213120000000000000000000000000000*m^40 - 962356001236386546091797544875627382034536575416705454340870681252844127/4503599627370496000000000000000000000000000*m^39 + 45426584833953084871911044132384591467852712079326261599535906007046881/900719925474099200000000000000000000000000*m^38 - 128183544027211124531889089220718309378314221958968720101413394713787131/11258999068426240000000000000000000000000000*m^37 + 13832330124563353391642806850037792676803424139158574782166819317661493/5629499534213120000000000000000000000000000*m^36 - 22821883573268756164918492923758255538147912575165542567810286775459459/45035996273704960000000000000000000000000000*m^35 + 280957604322778843722526816285234393864206227507598146298791428505199/2814749767106560000000000000000000000000000*m^34 - 42260013896014536275535487667074873810760291144369944095532626364923/2251799813685248000000000000000000000000000*m^33 + 9474345662842995153308833684818137115797763846298168499386871059737/2814749767106560000000000000000000000000000*m^32 - 6479231231269724076172033227773995530790591811426123795066300019783/11258999068426240000000000000000000000000000*m^31 + 84410608134099505304174384245729325687132055419970214093790614179/900719925474099200000000000000000000000000*m^30 - 327056428400437477748531110532630594982681129258952582414868929437/22517998136852480000000000000000000000000000*m^29 + 48195729764427050826744009141131329894128154422887181371351239539/22517998136852480000000000000000000000000000*m^28 - 13492265044423670375911379768443221608809940362151979512925212163/45035996273704960000000000000000000000000000*m^27 + 895942568822535735549757250687010927364501895417109893431126899/22517998136852480000000000000000000000000000*m^26 - 14095063937898366640065901968665431029804323464243783632975693/2814749767106560000000000000000000000000000*m^25 + 6715479239592083756863674348590530398678273953155608357244989/11258999068426240000000000000000000000000000*m^24 - 302360265721481626133307702747516765856923106441401627838359/4503599627370496000000000000000000000000000*m^23 + 80276983315257642555656930594670189203097555408219948612639/11258999068426240000000000000000000000000000*m^22 - 4014716638365880683873702484986575364018757050177052189653/5629499534213120000000000000000000000000000*m^21 + 94363412087456002143158447305195126678830532197381847767/1407374883553280000000000000000000000000000*m^20 - 16642227079002434435285883231746731645749098271932366301/2814749767106560000000000000000000000000000*m^19 + 68655518789243546597151524214909841545988440467564931/140737488355328000000000000000000000000000*m^18 - 26428876869736184623980693190504104938664264774149583/703687441776640000000000000000000000000000*m^17 + 946453634922038774444443128997106587772381980662399/351843720888320000000000000000000000000000*m^16 - 2513822796042949079771137377793665057122109510627/14073748835532800000000000000000000000000*m^15 + 1926853033177238145763723820414261391792141080019/175921860444160000000000000000000000000000*m^14 - 54313779997234540579756995835595589731255945361/87960930222080000000000000000000000000000*m^13 + 175036693612621114403746267070857361876474229/5497558138880000000000000000000000000000*m^12 - 65644151048654127381242191451349084119686047/43980465111040000000000000000000000000000*m^11 + 694505507431860088008310029078953963039313/10995116277760000000000000000000000000000*m^10 - 26309067768957842294730405317400904949781/10995116277760000000000000000000000000000*m^9 + 441507492537907273466520001153804944651/5497558138880000000000000000000000000000*m^8 - 6481662463703696728610913674193936657/2748779069440000000000000000000000000000*m^7 + 81912796028238969136448690292113049/1374389534720000000000000000000000000000*m^6 - 872514236971737489207935629993059/687194767360000000000000000000000000000*m^5 + 1522214425917378631648048080699/68719476736000000000000000000000000000*m^4 - 26077295954432986419974904117/85899345920000000000000000000000000000*m^3 + 262919067840998786184002883/85899345920000000000000000000000000000*m^2 - 432747085204746137050623/21474836480000000000000000000000000000*m + 696316957942239711027/10737418240000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^9 + ((2697194434992057/3814697265625*m^128 - 5304450617267287592799/19073486328125000*m^127 + 236386894282235377458879087/47683715820312500000*m^126 + 1126197903877972751374890877315521/59604644775390625000000*m^125 - 16981487420703254189098692807665509443/2980232238769531250000000*m^124 + 1089981106773257135419801445897577070659/1192092895507812500000000*m^123 - 9229019091311975076912046480638558696684027/95367431640625000000000000*m^122 + 1385112859777224618160163200183401638996916603/190734863281250000000000000*m^121 - 1218186723970925281305141851924547953617496837637/3051757812500000000000000000*m^120 + 199406743057404181503555357284069277185049140288379/12207031250000000000000000000*m^119 - 4900301106769726803703743519685606379343791261074413/9765625000000000000000000000*m^118 + 2268678880325978079846517633224107646020056010798530233/195312500000000000000000000000*m^117 - 79219165384895596594085910140359472232152052568992275391/390625000000000000000000000000*m^116 + 8308085500167071063088548305557857738209386625768274606451/3125000000000000000000000000000*m^115 - 159985494882001584224166106411859625729389790477870435617889/6250000000000000000000000000000*m^114 + 2066756171969357507369852275822442775267826824363598212052431/12500000000000000000000000000000*m^113 - 38563890739266601365552569552945780888594258880025301752356453/100000000000000000000000000000000*m^112 - 2591585267549856486960937420811519148007515716579168743107458943/400000000000000000000000000000000*m^111 + 360647111415941471929433725256050427413411805607359724062113510761/3200000000000000000000000000000000*m^110 - 14142326521931172305324927509229364656525540907617287545756203089857/12800000000000000000000000000000000*m^109 + 5278158250771137401874128402477547241590774731588906968917437679999/640000000000000000000000000000000*m^108 - 1303058203594492649480455931169226350433474668015691546145295636478563/25600000000000000000000000000000000*m^107 + 220936474969303291203012986765238102480926844755248202920439628095984049/819200000000000000000000000000000000*m^106 - 4107442454208064081636382286803620770708553154705775579195333227094933471/3276800000000000000000000000000000000*m^105 + 33967110758768921075035587329812652493973870604845623441455789151590725731/6553600000000000000000000000000000000*m^104 - 1009609493243422104489564645165612709836665643610897739837737991708456135073/52428800000000000000000000000000000000*m^103 + 1697842258537658647060335773009716870882619253469275133557440167155814322823/26214400000000000000000000000000000000*m^102 - 83180906911176837154655976046891621453997805986178926958907613086887864036339/419430400000000000000000000000000000000*m^101 + 465801445036221840299504132892928178569188102855032601574131487934920757092383/838860800000000000000000000000000000000*m^100 - 19146236428862415820347400623729536079485997348356868227945743842412725343276131/13421772800000000000000000000000000000000*m^99 + 180980913067185934353190541472729520378402017757182275524262978163165946466218407/53687091200000000000000000000000000000000*m^98 - 315298236150195176186532956176222608307329635090522011112104219073944045102210833/42949672960000000000000000000000000000000*m^97 + 12668252801563992735288010844195015618231185962154515844564176902888485012890042981/858993459200000000000000000000000000000000*m^96 - 93930864077454989494744163267173862131280990436291941196265451157604531940853670869/3435973836800000000000000000000000000000000*m^95 + 642142825461389480364416022895945097772070103310384828111862433051669523443317170561/13743895347200000000000000000000000000000000*m^94 - 504864600726901461618466580431164198348764506506158607697590391962433575151378420959/6871947673600000000000000000000000000000000*m^93 + 2909507200559079109790964404082816933960517372734805349954714081962539017396896745481/27487790694400000000000000000000000000000000*m^92 - 304967032625582913316820618027817790266000170039236824850082439663002675612436898821/2199023255552000000000000000000000000000000*m^91 + 35841640656288398531726437747282025172114859343354559291738684989552474821202768742231/219902325555200000000000000000000000000000000*m^90 - 18381673797013922282884872839705815360149477499187101361404100775338191904103845290161/109951162777600000000000000000000000000000000*m^89 + 30828801527259463618236716506818295286982393367992515018363764251308981317083849238047/219902325555200000000000000000000000000000000*m^88 - 66854892950152940185289416786926128286100052090379574008010624891567516935279403876839/879609302220800000000000000000000000000000000*m^87 - 77188970510369333866722576038443990625519244016539560810576822815808035206457553054481/3518437208883200000000000000000000000000000000*m^86 + 243576105267052019982412039637977871748927783742195085731989410678310997453250693704299/1759218604441600000000000000000000000000000000*m^85 - 1746753007947207705227932100516175367532515418763900238712392343133038110936030996891599/7036874417766400000000000000000000000000000000*m^84 + 905231063494143676936647448111970639687169646638788709399945518803626272476654075800381/2814749767106560000000000000000000000000000000*m^83 - 18754037186762170458677186281349268754508472754733972917638650394594976644527192170885383/56294995342131200000000000000000000000000000000*m^82 + 7597703988245734697297930567092312581352006512003572365048080865221175970799202581904959/28147497671065600000000000000000000000000000000*m^81 - 7683617151906816925029634840682034749438953820089814534068194292997256576024969084181353/56294995342131200000000000000000000000000000000*m^80 - 1286411498460632436875178368098552922022667581389245544961478440986388433627156107966333/28147497671065600000000000000000000000000000000*m^79 + 13738061153419880468535468105600805453690229104857170539449651735608200171859574380469603/56294995342131200000000000000000000000000000000*m^78 - 5963004648054945608409896974718346110898323039868575114754963999825556960090464169681593/14073748835532800000000000000000000000000000000*m^77 + 31330337168029994678660452969396973665757866152581938028082428724058993945176546005028807/56294995342131200000000000000000000000000000000*m^76 - 8825095007774593762346582551925161089234676280710660105261661055574503472896477154151373/14073748835532800000000000000000000000000000000*m^75 + 7138434702477556728420568602492419824370788135496418058241545435643431686945876132690891/11258999068426240000000000000000000000000000000*m^74 - 6620155961041196306762629826484919574144275719874339996175822423992749397942234401909141/11258999068426240000000000000000000000000000000*m^73 + 3563632775596566172303793456502878109427846936607640625176301931323904862102260660729793/7036874417766400000000000000000000000000000000*m^72 - 45967775702639120679757115874714966986398554703419513100715561167783598132077355019831693/112589990684262400000000000000000000000000000000*m^71 + 139497412712067348055762505361269780959218353719593820944777599730925193105816410334719107/450359962737049600000000000000000000000000000000*m^70 - 1999455276712351992894641781619942198366975267492651730506400356027657485230446516330257/9007199254740992000000000000000000000000000000*m^69 + 67870150417260130357773769855892094778508984104093860867394934908327710825051921058379919/450359962737049600000000000000000000000000000000*m^68 - 21869998113591841523344090230633507984004198236473275497516638971750643206380835500479829/225179981368524800000000000000000000000000000000*m^67 + 53606461512503665342851573425833238779769187856109205407084954387165664921515716790963721/900719925474099200000000000000000000000000000000*m^66 - 15636721195057410596817179569990431233652908733201367558442154861850073608704953446642119/450359962737049600000000000000000000000000000000*m^65 + 8692910051575826447245213775491955929903101826956495367737000482528881021951468271389113/450359962737049600000000000000000000000000000000*m^64 - 921672497394937405497381996214588032123315229721972099355674042543843669068843143829119/90071992547409920000000000000000000000000000000*m^63 + 9322960011479415667648455335252607281483954150326627911629572183499366403236954120482461/1801439850948198400000000000000000000000000000000*m^62 - 2249828105745351068792756125785320105050617381588145867081709922070584511257981761968047/900719925474099200000000000000000000000000000000*m^61 + 82901925069711492384428278213574488058770996289295576421119237154681573642145606907081/72057594037927936000000000000000000000000000000*m^60 - 364346137865405675345143579998269150917015698662629156198502070664576766749293987124731/720575940379279360000000000000000000000000000000*m^59 + 3054446043826312556867789041410658186342695854690838360774324212609645550411584321589321/14411518807585587200000000000000000000000000000000*m^58 - 122022878982019739023718870255495216476035579819722685904874132254828596775787220171033/1441151880758558720000000000000000000000000000000*m^57 + 464069163961138301375175023461221709298035018202595260502496151604667373953123903136883/14411518807585587200000000000000000000000000000000*m^56 - 83870540628988522529793015683835489921505113768415288612867297750115340960570675789483/7205759403792793600000000000000000000000000000000*m^55 + 11497299096948522281374269383614035914709733250491674938445841428546319733730875958909/2882303761517117440000000000000000000000000000000*m^54 - 2326633846830071425859878937320777706114907385176387170987701536546042511007721521907/1801439850948198400000000000000000000000000000000*m^53 + 2831479524518996872825808552153922896069390676647724998955558137922651141782501902443/7205759403792793600000000000000000000000000000000*m^52 - 401241053314670241476296709003845888455797615467896368403384108462712881156998770971/3602879701896396800000000000000000000000000000000*m^51 + 208683141701236558977335118034164730209282637512718659405640614861424244275899349941/7205759403792793600000000000000000000000000000000*m^50 - 48332277580130713086964243249647649562571071914733705968414214431955926932285525051/7205759403792793600000000000000000000000000000000*m^49 + 18543053162091400808725219548788213771283364181173280882164893649804596183573173343/14411518807585587200000000000000000000000000000000*m^48 - 1109708822436270796778902191608222591582380127313201133796104425441897248217888261/7205759403792793600000000000000000000000000000000*m^47 - 283831415477789814675162975715997929022466630422285034493963933857978258954626973/14411518807585587200000000000000000000000000000000*m^46 + 40478465245597894449753362415427790078352758510716240210242055903085301116940297/1801439850948198400000000000000000000000000000000*m^45 - 74359546078545630647445235478756022777463483710083693914871079189654142875342357/7205759403792793600000000000000000000000000000000*m^44 + 6667301672356281880943790867355495375582493429297254408628313672405036849600843/1801439850948198400000000000000000000000000000000*m^43 - 1043670775757736814794902865532994541270340101813031758008242052632079640069717/900719925474099200000000000000000000000000000000*m^42 + 2374988306306658619655211296163403430357352933203376896469669911171948074688043/7205759403792793600000000000000000000000000000000*m^41 - 1251051036312255348645376050205179529627266220032578524199160485923990810121547/14411518807585587200000000000000000000000000000000*m^40 + 154131140873550280225986955708427255689664232927769332022107750009066613317699/7205759403792793600000000000000000000000000000000*m^39 - 71499971726023426105200866259537898680994711932167341725118821351068499061263/14411518807585587200000000000000000000000000000000*m^38 + 61218127289154049635078651600349036781466628141299249422695542080108846271/56294995342131200000000000000000000000000000000*m^37 - 1627155880440889067403613726997951407767599728467059698948783477158226957719/7205759403792793600000000000000000000000000000000*m^36 + 160317013336380742570780238269026992535401671527107375037745442538142026081/3602879701896396800000000000000000000000000000000*m^35 - 60019013174469643685639159988535513234025904569500429671053257009988573853/7205759403792793600000000000000000000000000000000*m^34 + 10679199666112888136717426543207773899139480315123450019725865091468462327/7205759403792793600000000000000000000000000000000*m^33 - 3613442794827111503248450880961791504281844305733568445663594160799490059/14411518807585587200000000000000000000000000000000*m^32 + 290648488153850189276731895910750008874414500235423272545409181670728117/7205759403792793600000000000000000000000000000000*m^31 - 88905830548707923779457569838010923855582972656132746030874542000635223/14411518807585587200000000000000000000000000000000*m^30 + 1615401349896293947058989573742857523905726816714542603051900602393949/1801439850948198400000000000000000000000000000000*m^29 - 892218520496141064774386994268704443545307913117463281782495090749023/7205759403792793600000000000000000000000000000000*m^28 + 58476313388693170087456112929109180660169377876041875764919459809691/3602879701896396800000000000000000000000000000000*m^27 - 5816624687893128128896261007415364017659048883904220846955084708117/2882303761517117440000000000000000000000000000000*m^26 + 171342938755075912351968753400080616362442916940682891205651866239/720575940379279360000000000000000000000000000000*m^25 - 95559364062546540655140060636133065209102832732860346283642112451/3602879701896396800000000000000000000000000000000*m^24 + 2519376253222394015847720517356909478352698109685719844852294423/900719925474099200000000000000000000000000000000*m^23 - 2006757867061617927385597340733080442592633034561019833462963727/7205759403792793600000000000000000000000000000000*m^22 + 47085916995078085660302864355278615801101757739622918391105951/1801439850948198400000000000000000000000000000000*m^21 - 4158317271362188955466278322878256044203820663471283901508157/1801439850948198400000000000000000000000000000000*m^20 + 21553893328132197471013767803550623334890815350035354678697/112589990684262400000000000000000000000000000000*m^19 - 13398872591472022662878223680476502968693673513436428366043/900719925474099200000000000000000000000000000000*m^18 + 243267778918038662848888602021275011523808867044590941909/225179981368524800000000000000000000000000000000*m^17 - 16464210387539298364353595807975604169809420138665363599/225179981368524800000000000000000000000000000000*m^16 + 64691291350317225241032172589062595765673929222879679/14073748835532800000000000000000000000000000000*m^15 - 6022116668245194700183144585341374254564702493580957/22517998136852480000000000000000000000000000000*m^14 + 16144043448867398810640667859572781998670424709917/1125899906842624000000000000000000000000000000*m^13 - 19843401977180827409037802451917036828123415867967/28147497671065600000000000000000000000000000000*m^12 + 55594564285623243310774333007754099043073123331/1759218604441600000000000000000000000000000000*m^11 - 18054300240573986213261599967147342193097258341/14073748835532800000000000000000000000000000000*m^10 + 32915510731478226409551711514884291578503227/703687441776640000000000000000000000000000000*m^9 - 5337260537539018590383936808121796526014637/3518437208883200000000000000000000000000000000*m^8 + 37125975977649182446077937778139953637/858993459200000000000000000000000000000000*m^7 - 234226548155262690558564005622654267669/219902325555200000000000000000000000000000000*m^6 + 611467058024515877328913053300628977/27487790694400000000000000000000000000000000*m^5 - 10522937260956452879833553801266173/27487790694400000000000000000000000000000000*m^4 + 17909362946346778357621194848859/3435973836800000000000000000000000000000000*m^3 - 2894230463993516314559941702353/54975581388800000000000000000000000000000000*m^2 + 4819602162067091060205395187/13743895347200000000000000000000000000000000*m - 15880780948648952397743577/13743895347200000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (2521777358529/152587890625*m^132 + 4111782226100386497/190734863281250*m^131 - 7278324284902487421138237/381469726562500000*m^130 + 7716144121390764865334984298993/1192092895507812500000*m^129 - 15506057717292123735477040275356799387/11920928955078125000000000*m^128 + 2141597791143559391387421202469037847899/11920928955078125000000000*m^127 - 27534227914401928492448783281635929386521/1490116119384765625000000*m^126 + 22673083547375229087897559796219600246549409/15258789062500000000000000*m^125 - 146230320504759898569101798361221304643195224207/1525878906250000000000000000*m^124 + 60955596947497011718436591588535277395331502861799/12207031250000000000000000000*m^123 - 1022942548139609409979000877169177688971453863602461/4882812500000000000000000000*m^122 + 686908097028624257172496323266528660485099009892673303/97656250000000000000000000000*m^121 - 14714006383506912472825442953031241844702609716502073883/78125000000000000000000000000*m^120 + 2517466533099825764054462303894145374097239823003062110707/625000000000000000000000000000*m^119 - 866191241153791663840313872880051368808872470104876329301919/12500000000000000000000000000000*m^118 + 9702781627813943585500082352352407977201864089799668820729013/10000000000000000000000000000000*m^117 - 280476989105956946839430381621079696810016976338950089248904049/25000000000000000000000000000000*m^116 + 43507838879323516391323535310493605956485731297749694081179253099/400000000000000000000000000000000*m^115 - 1435460131085791668923800181748886849051077628827725553396764166843/1600000000000000000000000000000000*m^114 + 81651448762319114468788899397614097001093286160974553431311234397723/12800000000000000000000000000000000*m^113 - 202491245524166633601649237597082974448678519235957156059126670884667/5120000000000000000000000000000000*m^112 + 44219797563311294895394203434349834039325040904910970027130390627945399/204800000000000000000000000000000000*m^111 - 428739561472967207761372393758958718709069080466134270361077574063630573/409600000000000000000000000000000000*m^110 + 14870041963055722951701860195651322489973641153364497842438346494067118923/3276800000000000000000000000000000000*m^109 - 116013841647576110901578821724472386547106272460217336657542109184067088949/6553600000000000000000000000000000000*m^108 + 3275459245187789677433222017678943114422909778007298977188286776133006200319/52428800000000000000000000000000000000*m^107 - 42049851313810250389744487609104712058886222826001598512483821145511614756897/209715200000000000000000000000000000000*m^106 + 493652835361949356769905198831002157316596363451033861410095084378112309914747/838860800000000000000000000000000000000*m^105 - 2667851007863299156540090617328889213213863874808552633870632268161601769291011/1677721600000000000000000000000000000000*m^104 + 1674897352436095388597283624766130094235099533944467492515573820108081177846059/419430400000000000000000000000000000000*m^103 - 507174750519513020541532333168639397736575249657212664987924376360210835924155597/53687091200000000000000000000000000000000*m^102 + 460794499161599947783522165744545534380358439530175244274018797594467809476424519/21474836480000000000000000000000000000000*m^101 - 20570687715752195243446275046864281120330299603749455641081832112253577257496839061/429496729600000000000000000000000000000000*m^100 + 184400189803154019694486623227215883452325405599881464137194357993023794374014032419/1717986918400000000000000000000000000000000*m^99 - 209610580180329602624633661868741669310699227970274478973151606405375674377945115079/858993459200000000000000000000000000000000*m^98 + 7689829651610872915142594083612170813436244846392221475548659550021538041792420806577/13743895347200000000000000000000000000000000*m^97 - 279654616835614538540129843346253051155028087222262729509461510613006684698027960662163/219902325555200000000000000000000000000000000*m^96 + 38627589732052701039349539320104279609339406358165711776705828827236526829997037534383/13743895347200000000000000000000000000000000*m^95 - 2616354165558831855300408843109661899456480350326243773725472051249709691366214335976509/439804651110400000000000000000000000000000000*m^94 + 5254139911108587501380459267599675216659923045418259794148651579402519670478303523817697/439804651110400000000000000000000000000000000*m^93 - 79696724861003155674805075918934914614943929930388191863064893865063921973227933553639317/3518437208883200000000000000000000000000000000*m^92 + 71202125261555516331976851021458833105258843839611103421473140140313777228649625919071083/1759218604441600000000000000000000000000000000*m^91 - 11988403044141288254141001218593221942856209572466098316754883146282251344313150831200991/175921860444160000000000000000000000000000000*m^90 + 23795165738252590202061892868700173061688915690815098622935873604444794540722909600418337/219902325555200000000000000000000000000000000*m^89 - 1826795029636369401895812133041729668753599701324247470452660319011275261391943340126860729/11258999068426240000000000000000000000000000000*m^88 + 647623500088748938662536991195467743392765966305817451422367799328951178226106987353911791/2814749767106560000000000000000000000000000000*m^87 - 34793918902704614307205996642375263679908303946995837968845805838251599529137794861565967481/112589990684262400000000000000000000000000000000*m^86 + 44330521634205229897563423838063243937575014518729272236855488130903015950290888188772263729/112589990684262400000000000000000000000000000000*m^85 - 429229331636269049280320542486505436692138524347989654042512833428339418576328308559736092203/900719925474099200000000000000000000000000000000*m^84 + 247076593495561035605985002154736670171818324842643778408830566559952299675594617220212817851/450359962737049600000000000000000000000000000000*m^83 - 541808857236487709905097741197004306294163507071437818902747133701239614201228465615754263297/900719925474099200000000000000000000000000000000*m^82 + 56641943621046367835780858050017867503865859344913586362005950653793065422053535776593006971/90071992547409920000000000000000000000000000000*m^81 - 4521509950996415832038772031042796852672012906311091520533021956342489512937646286374529333/7205759403792793600000000000000000000000000000*m^80 + 134701038669301063483751859392900372414805304052025822128295763612213616624549619952795688829/225179981368524800000000000000000000000000000000*m^79 - 491173465528322414600968881786498977647596329856177092328728432665017308683684811346955182477/900719925474099200000000000000000000000000000000*m^78 + 21425362936397635213144106380603433149878670940016771336617823212123604329628560945027023923/45035996273704960000000000000000000000000000000*m^77 - 14321365653510876194050316229743769229622251197054320215318956580413578354226591933576167421/36028797018963968000000000000000000000000000000*m^76 + 11468073927352219339445187648134545417728583695922407513544929065893417736819468908708600527/36028797018963968000000000000000000000000000000*m^75 - 110082539234611121118886358939800704763107191471565001152939816392586297691340585978987722953/450359962737049600000000000000000000000000000000*m^74 + 6489145940465462164237793450802526966699183988491467542786021692259132523006547227466238247/36028797018963968000000000000000000000000000000*m^73 - 918091569055855415518913987049502328545530587396343008124743840414994653216972961138856473369/7205759403792793600000000000000000000000000000000*m^72 + 311905043882988125780665890049659949285993198336082949278683625094935232552251611387538095479/3602879701896396800000000000000000000000000000000*m^71 - 407293124083990760659900937262868516349532528954731168418199618234573649732898805147204215393/7205759403792793600000000000000000000000000000000*m^70 + 12781840588980825956160540041251671361806257718173645746973972977597025532274973914860699699/360287970189639680000000000000000000000000000000*m^69 - 308594885247422336027605320863166896206322074691357557210778954458424256349563961358301091029/14411518807585587200000000000000000000000000000000*m^68 + 89589163357218299368125199444024220729291307201819697274974060856489848635232043280659822973/7205759403792793600000000000000000000000000000000*m^67 - 25027178815369309269396839835612106760780219499163963765393519354476241477029868922889027213/3602879701896396800000000000000000000000000000000*m^66 + 13458690124237600734009202871070671666804980470889428204535895814672391646119911275504785047/3602879701896396800000000000000000000000000000000*m^65 - 55742986120237890381500542472685963648729448481363148025284284822272159240409066070886538541/28823037615171174400000000000000000000000000000000*m^64 + 13894857862820096529470591667514558074872890453560225072883760574376015090484079415367793753/14411518807585587200000000000000000000000000000000*m^63 - 13342972194980728939497083973217805969034315153979087873374619753921960974771778849298880597/28823037615171174400000000000000000000000000000000*m^62 + 6171099774791199930453404208209880176591308929763905773934924981944138976051295916042329749/28823037615171174400000000000000000000000000000000*m^61 - 21996827807484565016263238173344618145150921088999640730154972359405724640695158722747185307/230584300921369395200000000000000000000000000000000*m^60 + 4721505229050887712405128634345384670232453161559600762419164714952355559350722019937630183/115292150460684697600000000000000000000000000000000*m^59 - 781211902450136740373586917784092253405396245032936319281276532724176779285862914242142593/46116860184273879040000000000000000000000000000000*m^58 + 778466844389002118946103156755952575608930410415722755213309888716334279762813677044691253/115292150460684697600000000000000000000000000000000*m^57 - 598024750447050403469862432506217853295964659376905032820831989635149024165030169272661291/230584300921369395200000000000000000000000000000000*m^56 + 55338961727406318074424437444956413769607484538980132909340599830912096960584483906757841/57646075230342348800000000000000000000000000000000*m^55 - 39477607054184462869428496829186780560111583355108989567369557072784639013939888393495909/115292150460684697600000000000000000000000000000000*m^54 + 1356887932179558823019629467974641990620783399278850234427921795332831869767715885691291/11529215046068469760000000000000000000000000000000*m^53 - 4493823416470772184893057961815794258337912609146871967049478797134625734333238624571241/115292150460684697600000000000000000000000000000000*m^52 + 1433945006947158897723883328785230362283328611328974740211217832046929413658925724960539/115292150460684697600000000000000000000000000000000*m^51 - 881615134151894712525653143915589460797479361996632308497694780805495076205409806106893/230584300921369395200000000000000000000000000000000*m^50 + 130530210622893266615390653916698305306305605431615668930271715503259241863485488258463/115292150460684697600000000000000000000000000000000*m^49 - 74453223151634510190388309628952516472597896945702310811751940527832051776821294926629/230584300921369395200000000000000000000000000000000*m^48 + 5111764570275914107615726982384307788348720435111176352622911479853521843859200858311/57646075230342348800000000000000000000000000000000*m^47 - 2703127312992866258056360373578106804249911342357583891142389028810489292451873988681/115292150460684697600000000000000000000000000000000*m^46 + 171985843358880883809266665144965977787745775303607506530738049351867797240580633583/28823037615171174400000000000000000000000000000000*m^45 - 84240308157191819094229588014482841199045332830435248470531441802543571675582004477/57646075230342348800000000000000000000000000000000*m^44 + 39695077735426877803124397257301276873082812661992140459272285335025784270267173929/115292150460684697600000000000000000000000000000000*m^43 - 17989064768643394089873900292817116992707556445616779822603010585121407944958495847/230584300921369395200000000000000000000000000000000*m^42 + 1959423259101379022899478984407718107424842810204515073434050040005974805323741119/115292150460684697600000000000000000000000000000000*m^41 - 820454071458959123266185758702978913706338538754050410569684988837020237950423551/230584300921369395200000000000000000000000000000000*m^40 + 41253482602982314091913415357168054730948466696580079601426591706269979092653931/57646075230342348800000000000000000000000000000000*m^39 - 15934400718871160849577437190236553008376487880415696486982742890868169651399051/115292150460684697600000000000000000000000000000000*m^38 + 1476800013453313518682079338086252287569330924815630787216453366124157990811383/57646075230342348800000000000000000000000000000000*m^37 - 525185839967957299428703394340212563133329373137179330390565966947330778152399/115292150460684697600000000000000000000000000000000*m^36 + 89531442178436994434488465606548335735158224076806918501498772095512124465801/115292150460684697600000000000000000000000000000000*m^35 - 1169944460197119166621530413010453428736441168570903992077029859836300909927/9223372036854775808000000000000000000000000000000*m^34 + 2287317159942195794334127008362759739428722036349475924320040862424120907249/115292150460684697600000000000000000000000000000000*m^33 - 684620824488694747200880610557449649264516756979744076742293631037001001167/230584300921369395200000000000000000000000000000000*m^32 + 24490206606556378138609322815684330082482377620851984900189014472287625137/57646075230342348800000000000000000000000000000000*m^31 - 1339066447650274127436298595173795777982998634289608095939611558439310439/23058430092136939520000000000000000000000000000000*m^30 + 218382673341606280815972439529824126501541786475237807546263317815323469/28823037615171174400000000000000000000000000000000*m^29 - 217343672228379171573984247671525891457670587608497674970015181358132209/230584300921369395200000000000000000000000000000000*m^28 + 3219358527606864285576009762567593275307457701659567295055490651313283/28823037615171174400000000000000000000000000000000*m^27 - 72591610496301986341224323185020426473578353457019060748642396484773/5764607523034234880000000000000000000000000000000*m^26 + 38884441899322182610645078615178370102548417565421555797052624178847/28823037615171174400000000000000000000000000000000*m^25 - 15812357418755195382930407479887658282205899555787233733796236526441/115292150460684697600000000000000000000000000000000*m^24 + 95199218084171161045123215237444569510808569144423623645706368041/7205759403792793600000000000000000000000000000000*m^23 - 8675204312032781460470008603192320168191726150952355366032198087/7205759403792793600000000000000000000000000000000*m^22 + 23328687318478811963704465058859531134052308250917605845626919/225179981368524800000000000000000000000000000000*m^21 - 30271322060292911622112428312443594941120707447817144773090933/3602879701896396800000000000000000000000000000000*m^20 + 288588985999156407527231520454978985643292835187527293800753/450359962737049600000000000000000000000000000000*m^19 - 20648520263530571446100657099216539863280484475060133421343/450359962737049600000000000000000000000000000000*m^18 + 345575494581136918925174466239775425085064890441148605381/112589990684262400000000000000000000000000000000*m^17 - 172641764770882921113768783767510599385640295457811257481/900719925474099200000000000000000000000000000000*m^16 + 313210923635522938902680584187675618411821973861437731/28147497671065600000000000000000000000000000000*m^15 - 2104982317178330371775940865963574027754438114861693/3518437208883200000000000000000000000000000000*m^14 + 834825861528713276409653202288690558117895993106907/28147497671065600000000000000000000000000000000*m^13 - 75935560595281641608375292925372604339073386494923/56294995342131200000000000000000000000000000000*m^12 + 393716591155882692539962230157145023435385996799/7036874417766400000000000000000000000000000000*m^11 - 14791657998133266100663514653444748136645383307/7036874417766400000000000000000000000000000000*m^10 + 499193996308240081176936268428323119942669653/7036874417766400000000000000000000000000000000*m^9 - 59931050870401233176034356367143343125332737/28147497671065600000000000000000000000000000000*m^8 + 98750958370048602531762221895590678693931/1759218604441600000000000000000000000000000000*m^7 - 2251157931952390322263601621477268513381/1759218604441600000000000000000000000000000000*m^6 + 10867116317370663617569486452492025929/439804651110400000000000000000000000000000000*m^5 - 345605109359939648739650418913667871/879609302220800000000000000000000000000000000*m^4 + 543071861047382978542689521533233/109951162777600000000000000000000000000000000*m^3 - 1011912708996499978178534791413/21990232555520000000000000000000000000000000*m^2 + 3881445544574950866711104943/13743895347200000000000000000000000000000000*m - 3765821651846955216700929/4398046511104000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^8 + ((34918913606673096/95367431640625*m^144 - 8446178781568550784762/59604644775390625*m^143 - 5548327807157370838587526857/298023223876953125000*m^142 + 36839138249021061023200060029645777/1490116119384765625000000*m^141 - 29697032907053201853765046358202768620841/3725290298461914062500000000*m^140 + 566264491286110995832009016252277775595229/372529029846191406250000000*m^139 - 239412638933396573140364885866424366075329353/1192092895507812500000000000*m^138 + 935327767930070769116776137700824866325638983341/47683715820312500000000000000*m^137 - 1395646592741708601325831829535284802212628152006811/953674316406250000000000000000*m^136 + 323906605666087154559671206109664903079309233128566743/3814697265625000000000000000000*m^135 - 11811643634013312573699440346753384496470451838307396279/3051757812500000000000000000000*m^134 + 17026159977083404228776403537347466038115481084769933434013/122070312500000000000000000000000*m^133 - 1949860480826577234594734804153899769482121258691727763397021/488281250000000000000000000000000*m^132 + 17837095341379795890436554418707802929751102931598926234402223/195312500000000000000000000000000*m^131 - 1641278372848245777383123843107545902029522513785095623649095263/976562500000000000000000000000000*m^130 + 785619177064926636821185546271731631696041243227391645860718327989/31250000000000000000000000000000000*m^129 - 38686163454102756060986792116033213247182756096253408868173951146863/125000000000000000000000000000000000*m^128 + 12417434732169041474843234534132774195348715968357597046290586134553/3906250000000000000000000000000000*m^127 - 27614360526064452789813871934318041175538260325245680040094664122918579/1000000000000000000000000000000000000*m^126 + 20543576644296168379098832537037325991700611415937061345433049229156257/100000000000000000000000000000000000*m^125 - 21173059390908050937381731540453336501357586918340484415587227344640247067/16000000000000000000000000000000000000*m^124 + 95351379241655427332412276748328742216067131777564663631542948031200802593/12800000000000000000000000000000000000*m^123 - 2363191843407648510313974839355221394175027072997778739373548161405705130251/64000000000000000000000000000000000000*m^122 + 332056780364485408089958878197251359819043881644359311867013633407369921553389/2048000000000000000000000000000000000000*m^121 - 5190924462854470388366167673761928388094840068164231661372658336957885183524357/8192000000000000000000000000000000000000*m^120 + 3624891091063108235035553084579196294101989376645952519760183065718220753903211/1638400000000000000000000000000000000000*m^119 - 226933599146862756940117794889952177317978979478042546120846420344295930747495489/32768000000000000000000000000000000000000*m^118 + 10235279651174443165645180998185054940480772528593035529098264240699215592118284583/524288000000000000000000000000000000000000*m^117 - 104830297100864229959372469028976936069765051915087052587616763005460629083314318947/2097152000000000000000000000000000000000000*m^116 + 124321792690676609156319603689830206319339967738978386650515623850964732670676631471/1048576000000000000000000000000000000000000*m^115 - 570347782759300339732699359189208781627032913907343459134499794153724856023770871653/2097152000000000000000000000000000000000000*m^114 + 43658279852079164964800606445879802123097096316782501905501038776647221621652521807351/67108864000000000000000000000000000000000000*m^113 - 14698821017149678429541290753339490874575782064187466090124011081002935062336066794483/8388608000000000000000000000000000000000000*m^112 + 5741015009397298543353201287216231100486141312939284773379412015995282678210052145302729/1073741824000000000000000000000000000000000000*m^111 - 1485010658748440032756117535524280254339683513005052905236206264694015847674829872349043/85899345920000000000000000000000000000000000*m^110 + 7422455846394958005804375003569585017152838628886203144328205599319111343787912954781221/134217728000000000000000000000000000000000000*m^109 - 11586199141452875955748786554044599191448622191799094395047829805661928645007512703737645667/68719476736000000000000000000000000000000000000*m^108 + 66381065173263415389715869397121738363629217492823237427478739709231346950322817324749501769/137438953472000000000000000000000000000000000000*m^107 - 712183004848491749282666054145846606262200999773182921999527816846755685717623857739205747489/549755813888000000000000000000000000000000000000*m^106 + 89460913652405986539556049509625169196318828445021222383972855669025279312433387616904733921/27487790694400000000000000000000000000000000000*m^105 - 16867474968654148616670290049675825203620430350695411718527734308863485642270744713959470379669/2199023255552000000000000000000000000000000000000*m^104 + 37358036309582832734903464689278784717777686567912120712965476380354611561754166913297320820139/2199023255552000000000000000000000000000000000000*m^103 - 311532485065473371082452988025993300462265622908972192854597050746831874008254467634596920639907/8796093022208000000000000000000000000000000000000*m^102 + 306145663081159511853296005651088585118072167377429080948392198874980091547893597979992230677623/4398046511104000000000000000000000000000000000000*m^101 - 908932907541426349304880023422739692586280180460167414108841669251613743235553798826244568691309/7036874417766400000000000000000000000000000000000*m^100 + 7973029058302924191683782908552206971864622647950892893743961582601229482371664865293791198410283/35184372088832000000000000000000000000000000000000*m^99 - 52970431652314826871539500161271833211243263144873881278019117850683664516660217171124244692035653/140737488355328000000000000000000000000000000000000*m^98 + 20851023380832392319504009675842245700172644999977825828279229988467465133017095135010162651892873/35184372088832000000000000000000000000000000000000*m^97 - 99722539165380858961857329122873019906977706695453600507179868138643060241445443381501395528450403/112589990684262400000000000000000000000000000000000*m^96 + 141648285739200705912868245055031942722349787011445787304309744379955628044117338816693950259735813/112589990684262400000000000000000000000000000000000*m^95 - 153158297742887362340005572952275717611652343252313163159151754501360308797214350271352526799453521/90071992547409920000000000000000000000000000000000*m^94 + 2464947544523445949528697449641376273281429834416626223708285295213522296467575686190071467147188039/1125899906842624000000000000000000000000000000000000*m^93 - 4842566850997301231603696868279682338353077140923091348567574136394128879978174809624887189455478873/1801439850948198400000000000000000000000000000000000*m^92 + 7095334047329266488523281549960835148825614983834572939578528321036260413492491225506025902892332381/2251799813685248000000000000000000000000000000000000*m^91 - 63578906803988848730060622343196674089025644581236097843191418203767593470533561183954058985301044127/18014398509481984000000000000000000000000000000000000*m^90 + 34056156592401171933237535498490540170050218720339955144411061410706991705236337049393060876527551623/9007199254740992000000000000000000000000000000000000*m^89 - 69851544065598183886874394123942002349281216915871532751150165687529472858602775257339165768868182963/18014398509481984000000000000000000000000000000000000*m^88 + 137260803343128865255637109612971123411201511220561224700980763018267645233321434234834669474188932219/36028797018963968000000000000000000000000000000000000*m^87 - 64651314344443457489545157258241161948089376765952909837985225207924656555067182318706458199299893391/18014398509481984000000000000000000000000000000000000*m^86 + 116868478386762019583311082116505387618530843053868875445347483230661372028367726432860929504659504631/36028797018963968000000000000000000000000000000000000*m^85 - 10141574802662827704410297572310703774014757661702643672699443847656337732921443519965123254211573699/3602879701896396800000000000000000000000000000000000*m^84 + 42273772204210341546259808678693286608210079457402540855441301340998879003669452395164027276667290847/18014398509481984000000000000000000000000000000000000*m^83 - 67754117124418876389965015543961115232257281822509182045588669386682670420152558325372942704076928003/36028797018963968000000000000000000000000000000000000*m^82 + 52220838344177230166200015738651182739906038280308815392679426655053801701172037720006758240885310981/36028797018963968000000000000000000000000000000000000*m^81 - 77459307188584509914535011840374598505553267087992158105900933143485517360140741771014672213755095237/72057594037927936000000000000000000000000000000000000*m^80 + 6913180085991087355184530544560195078939668050572526799588712628323428080490789326282548757291132187/9007199254740992000000000000000000000000000000000000*m^79 - 76063261380193740871132925901929923005344238752234526543221005950964560887464831911152901581552817123/144115188075855872000000000000000000000000000000000000*m^78 + 6299695149543209128600013603192767563203683958644088285269185679636283239871152696026387851451262047/18014398509481984000000000000000000000000000000000000*m^77 - 32185720015298935868920302751661375656875277580211373352808299224082959200649876873019493863128186587/144115188075855872000000000000000000000000000000000000*m^76 + 39638330595937319246576761969833170052171429594122570695786786296854484828521725410474100612598907447/288230376151711744000000000000000000000000000000000000*m^75 - 23542005346318593045692258802108608002469324989655164377695548854756180696542715390683927492749542057/288230376151711744000000000000000000000000000000000000*m^74 + 337243723771352202077076268066857266563063679884438216335327285449488722195135941370577303644492129/7205759403792793600000000000000000000000000000000000*m^73 - 3729771701126803631205305295197263047035598330944331932958026716154175078076024523279510202476581557/144115188075855872000000000000000000000000000000000000*m^72 + 7963500070437096837226238940350475984333577293783931321696827841365656952002754283774978678446902223/576460752303423488000000000000000000000000000000000000*m^71 - 4104069198753577416541642814862616517797396175848675145000794569396205630979289874732769925771986481/576460752303423488000000000000000000000000000000000000*m^70 + 2042492174762377124837774298727954238016121465367425170555039868876831407204185714133723390195517389/576460752303423488000000000000000000000000000000000000*m^69 - 3927155682811615724179324783357779736028973638246730839844161899384149125444186815989371082403872081/2305843009213693952000000000000000000000000000000000000*m^68 + 455885688006583743999686899535081728818261908884828247047120663001898686650943513773431698500242339/576460752303423488000000000000000000000000000000000000*m^67 - 1636151033364544084073688231983589502971747743785326025924965647574351093792212559689520606253239111/4611686018427387904000000000000000000000000000000000000*m^66 + 354618660893867088380966165257576080026901176966651471222585312774646286686623719475338979392360059/2305843009213693952000000000000000000000000000000000000*m^65 - 297093708649035846881558016690528871813405508454373491299515368776673272702884951380867815314505283/4611686018427387904000000000000000000000000000000000000*m^64 + 240543659536969710038448299254893412609171065280101385203061604520538629789916189830644058919173651/9223372036854775808000000000000000000000000000000000000*m^63 - 47057621082178677711509085966694251850476820258429821806333238405628221920446763393510075188738383/4611686018427387904000000000000000000000000000000000000*m^62 + 35591049131210660515709717797842564180554540853446088159758675414739780530839378351687370392637091/9223372036854775808000000000000000000000000000000000000*m^61 - 3252279411763525032548062169584222816983943600019937172910316657480668955741037272146571615446499/2305843009213693952000000000000000000000000000000000000*m^60 + 229802566117464985390215683487832157561348539825968471222260641700108551739574186249510550014879/461168601842738790400000000000000000000000000000000000*m^59 - 1569451665947537318069887293025518217106564634049980676095434631732868783782168931446229351955343/9223372036854775808000000000000000000000000000000000000*m^58 + 16187339153863860514668558068027222219706263376172489585410827697475515061021254254796726572931/288230376151711744000000000000000000000000000000000000*m^57 - 165233464729969968186580767352007279089062500064935595602057995229322979861450626364581191513973/9223372036854775808000000000000000000000000000000000000*m^56 + 50937600649225318240702589729738688248362154886400579074477707825654302715660799495506097187581/9223372036854775808000000000000000000000000000000000000*m^55 - 1896801267037077750427994098915733340074471834115035627462613658561740411796719389374021295859/1152921504606846976000000000000000000000000000000000000*m^54 + 4367922703397889111967748728354903006439493085312146931791954140406618684648620953080473144913/9223372036854775808000000000000000000000000000000000000*m^53 - 607360623069389395234777832219341240976647870863701181049599197003970564697088542258193262321/4611686018427387904000000000000000000000000000000000000*m^52 + 163165105305748020435365269059360607572048790225878885346130429694933544424354904882007630629/4611686018427387904000000000000000000000000000000000000*m^51 - 84673741853485024435665840504560464674083777471709937197889291606787946027240456809248555197/9223372036854775808000000000000000000000000000000000000*m^50 + 10608258086797504741364701599473284483850589208606086484252899024242002481767424902591740471/4611686018427387904000000000000000000000000000000000000*m^49 - 1026543058214132255944714746616021302088349052370146740016080131970118229545459146327066559/1844674407370955161600000000000000000000000000000000000*m^48 + 239719058606176495938400160223713156483790371510339611774726311639411475189583533157241393/1844674407370955161600000000000000000000000000000000000*m^47 - 135056340475626143638509886178293198768348802616645581195972311086188804461580396236187361/4611686018427387904000000000000000000000000000000000000*m^46 + 58728501063379340263886628686693409526781628139633061632181867109019012312319085115373697/9223372036854775808000000000000000000000000000000000000*m^45 - 1539459542032463038363571267576643322050273888044494791045100020687125001343893234702159/1152921504606846976000000000000000000000000000000000000*m^44 + 311276075286733643100961848206854119515312910105409931982892275951610813787914943971791/1152921504606846976000000000000000000000000000000000000*m^43 - 485324563078294115735097634408927220842619374641699974368157928881279882426733240547569/9223372036854775808000000000000000000000000000000000000*m^42 + 4556763630891309594222514314054840072407826012512401954210733507925259559427008614329/461168601842738790400000000000000000000000000000000000*m^41 - 16482532114756210121262873626615377788204105546734526688034546689172449897821726175011/9223372036854775808000000000000000000000000000000000000*m^40 + 2869830471040823690698082013978939543020395553743433688135133738798648386923239288563/9223372036854775808000000000000000000000000000000000000*m^39 - 120204404377769799240772570517264731950426265597981231127049553898800959658439711007/2305843009213693952000000000000000000000000000000000000*m^38 + 77477849336562465316674569114642265783724686651559889235157309970052819846758983407/9223372036854775808000000000000000000000000000000000000*m^37 - 6000428322235206929297194796048047894093085714024014023833387429097349993055877939/4611686018427387904000000000000000000000000000000000000*m^36 + 35715842215215411662566078309769258292866557824606342332774661181294496590639593/184467440737095516160000000000000000000000000000000000*m^35 - 255129464098501008986464697130956148870695999463142679204824832878949390490303189/9223372036854775808000000000000000000000000000000000000*m^34 + 17485483140905239147009164503509707067999322861901799739286702286389833577486081/4611686018427387904000000000000000000000000000000000000*m^33 - 919148325845355773656300841423411789806126139895249598134718488035323748461563/1844674407370955161600000000000000000000000000000000000*m^32 + 72322545834478820308639556625678715308257299951192108941132359598048777560001/1152921504606846976000000000000000000000000000000000000*m^31 - 17430281018395987810850022433168218882982197860517938211941515747485013595583/2305843009213693952000000000000000000000000000000000000*m^30 + 2008634995874599427154065367940190408035346274927133397888469937636240667187/2305843009213693952000000000000000000000000000000000000*m^29 - 27642354170403485775062518640749678751725414846065260838427704983142112353/288230376151711744000000000000000000000000000000000000*m^28 + 363038464306449642865798846008806925995147082650160216348605794761502353/36028797018963968000000000000000000000000000000000000*m^27 - 4654052334144525006599875016487746188673498204764482555565391687878743/4611686018427387904000000000000000000000000000000000*m^26 + 11094183749811016656255583606915849567081565376608570380608414772340007/115292150460684697600000000000000000000000000000000000*m^25 - 5028648685592971910234603554146651606812179149739323866695311548389533/576460752303423488000000000000000000000000000000000000*m^24 + 6761948552123789770388566554000801800185019239847303916011844979101/9007199254740992000000000000000000000000000000000000*m^23 - 551543027218735644799736076149765860114322837567541159841237300941/9007199254740992000000000000000000000000000000000000*m^22 + 170246453964658211558404844820342364351532545545674580962367724107/36028797018963968000000000000000000000000000000000000*m^21 - 24809868608653289094572623752893287641729720156681211393277858337/72057594037927936000000000000000000000000000000000000*m^20 + 212905246308041467299349668224946628745737077726766267253668809/9007199254740992000000000000000000000000000000000000*m^19 - 13738181939225667349595400065224839198770759328169532665365429/9007199254740992000000000000000000000000000000000000*m^18 + 41549905107100622052016327270122697931281437251137141642851/450359962737049600000000000000000000000000000000000*m^17 - 375825872097004553032750676415086141272092332852516268807/72057594037927936000000000000000000000000000000000*m^16 + 15460849883171120411041407488906605780393697397704848653/56294995342131200000000000000000000000000000000000*m^15 - 377710187379548854885664221866860675566333369945028631/28147497671065600000000000000000000000000000000000*m^14 + 85248285026334380944003731245152548442758658915753701/140737488355328000000000000000000000000000000000000*m^13 - 5659514670603120506712811865546126333897707928723751/225179981368524800000000000000000000000000000000000*m^12 + 134124284693247181793155343436783541469870116009113/140737488355328000000000000000000000000000000000000*m^11 - 2307854016709902692220338674783331869916983842147/70368744177664000000000000000000000000000000000000*m^10 + 28596399237843926829871352738001135009079602321/28147497671065600000000000000000000000000000000000*m^9 - 197366885730386720005920924499941785206612059/7036874417766400000000000000000000000000000000000*m^8 + 5995477157174420211000124691953996924202313/8796093022208000000000000000000000000000000000000*m^7 - 63130761939886086696620172481181485713213/4398046511104000000000000000000000000000000000000*m^6 + 1128680672438554475362752189373390182123/4398046511104000000000000000000000000000000000000*m^5 - 3331258680068843373361288670364951291/879609302220800000000000000000000000000000000000*m^4 + 243484927642105750619658581399451/5497558138880000000000000000000000000000000000*m^3 - 26444818682431134658408024683093/68719476736000000000000000000000000000000000000*m^2 + 1214052680240967439449852664221/549755813888000000000000000000000000000000000000*m - 862818600079108895129712063/137438953472000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (29381065904619/3814697265625*m^148 + 31957827594432923502/2384185791015625*m^147 - 307999276863856499882259189/23841857910156250000*m^146 + 72264918794155793675458760347947/14901161193847656250000*m^145 - 158529791521922239446052092188274832869/149011611938476562500000000*m^144 + 72785574366923022587612915052777103474299/465661287307739257812500000*m^143 - 197543326721503539824485531690660429659511131/11920928955078125000000000000*m^142 + 80178815393933037571460439862002028062266592357/59604644775390625000000000000*m^141 - 8502877770304207474392501675931842840334135431849/95367431640625000000000000000*m^140 + 4929561850084084603946097570196533961536745966536303/953674316406250000000000000000*m^139 - 2087690828873264014536158437250241251255473068960356277/7629394531250000000000000000000*m^138 + 797901906005313128425808835362043481261968747623113699251/61035156250000000000000000000000*m^137 - 262829239133330279387307096714452316118243931382103320132771/488281250000000000000000000000000*m^136 + 2865518023157044402426667057172919124601420549396387358203/156250000000000000000000000000*m^135 - 3956051838716777956894985818746105187429174546359826604827908903/7812500000000000000000000000000000*m^134 + 44062739713431808856309404602231300768161281913026563600222995853/3906250000000000000000000000000000*m^133 - 5096448527093817834356095327724160003334784371294599146566373485203/25000000000000000000000000000000000*m^132 + 755784627268559002822624440126825714365866125888811349777981473130811/250000000000000000000000000000000000*m^131 - 74630583474664609196264934187283733497044998887398898742063830051189679/2000000000000000000000000000000000000*m^130 + 1556678587135956059052095532492248484525675788541980747273089883484279687/4000000000000000000000000000000000000*m^129 - 13917596964598813597765891386493483538573802432361543463507305714141477317/4000000000000000000000000000000000000*m^128 + 345897723075477775773066860321661084547985326249294206067263279975379424127/12800000000000000000000000000000000000*m^127 - 23613361943089472794724928261196444811252243243126330083313992684916600510523/128000000000000000000000000000000000000*m^126 + 572617220439248662866115004469264418513612490212867818712879077649756456727271/512000000000000000000000000000000000000*m^125 - 49765754923841887230020914804471899165025230266986353216683412099196150193324511/8192000000000000000000000000000000000000*m^124 + 24406963378865924751716809494372739608612203118881421101373750445347600307532031/819200000000000000000000000000000000000*m^123 - 17407353515976051543542107802321148354484278252287287963087477329421651683059533899/131072000000000000000000000000000000000000*m^122 + 141856105756487804252977326607713594242185379097893670241857774641951821440474870561/262144000000000000000000000000000000000000*m^121 - 4247122933943539683318329171901982396769733509054712899593434561831128463574189756833/2097152000000000000000000000000000000000000*m^120 + 14655957238247859514209960952900076023364235434693501539570273803229247139952996639173/2097152000000000000000000000000000000000000*m^119 - 29931352078947480717733527037542283535420946582431541501055964090936995787838563621739/1342177280000000000000000000000000000000000*m^118 + 2211713249877560180215038763724471704800706614084909439841263038046891262123408910618759/33554432000000000000000000000000000000000000*m^117 - 48443937671809203745499790751279389628638903598163524944268505599665355333022360263274919/268435456000000000000000000000000000000000000*m^116 + 490394291319138315520672507827020446031744818027131639231708273748433673130311728552865357/1073741824000000000000000000000000000000000000*m^115 - 4563218328371219308668316479419278579923398869010192672028326131955163641108827071872882061/4294967296000000000000000000000000000000000000*m^114 + 38586914995482410254110580248771252650868254828538065490260841768351668648591605701169721733/17179869184000000000000000000000000000000000000*m^113 - 144777757365642424613729283266690008264755567968334452733907946921456180823360035657130589911/34359738368000000000000000000000000000000000000*m^112 + 1822346778616373220882507163237095081112032446408950942024101142666120615167942454082288627613/274877906944000000000000000000000000000000000000*m^111 - 7948173649227554528073239016766222259715163267295830295214401367088955736071846521682409542037/1099511627776000000000000000000000000000000000000*m^110 - 37147251241764554118120814783493218684933422315064650437789851004826765179941699862395361943/27487790694400000000000000000000000000000000000*m^109 + 332466334764774684184424701236457213792652393716989034521208299471565318606727952170786126436843/8796093022208000000000000000000000000000000000000*m^108 - 1256397891644370340324224418112373768340126421588023732743333465450157643136186654470744059732569/8796093022208000000000000000000000000000000000000*m^107 + 2782122140273267946216468565591674399889756253642963358944657584076657882355548885892622133158743/7036874417766400000000000000000000000000000000000*m^106 - 328351538782583272739212042291230130923002705008187115911207943101555641281748071871763793896199/351843720888320000000000000000000000000000000000*m^105 + 277946413599108993338569412812904869467906823099787440815606014387348071800991912392664267483299657/140737488355328000000000000000000000000000000000000*m^104 - 107929359686903428068381978560715863312146150789433916468477967138530967871312310459285043334583327/28147497671065600000000000000000000000000000000000*m^103 + 778891154142062935908474210273135697920346180740499235728525706175694872035639999981866045720438251/112589990684262400000000000000000000000000000000000*m^102 - 3290642491578785803869923282731524094174078681076394587634475998320860465618829081843105876501940027/281474976710656000000000000000000000000000000000000*m^101 + 1675852574399944584388167066261033748766346905751697505853283554127488122040266345952554535007911231/90071992547409920000000000000000000000000000000000*m^100 - 12608563862374820174296464878509617785635671275589667743682108941383614406430873662515624385263953951/450359962737049600000000000000000000000000000000000*m^99 + 359851806768537007367527128693096343260263598796166936709041714250350596846209188560721265494291641257/9007199254740992000000000000000000000000000000000000*m^98 - 122041959163793997177028576175622165999607345100479093517413570378524988776999228896435787831535009899/2251799813685248000000000000000000000000000000000000*m^97 + 504646681056642117096253036504958701644433539766347586090944568033158352572883945423121420210895156111/7205759403792793600000000000000000000000000000000000*m^96 - 622200833214515515126205623054529500663767188862526087894170877431826083812273957302799737724466367371/7205759403792793600000000000000000000000000000000000*m^95 + 14660551831163227731900110867517203314470995384721240585694360012483759326155434893890918727677799016383/144115188075855872000000000000000000000000000000000000*m^94 - 8262473210030849343535809055087415972783872634480022584131461933367238356740855078627450696919853446059/72057594037927936000000000000000000000000000000000000*m^93 + 7136421489704124846846864752665809037257158276842370637259867449965800472445543059191831220780036922417/57646075230342348800000000000000000000000000000000000*m^92 - 18468460473982791881055300995316709287508544823552149029575929129299882628273400352158949294394382371817/144115188075855872000000000000000000000000000000000000*m^91 + 7338820266819491953563099122182979869536446488211914861126704081005609991984412547105746689329562620751/57646075230342348800000000000000000000000000000000000*m^90 - 14004757168732432690168688022745460383451638741205057571869449051504091165726787290270912900803787294997/115292150460684697600000000000000000000000000000000000*m^89 + 32110323652866900769744049644839801918555077877486685448043985347954090800582438404049168966525600124321/288230376151711744000000000000000000000000000000000000*m^88 - 56651435022707002598024621839094104320963783339197145172920437918922293085584510470722314131533862182489/576460752303423488000000000000000000000000000000000000*m^87 + 24048953237291559918928789056630761679689982893818924919945859692102359114394972897061788843045117929791/288230376151711744000000000000000000000000000000000000*m^86 - 19662528314578988811804745835375157568438122988519130230864512968918441563881350547931074151503870330159/288230376151711744000000000000000000000000000000000000*m^85 + 30979080464601846327811486361504399166043555126427275980412800166383130802764245685434953384814510097269/576460752303423488000000000000000000000000000000000000*m^84 - 23525165748035126573495675013812817122360582856411441378281031136398246681613522765222075495107117570921/576460752303423488000000000000000000000000000000000000*m^83 + 6891494203302662346720749965038527963909745824633047583438466541865007200443893052466148582556894260699/230584300921369395200000000000000000000000000000000000*m^82 - 12173236817788923799200481933096716164414735388910399987623839096290421082322406876729192366888997368181/576460752303423488000000000000000000000000000000000000*m^81 + 33205586752152650148694213436682235353633499860332707954091624296681193788093696599062717996838063968613/2305843009213693952000000000000000000000000000000000000*m^80 - 5465567740170367861942492741362813770906476353720486467984919646634311018152257294117258893476505909851/576460752303423488000000000000000000000000000000000000*m^79 + 13901191926624194263785793698882132763289676001175624284511802509864990250126889397314502643484808596191/2305843009213693952000000000000000000000000000000000000*m^78 - 17077841264466662836224332377022436541271268264181092810843258074457710490168702525673149486536885651397/4611686018427387904000000000000000000000000000000000000*m^77 + 10136504714978333180587792414630449078901295296192603814263439393004061697377814465230548636087039088749/4611686018427387904000000000000000000000000000000000000*m^76 - 2907483409366141674015942022067765749525931772293112603301796432518935858544831874589094053281619768981/2305843009213693952000000000000000000000000000000000000*m^75 + 1612387262557818848665776210087669030919727834736348259651251453366391541929493007091441320896018468139/2305843009213693952000000000000000000000000000000000000*m^74 - 3458233660352564496862695357772303799055522956503173478864459084558284177953277347307735017363346393579/9223372036854775808000000000000000000000000000000000000*m^73 + 1793175795352901618546198569450660514505572725745310409131509151774302568978868398336913493143288617999/9223372036854775808000000000000000000000000000000000000*m^72 - 22482105263347300832762666649275581149876953941000935611300850945179372503758945246875713581076388259/230584300921369395200000000000000000000000000000000000*m^71 + 348995917077875413273015135940054668570488994330163502150428314450390822099394525012335503405932957943/7378697629483820646400000000000000000000000000000000000*m^70 - 409448044443288131064129516048115911706100141430147466576352904655214703386431188693448745836666055247/18446744073709551616000000000000000000000000000000000000*m^69 + 743601720088364356394148506234918334191619358145175831841172805038040121217848890862081184182913870493/73786976294838206464000000000000000000000000000000000000*m^68 - 163329936981495805242319578084172922432514389491426537300589251570696644481075457536727339246641050837/36893488147419103232000000000000000000000000000000000000*m^67 + 138850821199302715534411713673087002642499145448919347967526796804083422239341782751410758220820966139/73786976294838206464000000000000000000000000000000000000*m^66 - 114220687698573752998028155240874811000478753699231770260699580515860017567849654896293942124305590129/147573952589676412928000000000000000000000000000000000000*m^65 + 22730252149930193018959454116592677876706703791137892885941360293717221468054887089166438352403619353/73786976294838206464000000000000000000000000000000000000*m^64 - 17508525828685874337272410062901963513577219795269322575181932133799994725578348225196145691003845077/147573952589676412928000000000000000000000000000000000000*m^63 + 203909172984499406487138703858514891085829682328784831054000145800797495266569693582529201138605941/4611686018427387904000000000000000000000000000000000000*m^62 - 73533468235076028109609852695985811569631216013342767163482701285935728968168067977259937106352493/4611686018427387904000000000000000000000000000000000000*m^61 + 821064133454944785039973369330030473842651385979338067153104902934113929163562538369774748791350093/147573952589676412928000000000000000000000000000000000000*m^60 - 69299304975176158184906497116644109816852770957326784912539334666720247519104966019031358974860657/36893488147419103232000000000000000000000000000000000000*m^59 + 90539826746941785304020787546679933852760341172897471622675003666627140382911989824743630796511367/147573952589676412928000000000000000000000000000000000000*m^58 - 28608292668182950208726555565313150494821113055435058929609141664059522018634675462677786440290507/147573952589676412928000000000000000000000000000000000000*m^57 + 1092977837315297595509788091981530639917585466706265622831383399969583998432150426252550014325107/18446744073709551616000000000000000000000000000000000000*m^56 - 2584737927381059997536138116753480695254895474578421562153688503325587124342827753394960550972783/147573952589676412928000000000000000000000000000000000000*m^55 + 369444312086171074062841659311754318383264537419858108065150005677427438254093734399680590785639/73786976294838206464000000000000000000000000000000000000*m^54 - 20423160871897083435324519214760182274680823074660524486672647594262038920777756110674856962361/14757395258967641292800000000000000000000000000000000000*m^53 + 54572665695951394615744179112879438597564195485422648322172974722849212134576014027100735561567/147573952589676412928000000000000000000000000000000000000*m^52 - 1409465966297436395136919683040883932626810226455822224792755180031020652664147339390807249531/14757395258967641292800000000000000000000000000000000000*m^51 + 3517808709013612974535441418705367619801011401113664595751293338822640980972868207890789833401/147573952589676412928000000000000000000000000000000000000*m^50 - 33930536568169123640192312632700885954874636918050434883378663899778883953200432964603323707/5902958103587056517120000000000000000000000000000000000*m^49 + 98785729066150931095835695536251743934778191840013880100524111723387358169986916452694471003/73786976294838206464000000000000000000000000000000000000*m^48 - 44436279626011966955903562918147288602921812938643977151407526120608497315435598808582498167/147573952589676412928000000000000000000000000000000000000*m^47 + 241205306932016267161771278835808448626836183434580936899298326237869670084011920424704599/3689348814741910323200000000000000000000000000000000000*m^46 - 505425888824794629991626410654522034959818812397447490703191364633524414723781604133347611/36893488147419103232000000000000000000000000000000000000*m^45 + 408700331523258121071790329528566615918119014738847912595929684061501289820810550724863883/147573952589676412928000000000000000000000000000000000000*m^44 - 9960104822778457713547191344837495361260203327662865497580275167908101634981717825784229/18446744073709551616000000000000000000000000000000000000*m^43 + 14976045589748665588616848078962493154548019165248353165995613153544045982950468308115593/147573952589676412928000000000000000000000000000000000000*m^42 - 542482206410977517363616506397896519519783967529101205524760744754638485746469632571153/29514790517935282585600000000000000000000000000000000000*m^41 + 118297813421335485067933653840524862723824118780418643571211188294090504730077307001241/36893488147419103232000000000000000000000000000000000000*m^40 - 79475768020026501332425241389785117134868901701254603163391104431867792686559003155569/147573952589676412928000000000000000000000000000000000000*m^39 + 1284484318370429183667001721155992926070470783946575122291652463384488895720495447681/14757395258967641292800000000000000000000000000000000000*m^38 - 998280084376411958501882147664648109667393620094607170247279708393761184181040378073/73786976294838206464000000000000000000000000000000000000*m^37 + 298292340069094738114417560086733782894892988220638662464859934816428885701169669351/147573952589676412928000000000000000000000000000000000000*m^36 - 21404560725810095541807876013606003659105737872715819001597932664936256781889439041/73786976294838206464000000000000000000000000000000000000*m^35 + 5897580446242042991044716233252829813981170731349937389584129435587790363162126569/147573952589676412928000000000000000000000000000000000000*m^34 - 194841938523550526395487421822065892008723545693100197747363694243465862219725667/36893488147419103232000000000000000000000000000000000000*m^33 + 24680088024061149872415501940266987352397534823033869048723287868667629765918067/36893488147419103232000000000000000000000000000000000000*m^32 - 2993962875534647525859683763894782240707154609585880119008037814446290089598053/36893488147419103232000000000000000000000000000000000000*m^31 + 347531421067804261185700394769576201082883719270670421369154874190907683831813/36893488147419103232000000000000000000000000000000000000*m^30 - 9640785723389191615927632168766191805638883812424419473979521000417643431883/9223372036854775808000000000000000000000000000000000000*m^29 + 2043155684857744998249475878062708138895331279158580471135773414652617829239/18446744073709551616000000000000000000000000000000000000*m^28 - 103258342943107606042567797850400058585697582094003378259259189332202868253/9223372036854775808000000000000000000000000000000000000*m^27 + 3977476091206711124476163446281371265372449449158944374704248016968569473/3689348814741910323200000000000000000000000000000000000*m^26 - 455552675114859648849356676296470191217410489924977872381781628567395961/4611686018427387904000000000000000000000000000000000000*m^25 + 39658715973735307438989496176625247528689701056981030084339506921384911/4611686018427387904000000000000000000000000000000000000*m^24 - 204702391811898264524293555176456470386906296137289268928663301605439/288230376151711744000000000000000000000000000000000000*m^23 + 8005054674216426522360923474059451501415759109361077487126097545559/144115188075855872000000000000000000000000000000000000*m^22 - 295913874070395762665975072353793139531747164442182134124898854769/72057594037927936000000000000000000000000000000000000*m^21 + 41276073355635953917950579364330439821658223552220603195565258091/144115188075855872000000000000000000000000000000000000*m^20 - 1354765545572245669721930212842020417725110710052187269273455619/72057594037927936000000000000000000000000000000000000*m^19 + 166992748365852449618790108649498969181867060927533738545078909/144115188075855872000000000000000000000000000000000000*m^18 - 481804815233724986097100515927929189295587433383598729807789/7205759403792793600000000000000000000000000000000000*m^17 + 25949172658243237040234314072527675107963559431577289746579/7205759403792793600000000000000000000000000000000000*m^16 - 1624853325049178997227027798378817714299707839199518316557/9007199254740992000000000000000000000000000000000000*m^15 + 18851264046991805027295060847499528003744958436872841419/2251799813685248000000000000000000000000000000000000*m^14 - 80680090079971030678937054747792754472030081132350171/225179981368524800000000000000000000000000000000000*m^13 + 2534302914891139351623698053002001226950739428732029/180143985094819840000000000000000000000000000000000*m^12 - 1134267479995508705983968580211110143233417184049809/2251799813685248000000000000000000000000000000000000*m^11 + 14708626124245126406553387398573180834712288827289/900719925474099200000000000000000000000000000000000*m^10 - 535103834808663215387597934008324792146618343793/1125899906842624000000000000000000000000000000000000*m^9 + 13838234347187805472608550186500104438349283863/1125899906842624000000000000000000000000000000000000*m^8 - 9811387655073895522361352340672524018044493/35184372088832000000000000000000000000000000000000*m^7 + 153733946596199562497007799457262038500353/28147497671065600000000000000000000000000000000000*m^6 - 3181361949027523699882641432445548100959/35184372088832000000000000000000000000000000000000*m^5 + 43254324729855183079270132114058202213/35184372088832000000000000000000000000000000000000*m^4 - 115824570156348749594618846986320651/8796093022208000000000000000000000000000000000000*m^3 + 1830665159252711818985472532593921/17592186044416000000000000000000000000000000000000*m^2 - 2368891525250937525834689818209/4398046511104000000000000000000000000000000000000*m + 6012393952890225012403763043/4398046511104000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^7 + ((66300028014148929/476837158203125*m^160 - 118702140804796160360133/2384185791015625000*m^159 - 597288550133615235640590207033/29802322387695312500000*m^158 + 140712920827747277720647380838104249/7450580596923828125000000*m^157 - 246010656724831635488466007105469899946727/37252902984619140625000000000*m^156 + 26807582744950979460149359324013454466243007241/18626451492309570312500000000000*m^155 - 4161552626667994179850393623184352284269213967161/18626451492309570312500000000000*m^154 + 979130940034602395459924078713125257092193022562191/37252902984619140625000000000000*m^153 - 180735239928263390749123956645200163301100357430469683/74505805969238281250000000000000*m^152 + 854910221259422210249249933013392334723070556438822413923/4768371582031250000000000000000000*m^151 - 204830385433459630644563066420756275845847059655094141182503/19073486328125000000000000000000000*m^150 + 20018314098247920105630986582702604127862743335964701868255503/38146972656250000000000000000000000*m^149 - 1281399413108508811476049802669744693654339207440411578816796173/61035156250000000000000000000000000*m^148 + 420663787079180091641964061005808269368065671567186428334002919051/610351562500000000000000000000000000*m^147 - 45433982160908830049854837103631216777394810869605907664556867169213/2441406250000000000000000000000000000*m^146 + 8100971963653068977572622660743735748199839276623687968930847263008391/19531250000000000000000000000000000000*m^145 - 299731004775882207436940969528078487860894634998837387165176889177068647/39062500000000000000000000000000000000*m^144 + 9278388967674095147009802962621917442269475333158082327526274390278915651/78125000000000000000000000000000000000*m^143 - 77679977677704915801480809711357532812086614867725568377372797985208643131/50000000000000000000000000000000000000*m^142 + 17378801318839269294912039971666024411434507682886565867934381806475931673311/1000000000000000000000000000000000000000*m^141 - 3366552294939730170354125375207943366981566381012886826811246752234065992641899/20000000000000000000000000000000000000000*m^140 + 5718769708275929202504675015120284116479573137264788073421874971167360853687831/4000000000000000000000000000000000000000*m^139 - 3449616795214648503221053078835945028198465525336454804889374316161625487160093713/320000000000000000000000000000000000000000*m^138 + 46716691826721429742945394004232410133529188090760792191901581464317828600003996187/640000000000000000000000000000000000000000*m^137 - 2296346883743968867468202864327129958959818128774477294376233400182745048544217413379/5120000000000000000000000000000000000000000*m^136 + 51673953285041426678233142206109340136998855250248790674685260024908259321185677067271/20480000000000000000000000000000000000000000*m^135 - 214502641939632464486329903754705456748228446495319391672375603733676722297098818498273/16384000000000000000000000000000000000000000*m^134 + 20649934961431189473983085501818788591711820578649746106823441440811721312624645220319621/327680000000000000000000000000000000000000000*m^133 - 370389134394560619936835781811827063854578191404260363016456094612060571049900852015898607/1310720000000000000000000000000000000000000000*m^132 + 6207625207422277570144649229362356569261410853272892994288967841402195010854491370790937373/5242880000000000000000000000000000000000000000*m^131 - 97415607928047496875741683927584847216506302547759662752749089434274592529953924579496355369/20971520000000000000000000000000000000000000000*m^130 + 1433527257662297463311537425266799728000633274914929426675645896226339938676766015541249702461/83886080000000000000000000000000000000000000000*m^129 - 19802461600829915737952585717810540781882422826898387188157304973510139046778016903699377064557/335544320000000000000000000000000000000000000000*m^128 + 256982733562260984987325070228061274655582403864125738518894172810069942559772591026719696005851/1342177280000000000000000000000000000000000000000*m^127 - 783654368145551365761239133209491742409008325040493030617596256223792468599490467432393871904429/1342177280000000000000000000000000000000000000000*m^126 + 17973369296522008340157975599190546135364300691428323431098552297879943286460364496829725734326791/10737418240000000000000000000000000000000000000000*m^125 - 48436752467872521887034163572239226228602466642692087164294910818765551326481723034880687757870627/10737418240000000000000000000000000000000000000000*m^124 + 1961946723549321556413161832644301363517926927186960607087449336006521205073402837457832317384399487/171798691840000000000000000000000000000000000000000*m^123 - 18637778442775868478735684459302755510388916440356756378932695008910518709159142167192019098312898117/687194767360000000000000000000000000000000000000000*m^122 + 41424145342397298149368022741642623840537463718250186686430799428069876441880564118923551455589015731/687194767360000000000000000000000000000000000000000*m^121 - 1373100666785494929250036810771099505414329243434764290380280142123847210594705199906181796835717438743/10995116277760000000000000000000000000000000000000000*m^120 + 10534986593905544787325486869172597605148949180288068721252882890367597268807040132341891687300081086757/43980465111040000000000000000000000000000000000000000*m^119 - 73954395940156396049671106193005127052104031934911388455074872613129916934767910018724877697914910223573/175921860444160000000000000000000000000000000000000000*m^118 + 7254262629001656548782808078942802509839378153053861291512991788030967930578368016693800060960608118683/10995116277760000000000000000000000000000000000000000*m^117 - 30929544145538121554488511066412686348519753494305589420841656143506873230762416152200444364467135115877/35184372088832000000000000000000000000000000000000000*m^116 + 296161007704456366459710259396719977160390151753723642449603451595247831974427229764215338905077659490157/351843720888320000000000000000000000000000000000000000*m^115 - 11273894467131283563701156596276919035328069977288222389167467260518219209769982394482454541416123080327/703687441776640000000000000000000000000000000000000000*m^114 - 918723925268786994384119577547353533353513097160227438763792897040796570112555631155105396500341736268303/351843720888320000000000000000000000000000000000000000*m^113 + 6152825173030532095026239701438187299439439887735747063973761885845052977580895209366847714171617021251509/703687441776640000000000000000000000000000000000000000*m^112 - 23588289631097633346014482329431435564659318470113321942654037012501968211051258011045416788678544784043597/1125899906842624000000000000000000000000000000000000000*m^111 + 961856761201956872991472645187370114383076166677354811224638313312687108851179205969939008476348945461806713/22517998136852480000000000000000000000000000000000000000*m^110 - 220258282415871214379577793554214135605543391777849782554205994390709523229524168523315725824290165167017613/2814749767106560000000000000000000000000000000000000000*m^109 + 743131957638988391820133510601399389582936914937195568223508832243466254048742173938850107829897595261876009/5629499534213120000000000000000000000000000000000000000*m^108 - 4679837118938955546859997132902055826555467565487983879154392494808983104418607472845891656368169494835744139/22517998136852480000000000000000000000000000000000000000*m^107 + 55462375299646891641811161438282675903961101620267190170721769828116464342082948919568141969479666579894979217/180143985094819840000000000000000000000000000000000000000*m^106 - 38869790475524563448119743622498419858401507534172646708268539182689927940671365174922973436348764646848165999/90071992547409920000000000000000000000000000000000000000*m^105 + 414020867148031326395293487211897677361672234715548448392127263481540039102242517912246816958624227481493507327/720575940379279360000000000000000000000000000000000000000*m^104 - 2100700158351029308752101698511293484486770084476393453357223651433069792377834114774638021537860027115265404939/2882303761517117440000000000000000000000000000000000000000*m^103 + 407130221132424107815844934790753973111212282911200167809921523980422262394943798735598579788351951234954919891/461168601842738790400000000000000000000000000000000000000*m^102 - 737195308470903910997741642436812597358156360027782521238423692875694395097626896161627095932727469935694585731/720575940379279360000000000000000000000000000000000000000*m^101 + 13097408317246769709456414724280617450916448289835603482746054074643112712548270241118810905853789655467004812609/11529215046068469760000000000000000000000000000000000000000*m^100 - 27907596242236407349093827756573670372850949422574550180898826181424494537023895437294573531463303787099907598293/23058430092136939520000000000000000000000000000000000000000*m^99 + 14279580174976093577941512514163633808893737145013015919090234629361286288020855985850316758464611421908986293991/11529215046068469760000000000000000000000000000000000000000*m^98 - 14050249348162460134987864137989987556003483291675856067267278445253519315314211858260255189816843498207646409521/11529215046068469760000000000000000000000000000000000000000*m^97 + 53215476826449628820244314172499412370661830620470906173412250654546815945214648906269487921132542374753871720653/46116860184273879040000000000000000000000000000000000000000*m^96 - 24264202472620305611631183251719336570846675448931655279390539917839079198594481930972501634194002163110969193957/23058430092136939520000000000000000000000000000000000000000*m^95 + 2132518099515437629505579677494246880152348292779553138385326094675950206507771973732879218429023856482229416721/2305843009213693952000000000000000000000000000000000000000*m^94 - 72297532348929963141605493926089127158753788240291210691723892822620390565873126129943569792263723926288404800911/92233720368547758080000000000000000000000000000000000000000*m^93 + 923865221527945851807636658365769065935763182306402305097125637635270229708654393113116174817276229851327597749/1441151880758558720000000000000000000000000000000000000000*m^92 - 46684903935915531027757764212868372589412214987869282406837311050657798255216546206288013166993386784894970997461/92233720368547758080000000000000000000000000000000000000000*m^91 + 35603783921096178547457426976501901763043202357451978319541659399380978372093866115024313478864501905005099368701/92233720368547758080000000000000000000000000000000000000000*m^90 - 5247705445966608864030791622853416733725223493455628822163136008755972899061883526791712061231909878792429706571/18446744073709551616000000000000000000000000000000000000000*m^89 + 18693156508984671894432665962538869055576501327788384391779639245835397859348831903363300573539096435258813169321/92233720368547758080000000000000000000000000000000000000000*m^88 - 25758342829383976160930102377823856185341234143418656799397944310908171705295053418485671096343381206408879034239/184467440737095516160000000000000000000000000000000000000000*m^87 + 17168590462040036778553367297472257669140129914885404492588456460282403096971858989802929592918399063313749348663/184467440737095516160000000000000000000000000000000000000000*m^86 - 11073893220504999563809385313701265821794260654948923957545619743017524638713009528207440345326315693697835079749/184467440737095516160000000000000000000000000000000000000000*m^85 + 6914194426915586125483383096320151863693912550363971598029265821992247210766098169529228732790969194264239616329/184467440737095516160000000000000000000000000000000000000000*m^84 - 4179986159654595091258434047342569977399073090581138674022658207265214359242776728720343227705239409619017487849/184467440737095516160000000000000000000000000000000000000000*m^83 + 1957929377241556744938992095818961743047047183139542300955280797868249629855027554298020780309639489128112817781/147573952589676412928000000000000000000000000000000000000000*m^82 - 111051944622455971349293306838766589312961742847695938458952685630777624307875889485268193393355925525545932613/14757395258967641292800000000000000000000000000000000000000*m^81 + 6102978943149043882535959936350060639583113217160370368259514146337808750982016801500914015775649184932488509793/1475739525896764129280000000000000000000000000000000000000000*m^80 - 1625158692015672389699242720576069420423550131461125298448938950582096177086573802326014103469696563021259110641/737869762948382064640000000000000000000000000000000000000000*m^79 + 3355690655963233439849575052849591604773452910292201170298694725129323368055430071458812425445774457079753262147/2951479051793528258560000000000000000000000000000000000000000*m^78 - 104953556911643600040620400085624922900055504102420018235879456805663741156878394665749483682054222362096834009/184467440737095516160000000000000000000000000000000000000000*m^77 + 814744288979072403529293155126257273628104562331513131227902471409029779164187147822091302534433750023156537901/2951479051793528258560000000000000000000000000000000000000000*m^76 - 766615616012907690358967332269292598646701925861337650269540952390203179940751959898910210872490804230066830673/5902958103587056517120000000000000000000000000000000000000000*m^75 + 174881119155186662775611891677963275316346386596454585436349162954878446568487826012503570757049491680365330283/2951479051793528258560000000000000000000000000000000000000000*m^74 - 77383363766282293669130095105464354304625560868160805565557201862719748745120455798697569820689686392785336151/2951479051793528258560000000000000000000000000000000000000000*m^73 + 132848336736625126438891170854497372239255824218096388019157757823762360204950565471278654936082343977017662353/11805916207174113034240000000000000000000000000000000000000000*m^72 - 5530660228441039398812912158345595539384181930833228426890748395389269728674226393346054918387640667438942963/1180591620717411303424000000000000000000000000000000000000000*m^71 + 5583838433967945356495883906303674573251964430466185403122493405651476483456305425039248367734840351990380421/2951479051793528258560000000000000000000000000000000000000000*m^70 - 17500507093738932248394798163940967410305963121367207713899061724728212214532675268231596448954325486076232371/23611832414348226068480000000000000000000000000000000000000000*m^69 + 1662806424007965523270091955714693437709695370034424795517339729325012874483279717385402752101673705005070283/5902958103587056517120000000000000000000000000000000000000000*m^68 - 2452345770037288039096431199879997003193143101876275492796461764690139065555673666068706570394998057613524573/23611832414348226068480000000000000000000000000000000000000000*m^67 + 438592157653449941703481187121887328746435993374714389114199187405369492313002830080811523696672549630228997/11805916207174113034240000000000000000000000000000000000000000*m^66 - 304385377498102829992692173744253102368417806916590696361023214937220534260872665932071834951513146513876113/23611832414348226068480000000000000000000000000000000000000000*m^65 + 51231798579910640519151533370164089213414457791003608220614181918122957003291448110465637337443061475194637/11805916207174113034240000000000000000000000000000000000000000*m^64 - 33458915865948955415638849101087040370750759185992920446035601188233328287905153255608095534239587416619957/23611832414348226068480000000000000000000000000000000000000000*m^63 + 423924549393352037582667527652776510911193495943095746239318728314467803078374932896951865268290470031561/944473296573929042739200000000000000000000000000000000000000*m^62 - 130242309034321163651024654205762472952878575098549648631715143917935548882349804817205603249421455794793/944473296573929042739200000000000000000000000000000000000000*m^61 + 121277184771594459348173440362529679852594255321573652875653009912748142223765735560443125809521663551389/2951479051793528258560000000000000000000000000000000000000000*m^60 - 280362846012438233309812958107221207750105804157396145752500082370263912343824479065195940231595058610489/23611832414348226068480000000000000000000000000000000000000000*m^59 + 78559950156593448095560729018986649122776985008002833446936966132007028688966825770058158483973857541439/23611832414348226068480000000000000000000000000000000000000000*m^58 - 21343238254396703919709339750720994899539905785382683892359564518787330382212862466284024081564405384829/23611832414348226068480000000000000000000000000000000000000000*m^57 + 562135035380872884194072505357010506691072197508558236494937517376807698071686978000555954914612358793/2361183241434822606848000000000000000000000000000000000000000*m^56 - 287017756942231458345424111884321089459052774857520219522008882566759038074045667386325389365107781353/4722366482869645213696000000000000000000000000000000000000000*m^55 + 355062429580641697295595629479752023237468665904759418170484210287618010985104457341671065005101330889/23611832414348226068480000000000000000000000000000000000000000*m^54 - 85122009803308306115480184011555168087138576369512945411993365028605432939951002022973826387389227771/23611832414348226068480000000000000000000000000000000000000000*m^53 + 197699996205834156179605206030221523169217401784179971273700007958714186393090160331648573323514949/236118324143482260684800000000000000000000000000000000000000*m^52 - 4447422280378416258450327062872760637652187104756620797196075142970094071956313097092071872852944271/23611832414348226068480000000000000000000000000000000000000000*m^51 + 193766548216780320076475837119194427241887269851895266396262730522243129117600315315303352001916263/4722366482869645213696000000000000000000000000000000000000000*m^50 - 204325249044239381631759724645333007171905637157626241085065592839494175485032620800784182191212531/23611832414348226068480000000000000000000000000000000000000000*m^49 + 20853742974422066842330492872537580611922756494868502368712931717617151867330687315996338283417207/11805916207174113034240000000000000000000000000000000000000000*m^48 - 8237628675786696150632390808599076963842003625631941109149513363865052892126623635948018600460643/23611832414348226068480000000000000000000000000000000000000000*m^47 + 1573820599920565570208636937923021365293727108107318735969164011476922743438100981492425479008539/23611832414348226068480000000000000000000000000000000000000000*m^46 - 290758421969827180641681458894557023452783635897253212755536808143138698213600925600127341940363/23611832414348226068480000000000000000000000000000000000000000*m^45 + 1622679970144813866360418358532315020838975961584313868318871290746301484106564557033711579489/737869762948382064640000000000000000000000000000000000000000*m^44 - 1792156346259770765481176413257837479348416573460176127429489245031881152826669605885123598707/4722366482869645213696000000000000000000000000000000000000000*m^43 + 1493652151506103257682894752833553519715484942750534354076864913883153499434851602639424247061/23611832414348226068480000000000000000000000000000000000000000*m^42 - 240386424542663478356084443527734390584241663195677173671370221479803559278984253262552921751/23611832414348226068480000000000000000000000000000000000000000*m^41 + 9334075288130601067457664192303277573541060475151142692790434129077199284798659855365588401/5902958103587056517120000000000000000000000000000000000000000*m^40 - 5593766229102292554417599180691025218444358422640317957426699033586671957415051437953899779/23611832414348226068480000000000000000000000000000000000000000*m^39 + 807989453362547229493162986376438908769196450710280788325388462157413039345407676509117907/23611832414348226068480000000000000000000000000000000000000000*m^38 - 56229863868119021298247527154127043303671481759533611102681995327092563943928988248433587/11805916207174113034240000000000000000000000000000000000000000*m^37 + 1884229238038926070832128513825357528867817963930549503892332468448216584311094891939611/2951479051793528258560000000000000000000000000000000000000000*m^36 - 243065758423782266370191849426257952887595926078107495546654870112535597777901345046419/2951479051793528258560000000000000000000000000000000000000000*m^35 + 241255016041252933995463126344361829193794611641419948066463046688480758322143212830031/23611832414348226068480000000000000000000000000000000000000000*m^34 - 1797961373129295238220133603414237674416916485955571579926322224459507984652297711501/1475739525896764129280000000000000000000000000000000000000000*m^33 + 82355492034382842506848113359797066804234193554336451119562926218074979402468745911/590295810358705651712000000000000000000000000000000000000000*m^32 - 90493181772610888009953540343992249769225327155672471841401085483173479448852394767/5902958103587056517120000000000000000000000000000000000000000*m^31 + 953294106466990398189598771326757414025431561245508799273192124095082502940002947/590295810358705651712000000000000000000000000000000000000000*m^30 - 60116512750200686799066286304011353165820330904481927368859859811043973310767713/368934881474191032320000000000000000000000000000000000000000*m^29 + 46430464255866976926659161834448701176803101480452785458290198161355422656052967/2951479051793528258560000000000000000000000000000000000000000*m^28 - 214213400763030119411076027685900662089501212948389525606445389509828500402281/147573952589676412928000000000000000000000000000000000000000*m^27 + 377388086505382673505413611297270964145769689711883143601715593014698054032443/2951479051793528258560000000000000000000000000000000000000000*m^26 - 1584706057982010038774306797258720016682771430690305644304487565617342872489/147573952589676412928000000000000000000000000000000000000000*m^25 + 633551261718337697098781708334191651970327250901380934541568760826553378017/737869762948382064640000000000000000000000000000000000000000*m^24 - 752450039929501040737666795082118585659058054044273871240252312939822393/11529215046068469760000000000000000000000000000000000000000*m^23 + 434247003371934546575811159144334869967670055836149607906707624125652209/92233720368547758080000000000000000000000000000000000000000*m^22 - 1483822552758571998093613150874570329062847282874522746109888379962529/4611686018427387904000000000000000000000000000000000000000*m^21 + 119841879792170399383576102763623600408750598008414951451222932494729/5764607523034234880000000000000000000000000000000000000000*m^20 - 7304894811788793314867374461465553169040857805569463528549821913129/5764607523034234880000000000000000000000000000000000000000*m^19 + 1676152217665955270045834085997010486776054187454698096386585911261/23058430092136939520000000000000000000000000000000000000000*m^18 - 22560790815494179486149390018892643392897352766303039891860534571/5764607523034234880000000000000000000000000000000000000000*m^17 + 227318802493789297032662534606171208190129039457463101373014547/1152921504606846976000000000000000000000000000000000000000*m^16 - 13349715184646558293236867185702633014098164477163808169683143/1441151880758558720000000000000000000000000000000000000000*m^15 + 145661446220294424785866429764418621836632698773991264803081/360287970189639680000000000000000000000000000000000000000*m^14 - 2940006874551034765902178392269993454524224775640908504163/180143985094819840000000000000000000000000000000000000000*m^13 + 436868582544364141486482935948040344618811714740616085263/720575940379279360000000000000000000000000000000000000000*m^12 - 3711873786751783180996793062228249184985613222710764313/180143985094819840000000000000000000000000000000000000000*m^11 + 458476499032789227883825051207847881453572375854964111/720575940379279360000000000000000000000000000000000000000*m^10 - 3189377459483166655763901729712553040224883243380961/180143985094819840000000000000000000000000000000000000000*m^9 + 79177533138852804496859277681966234889259503017093/180143985094819840000000000000000000000000000000000000000*m^8 - 108257204513844226285981880740613148602571606657/11258999068426240000000000000000000000000000000000000000*m^7 + 4108914580577088451655136495121314853864022919/22517998136852480000000000000000000000000000000000000000*m^6 - 3313399062093609927410831388713781002336127/1125899906842624000000000000000000000000000000000000000*m^5 + 220773769190027773818055446792884317915311/5629499534213120000000000000000000000000000000000000000*m^4 - 145866089467098014840190994090943103021/351843720888320000000000000000000000000000000000000000*m^3 + 9174659543998851417007842843606977067/2814749767106560000000000000000000000000000000000000000*m^2 - 11922458394852198721103512827726297/703687441776640000000000000000000000000000000000000000*m + 30731000936013088616167381341369/703687441776640000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (253238564896317/95367431640625*m^164 + 71257064375554847559/11920928955078125*m^163 - 1466585620509767447711499093/238418579101562500000*m^162 + 736310175588062065637758516963887/298023223876953125000000*m^161 - 830810058535785994158285327439097833059/1490116119384765625000000000*m^160 + 1418040732732022791761158065957227806952407113/18626451492309570312500000000000*m^159 - 205597532438688667813955427391307172572824873233/37252902984619140625000000000000*m^158 - 20417087044362812852726128985055621941248758889587/298023223876953125000000000000000*m^157 + 42085326329095993284132227773825309096524840681658071/596046447753906250000000000000000*m^156 - 23059237975349679965750054784014720089667687825967465411/2384185791015625000000000000000000*m^155 + 15548927975853404700506001459170933281978585986561477607779/19073486328125000000000000000000000*m^154 - 938069670628066660050341612655731517828214199051567362911003/19073486328125000000000000000000000*m^153 + 135934462122761202928911474952906588849943215120216406861379219/61035156250000000000000000000000000*m^152 - 18775797755849320670793225894663845510241105151948025399345873031/244140625000000000000000000000000000*m^151 + 9858701322049730862236804116250812915080864991253342296593022269723/4882812500000000000000000000000000000*m^150 - 95782497314226171123009325280456819683306290641618942499638357975511/2441406250000000000000000000000000000*m^149 + 40233212694479582176764990486779523478179626817032641204286932059007797/78125000000000000000000000000000000000*m^148 - 854077418227059152736801942758132544154124284925586878582622465452228853/312500000000000000000000000000000000000*m^147 - 3946105350726876969544221936355847106493324779650508331450158987499482531/62500000000000000000000000000000000000*m^146 + 10952574565884469137803589842158458960330548154950740609550471413063828490277/5000000000000000000000000000000000000000*m^145 - 197071387867129171496552042611948655040975798733676725339335499866323592502701/5000000000000000000000000000000000000000*m^144 + 4165658721658503166174281341064319509081048445384798329936549986121837203800017/8000000000000000000000000000000000000000*m^143 - 354287423819340339215570377150407918408018715533507920801990474442837420715429227/64000000000000000000000000000000000000000*m^142 + 63304831088693922191224632347273459805578681910172387074458064241419553616302901691/1280000000000000000000000000000000000000000*m^141 - 1953156235091923026153358271775044282659258747655754255826829853257967543368729052777/5120000000000000000000000000000000000000000*m^140 + 53059760342527535557789348039947588149080046990512343247166663257969150343909019169837/20480000000000000000000000000000000000000000*m^139 - 161160688201267485115385026556839590764256028720163709849534109609606285998532926719139/10240000000000000000000000000000000000000000*m^138 + 14197354025148102045547155182403874617113402221506453393970205590140420677308576909497621/163840000000000000000000000000000000000000000*m^137 - 3583108745922588662864848475571639218769820840072104427817962637140580508880860850590657/8192000000000000000000000000000000000000000*m^136 + 5358014333752560070725342873018100991352533928424127823709752117093698403096942522930669537/2621440000000000000000000000000000000000000000*m^135 - 11686046015035332657776745121574496137231113525026543452752571368774253031398691794439074943/1310720000000000000000000000000000000000000000*m^134 + 766480065429409409294270750891080594429242996459117685489472644805165565597163712057906264997/20971520000000000000000000000000000000000000000*m^133 - 23745970360291468852485671218499392586582485139556097286279326747530644025377113926635714709741/167772160000000000000000000000000000000000000000*m^132 + 87204262625294578116572661246024836416031763603497677890431295577721502805078941267031891111251/167772160000000000000000000000000000000000000000*m^131 - 4871905813473068574434775151838302574954951078765094713566525257168135252979081895879015610081609/2684354560000000000000000000000000000000000000000*m^130 + 129614894981952272004899282077419261287768794590803464044708780751508484194613988647317633706295851/21474836480000000000000000000000000000000000000000*m^129 - 821865233520889215652740073871358939784419202313134673065971791585873939976142502731873780190826657/42949672960000000000000000000000000000000000000000*m^128 + 9941188358084402672707658173577110730174428915838906697404943230471554428090225247533965023523173419/171798691840000000000000000000000000000000000000000*m^127 - 114713286583726754976330981576749011988470651023890583229541152062533233576279744132535051708322767553/687194767360000000000000000000000000000000000000000*m^126 + 315692136764149979885443844663240914159818330749628947646419777748739497411973350506090265719968128009/687194767360000000000000000000000000000000000000000*m^125 - 13259564982007981073642973365581944388228220813554187300362298511843400160630801376910482999751110033081/10995116277760000000000000000000000000000000000000000*m^124 + 132796424224050101907635621506681142027095953724101944945448489572468782132686393111200278590234902486043/43980465111040000000000000000000000000000000000000000*m^123 - 126843593096770204124943999584581273886229557059911358055500341115098611566388097148012300758771733373793/17592186044416000000000000000000000000000000000000000*m^122 + 1444412641718312970610940656576040482625149223765502988094833985873448904677177721353017390336641622980119/87960930222080000000000000000000000000000000000000000*m^121 - 100408537056022528776620798525459075613048235730412241233698271322865980517371256795315996632480583842786857/2814749767106560000000000000000000000000000000000000000*m^120 + 26012173839008686348043048603159954099267047051320734325854123594563576141776603814889560365355078614226599/351843720888320000000000000000000000000000000000000000*m^119 - 82317575886332747956768120900124711741991725634238983374718622654171173631955517311829067589465555208966507/562949953421312000000000000000000000000000000000000000*m^118 + 1554396528871162265722326484742329601980316617034886251928526409818753597839647073613661895214560803704918227/5629499534213120000000000000000000000000000000000000000*m^117 - 5607156573255834186074548062086521848852796451450857381234806682646650944381554226615952681790484358892238387/11258999068426240000000000000000000000000000000000000000*m^116 + 966523822944013617430781893611095694141522635851895559266119098093856818309191627542230598891405511141020977/1125899906842624000000000000000000000000000000000000000*m^115 - 31863377245432449327514971433383095400476849356116215314039590399689530669604405059909685960119022522423001243/22517998136852480000000000000000000000000000000000000000*m^114 + 12564289528969500631508085240254207904300879720816615324117844069229331187305054472091842150864276165271497551/5629499534213120000000000000000000000000000000000000000*m^113 - 1214423832811671773278480992391144806960548141866226345460294472579951038296408295420315380031780951175814547603/360287970189639680000000000000000000000000000000000000000*m^112 + 439344860369296863393954526570599904222697282080991101148256769927232265340750287629852722106898791384840143827/90071992547409920000000000000000000000000000000000000000*m^111 - 609598244314172295527003075539029465281154636246257802305100915116233310463610577673108874118655830627447327721/90071992547409920000000000000000000000000000000000000000*m^110 + 6492544448640658326339463382392963605166289395142507832795979509753611141853410349063308364046528637191367137191/720575940379279360000000000000000000000000000000000000000*m^109 - 33196861618097193929897202933366217968873403645381920002369851440736643487953400641382197316032121684952444921731/2882303761517117440000000000000000000000000000000000000000*m^108 + 40771189656231010667023274437059122270793881512116719497476998940994973968697310730881240163959591032433053098287/2882303761517117440000000000000000000000000000000000000000*m^107 - 48142808929674079370515311433179893267958340453046410250265101654852803628818572268061752598148046287713540180511/2882303761517117440000000000000000000000000000000000000000*m^106 + 21876179925176111178444267555517000758294705972942086130521702989500528593760874468782697811065671957058315117923/1152921504606846976000000000000000000000000000000000000000*m^105 - 3827771307347837303621180294497722298976385381137589442924690972424971394457327433944820259066670290839760311315737/184467440737095516160000000000000000000000000000000000000000*m^104 + 126005318960776471049739062683923260157426363124007633845900047838485497841112946449459091070856391308114769195013/5764607523034234880000000000000000000000000000000000000000*m^103 - 4093785922251346283125109273871906168942168974219049197167700300486738604366174561624510481257513819895555408909689/184467440737095516160000000000000000000000000000000000000000*m^102 + 1603284969227073200584531240339856343832967811780035776286577366966137318020894518216854004302573281965078524887899/73786976294838206464000000000000000000000000000000000000000*m^101 - 3786625619358386266673994729342792801055982332746623278917394711582289939471397732497719061523739708713931429321947/184467440737095516160000000000000000000000000000000000000000*m^100 + 1726742169870618742391353233537181535270388866243353154087127289321925876186077095399686432148895595852215014347397/92233720368547758080000000000000000000000000000000000000000*m^99 - 12168702759117874891007980278102366141073144340416484334888247906766457338662917160902539766058688108826797694995511/737869762948382064640000000000000000000000000000000000000000*m^98 + 5179308201843764813499712328609327975787945746771420754882920503464581508108215993694164081189314409518358991096573/368934881474191032320000000000000000000000000000000000000000*m^97 - 4262454236969558433999711629323255336005296426498922868240625802516190210060314833116723815647150369206339400765127/368934881474191032320000000000000000000000000000000000000000*m^96 + 13571534280789206540250923463782498529459823079609778258240347947379831687055992166387542231200102743734153918712501/1475739525896764129280000000000000000000000000000000000000000*m^95 - 1306625546258721740634217656564094812660709197120665667135756585194443927343023709958532313766879992972797842741393/184467440737095516160000000000000000000000000000000000000000*m^94 + 1558687172527470358066173412418887729755744209881662493459179971805954836543799543581464278215672198509452429892539/295147905179352825856000000000000000000000000000000000000000*m^93 - 5626730907355365635256874277531656978412028098490364886180196895995706116345753639883318484923722959283561502103943/1475739525896764129280000000000000000000000000000000000000000*m^92 + 3935295651699442608518935981509738319476752125350007939712636100205830839697789243457879532879043913240195467984813/1475739525896764129280000000000000000000000000000000000000000*m^91 - 533418753832087309590238099366312865210300900410022075399042907871739100919510455324953699329859557106153682564873/295147905179352825856000000000000000000000000000000000000000*m^90 + 3504333884409778491189919429953596768985257398289639149093493663419875387287234589014227557376164944405528717574273/2951479051793528258560000000000000000000000000000000000000000*m^89 - 2232268279808603537963883087064952181501067903161375444392270958184126516000378631886706945957442216123072349298791/2951479051793528258560000000000000000000000000000000000000000*m^88 + 1379142762174682102018630309867605893177273140758000281959730465052082068791026834109868172316495621385250909934697/2951479051793528258560000000000000000000000000000000000000000*m^87 - 206653568406510752080204210343750342832320905299245855179899559447112962878225654229366932233624924204961612370563/737869762948382064640000000000000000000000000000000000000000*m^86 + 120189617812591141708004260330164831541623021168984739435025603897839867815427554427823059123857281034549085459467/737869762948382064640000000000000000000000000000000000000000*m^85 - 1085503993193197567563125739365951295872427908593956489106896566453362847224204990992767300429467072344395528149797/11805916207174113034240000000000000000000000000000000000000000*m^84 + 297404075892362545320150228375642060184919269091580725572634791267273972356226400370235786533590608920794995009911/5902958103587056517120000000000000000000000000000000000000000*m^83 - 632884387988755323179587953116865332786752752457405146745743378430045746079918829202233941061815698016586692950573/23611832414348226068480000000000000000000000000000000000000000*m^82 + 81736353672738314313627706318805247809602476976265748172525471848014571004748259927507732237333852129395997868551/5902958103587056517120000000000000000000000000000000000000000*m^81 - 328050972111956064746320162935930956331252979988353534342750101393836614377228008602612510879699876140699341330433/47223664828696452136960000000000000000000000000000000000000000*m^80 + 9990446775231151973418650715582084932649433979375460057042538768495752761527310108000635703177135282394628407411/2951479051793528258560000000000000000000000000000000000000000*m^79 - 75653445013999815159239418512580056636223550190687258023918908706513630356208023828537783515473947400056410260197/47223664828696452136960000000000000000000000000000000000000000*m^78 + 69561049980717363027926717100913159354572715985500801688722675805122837250834079914633767478127426738201947062059/94447329657392904273920000000000000000000000000000000000000000*m^77 - 15532494538502070247688437917828517602594794923783912513708240135639518199077281691367663256590187962969024890003/47223664828696452136960000000000000000000000000000000000000000*m^76 + 52642780809684193896884003520275497501997111834663147979600796472965964881077673291710406349238606483482798181/368934881474191032320000000000000000000000000000000000000000*m^75 - 11358334738008711934825139035897119828775923474326966012062244074173597069233047547470304345178942221759215188147/188894659314785808547840000000000000000000000000000000000000000*m^74 + 464949409409902812023586250578991760797329964866347417997414070137930622941034410796633087243026862800048025431/18889465931478580854784000000000000000000000000000000000000000*m^73 - 924336166628046044150449030543361241053218778136307496414597065481735720185802248008622108205495953021586715147/94447329657392904273920000000000000000000000000000000000000000*m^72 + 1427830712984050985905138471507050796759850225239473888800002410299672506000941212223467714107178725896250026993/377789318629571617095680000000000000000000000000000000000000000*m^71 - 26774831097461461506053450912283487362581639066008482480611352343203512222657874047318426473299568618724301423/18889465931478580854784000000000000000000000000000000000000000*m^70 + 195021304999622167918323839284470962447970755958289930380745538525135411517503934535411508383612444776142779843/377789318629571617095680000000000000000000000000000000000000000*m^69 - 6895981744627257058444477058274849021734368450506116551405871737461028063460970021905155877653116018570955383/37778931862957161709568000000000000000000000000000000000000000*m^68 + 23671921771805496458570711218593081010013216006472110039762427098353901486155190546843708742968940174417118323/377789318629571617095680000000000000000000000000000000000000000*m^67 - 3943573849344066268249732988984126255442994699569529116863865343257715240234958226166037528844540445529517999/188894659314785808547840000000000000000000000000000000000000000*m^66 + 2550186013087755937150735050214772566476499749732936837174524562788630475685158660153862635307246436245848483/377789318629571617095680000000000000000000000000000000000000000*m^65 - 800010749256742777835058306689017680658065293760063493983279767087856703325900468589658414907081981662028259/377789318629571617095680000000000000000000000000000000000000000*m^64 + 243437882231658670833697019816480371690854460321964990797426200527899204751085361990764364486045316959131303/377789318629571617095680000000000000000000000000000000000000000*m^63 - 17958664061659383861620499498751782134761291988217958307116744584945286282280692924507100988788347784726019/94447329657392904273920000000000000000000000000000000000000000*m^62 + 20549739942087518622529182592618050233209834952985088727017476817311444120448834617882784582027198501542663/377789318629571617095680000000000000000000000000000000000000000*m^61 - 5697239682007182676791871936092987754687376354451862493986202074557123916101032102939988163194116903717673/377789318629571617095680000000000000000000000000000000000000000*m^60 + 1530215627312771986047254844122194290605467377300550964976924936799208010450692894221925003601312685829547/377789318629571617095680000000000000000000000000000000000000000*m^59 - 199006588438681442797216534261143675299243735066816663330708252023200333998376938599787589262269996098937/188894659314785808547840000000000000000000000000000000000000000*m^58 + 100208694290909119505203046104195288881964471956735111766844591947218770305093107947399608881009718432947/377789318629571617095680000000000000000000000000000000000000000*m^57 - 24409513657579625934634944254328726205144816704972659573572439767063278794590203714306601621913593775079/377789318629571617095680000000000000000000000000000000000000000*m^56 + 1149854147581195976079692453688861111384328735014910684786344963429591559164347970630885047655962006721/75557863725914323419136000000000000000000000000000000000000000*m^55 - 127786759474997815041538238109659888214263107738727064174517026886447668505444773765861210027657831/36893488147419103232000000000000000000000000000000000000000*m^54 + 287577544655616551371593688054854523755678393393498237623970642837565986399277776068462389919133844257/377789318629571617095680000000000000000000000000000000000000000*m^53 - 2438950357287906483775501951131098427541674331658615859645933790309609996804864410535605243233158917/15111572745182864683827200000000000000000000000000000000000000*m^52 + 2491914669551398187096206303322653618158241742143388044333553610412048053912432532282481329884376137/75557863725914323419136000000000000000000000000000000000000000*m^51 - 49014848325090797017003228124722083860205806600100351430336785244239367791802284802588188778543479/7555786372591432341913600000000000000000000000000000000000000*m^50 + 463303205448792933439581025374069387146906701214560492824556771411420881988988830764056587336996509/377789318629571617095680000000000000000000000000000000000000000*m^49 - 84018216857856271721699781279507842892729437810903559466070133782252300050018082434317982350473733/377789318629571617095680000000000000000000000000000000000000000*m^48 + 14579493171258185042404438988430096230086573561161961369907577473463828593222675492454281481451293/377789318629571617095680000000000000000000000000000000000000000*m^47 - 603199833939538770673174086864205228335248853745160733710498120271467048415479858392037429747679/94447329657392904273920000000000000000000000000000000000000000*m^46 + 379028089141990651120511165637617863585203754873573417568577101168074141067404525138213242066081/377789318629571617095680000000000000000000000000000000000000000*m^45 - 2245033883300623689611963860954837279042884583541917467333979611393724698222518033343719879763/15111572745182864683827200000000000000000000000000000000000000*m^44 + 7747149104601080669527141755113730801287115026337277989250263498029034560170026059379528199593/377789318629571617095680000000000000000000000000000000000000000*m^43 - 122148263394620966510263100146997814680751034060336584531037010479971857289502684119182294379/47223664828696452136960000000000000000000000000000000000000000*m^42 + 108062054375032869007279531700940300818708422668988793195910628136211881768424930296077755957/377789318629571617095680000000000000000000000000000000000000000*m^41 - 9340751467388255952393863521978150732407033468705783307312830642380685527080779362857743177/377789318629571617095680000000000000000000000000000000000000000*m^40 + 156290959039111402378208311513136528816986674169082995317301570240437314877675504506718747/188894659314785808547840000000000000000000000000000000000000000*m^39 + 5397787247308088030121859011805340024437957645635210805927755687489239720560052826601473/18889465931478580854784000000000000000000000000000000000000000*m^38 - 895512676318916130549363812846315200833912373278889003200453519925221107171252193969561/9444732965739290427392000000000000000000000000000000000000000*m^37 + 7522555955936869347796695066986047749160772950988498856156539877309135837441753498895167/377789318629571617095680000000000000000000000000000000000000000*m^36 - 328323622062021327273749177032467154781505135803358173312597498368961741116742093127981/94447329657392904273920000000000000000000000000000000000000000*m^35 + 10225397556823696503620264889156670835923769419842722515820961805453739752091648798919/18889465931478580854784000000000000000000000000000000000000000*m^34 - 7307697333623895102671176871122329987867605244299121001686471741445088801360223581037/94447329657392904273920000000000000000000000000000000000000000*m^33 + 972447807856669250857974092654577164586334701675137204363176915270097034972323234511/94447329657392904273920000000000000000000000000000000000000000*m^32 - 30357333333156055413428727776418863304903807860169900799437961006595111736206074581/23611832414348226068480000000000000000000000000000000000000000*m^31 + 7146989716711478014085633533863512210102249966808716589382676298396544155232071717/47223664828696452136960000000000000000000000000000000000000000*m^30 - 397635665950839466503617598974336535082860018383866664103548409700845824493703647/23611832414348226068480000000000000000000000000000000000000000*m^29 + 20945727499975248028791603628135538372441460705065378817948556742201157876211353/11805916207174113034240000000000000000000000000000000000000000*m^28 - 32670096407663577598140828219505152786951396008131417486301742736212849790971/184467440737095516160000000000000000000000000000000000000000*m^27 + 98908795189257481043946333272864793272062339189343551383741659149034436842847/5902958103587056517120000000000000000000000000000000000000000*m^26 - 886725837710067710746400747179030499401454384626909263424785642025398550239/590295810358705651712000000000000000000000000000000000000000*m^25 + 47055990750171360997148200769550016512794982153628883160485043437403426867/368934881474191032320000000000000000000000000000000000000000*m^24 - 236305964640398292005081636904973068137500598996201646496838090224808601/23058430092136939520000000000000000000000000000000000000000*m^23 + 287167678385462311398667493373462406820004713522064835675840649564712933/368934881474191032320000000000000000000000000000000000000000*m^22 - 411797426990533109262734686586287098129961600458514760887483246246947/7378697629483820646400000000000000000000000000000000000000*m^21 + 43481471035090275686947102905860430854976896346377552164376292091173/11529215046068469760000000000000000000000000000000000000000*m^20 - 5528505403277463013906282491260670482423860780278143926622358362061/23058430092136939520000000000000000000000000000000000000000*m^19 + 659859649105836532923056050317636736856315977857393630638733874923/46116860184273879040000000000000000000000000000000000000000*m^18 - 9218870167963923494134393570621856223266452778064890830154281671/11529215046068469760000000000000000000000000000000000000000*m^17 + 962156210201273810625598478776302838298819022614339415928997247/23058430092136939520000000000000000000000000000000000000000*m^16 - 467347229026579099815480248466697575918040914718039437872889/230584300921369395200000000000000000000000000000000000000*m^15 + 1052591085648813262419673138712863250093848353158526097511817/11529215046068469760000000000000000000000000000000000000000*m^14 - 21892329061305778058989513197183220032934011246596946345147/5764607523034234880000000000000000000000000000000000000000*m^13 + 418406552014406866021855536999748741868533956557285172381/2882303761517117440000000000000000000000000000000000000000*m^12 - 91324826982970000574812731560898615379142282147260533/18014398509481984000000000000000000000000000000000000000*m^11 + 46306093334898466434615544976630182112297814359061447/288230376151711744000000000000000000000000000000000000000*m^10 - 660418130212548182448596320782471392195158632159447/144115188075855872000000000000000000000000000000000000000*m^9 + 20985488389796142636297144858882486082845342265443/180143985094819840000000000000000000000000000000000000000*m^8 - 117406507266651825162764259350516302730409557037/45035996273704960000000000000000000000000000000000000000*m^7 + 1138555796514875076392833332396964612438463229/22517998136852480000000000000000000000000000000000000000*m^6 - 4687521298749081228326558452296225822982251/5629499534213120000000000000000000000000000000000000000*m^5 + 127466020471390016590399984628655090874149/11258999068426240000000000000000000000000000000000000000*m^4 - 13737466602903951610055423960360817339/112589990684262400000000000000000000000000000000000000*m^3 + 5501696410955552705785308116997749511/5629499534213120000000000000000000000000000000000000000*m^2 - 14557449870134456075540740257719319/2814749767106560000000000000000000000000000000000000000*m + 9544335171170548569836565299841/703687441776640000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^6 + ((2328083012933631954/59604644775390625*m^176 - 178927502669778092263803/14901161193847656250*m^175 - 2019108468157643299693437744129/186264514923095703125000*m^174 + 3475085984684621283212630072588566629/372529029846191406250000000*m^173 - 3274551565124511973239745550392944698090037/931322574615478515625000000000*m^172 + 4948971214579034199278478017025263221504047285873/5820766091346740722656250000000000*m^171 - 3459264530027384029478111433336707058339190178960913/23283064365386962890625000000000000*m^170 + 1856245578217665170011241055937033279811185938875700951/93132257461547851562500000000000000*m^169 - 793727719912815815285590284819867358118962846468297609137/372529029846191406250000000000000000*m^168 + 110915064241919366306225490382568879546941661323808453952111/596046447753906250000000000000000000*m^167 - 160950072353166943078193185070615429386898729133183883497525003/11920928955078125000000000000000000000*m^166 + 19603674538781970831426638295797857376185752588100148847029837319/23841857910156250000000000000000000000*m^165 - 503680806811758262917945480441445576739279178353151437342258653839/11920928955078125000000000000000000000*m^164 + 700019858932206388595394293893561039967899343296789808543432623720203/381469726562500000000000000000000000000*m^163 - 102748875961764153620797457509210886843971203493092405763766233532141301/1525878906250000000000000000000000000000*m^162 + 6365240060593447744407052715123616235006341163966119235889354507995206687/3051757812500000000000000000000000000000*m^161 - 665495274150743066025520074787237300175494338070267607629049226795169466991/12207031250000000000000000000000000000000*m^160 + 235110180594103558356299831680515751183193031049123008263994746417197951777413/195312500000000000000000000000000000000000*m^159 - 3518703407460709733666092875149702211797063417229177014203797377694655668767361/156250000000000000000000000000000000000000*m^158 + 560453626684599168858409413298718549813416457994443052121179531886763162665827477/1562500000000000000000000000000000000000000*m^157 - 30602104055444583440280993930738931419562603156701994375434278098992228253979925939/6250000000000000000000000000000000000000000*m^156 + 1443281812433504143160827085584316443360493914064038909019871766364824834187168167167/25000000000000000000000000000000000000000000*m^155 - 14824421521578021164693051252316066544989370278946847849206562440530981651524996910063/25000000000000000000000000000000000000000000*m^154 + 535246758599711921677699075133429435161921840619885751306260186726492750690453721796101/100000000000000000000000000000000000000000000*m^153 - 68523424992106677340371776681430171011199036194043128102154649136357325068127289209766719/1600000000000000000000000000000000000000000000*m^152 + 784130848812962145461368928338529305621931295651405526548534477827869318087472494593119931/2560000000000000000000000000000000000000000000*m^151 - 101046239942035405325857959157248364130591759228204198180568419214087922088561911241828760393/51200000000000000000000000000000000000000000000*m^150 + 2363246514785156235898051911595738963970313313391092005298797802266695888852323780310368302627/204800000000000000000000000000000000000000000000*m^149 - 10097731983844460129140588928611495504823761757418579077791413434450199032934736057551017125581/163840000000000000000000000000000000000000000000*m^148 + 991129111556212410963633789587793944206023545540102468052516625129200873023784065289691242394857/3276800000000000000000000000000000000000000000000*m^147 - 3593966777397251571291205115557912204326011702668284227169779752011264625584423290407722686095443/2621440000000000000000000000000000000000000000000*m^146 + 151112962792906570068236198461500211842056784798978342851803561490019748948338282702829836619739493/26214400000000000000000000000000000000000000000000*m^145 - 591556306048749528798816106313507208397277312054282631886041146145758258477943990011782522313631711/26214400000000000000000000000000000000000000000000*m^144 + 69208023339884470833287345062347020847910707421760525792670593336706523538960426027053562286743517627/838860800000000000000000000000000000000000000000000*m^143 - 947870442074109897094333475653850282181440682271223804719396247169900497141884586140627113352920264537/3355443200000000000000000000000000000000000000000000*m^142 + 380998316859838546805641481321087372250016658221408773039041613557662912995075512666111597269613226639/419430400000000000000000000000000000000000000000000*m^141 - 73876868614178770074515968808508866002352582715101306245454692840624844631871340646780521276254466007639/26843545600000000000000000000000000000000000000000000*m^140 + 1694358844299004180814904022537620351719641369500365714793183301674878937653535518313675194752942487918751/214748364800000000000000000000000000000000000000000000*m^139 - 18495659353330398854680511978482931607166187267165985932204850974475134937764972858876496253052365463200839/858993459200000000000000000000000000000000000000000000*m^138 + 19378382799685402867186891965428918313340169508840317439741498665252398102947124020898165909855204437736401/343597383680000000000000000000000000000000000000000000*m^137 - 984803847533149503239338588744084832840873329866893306316383881791624788671058721126980380672829183351342727/6871947673600000000000000000000000000000000000000000000*m^136 + 4914317070549140607849847796290367491649594071973860938434902396470492335952102631496149224495010691909858217/13743895347200000000000000000000000000000000000000000000*m^135 - 48698863503381504952613578855985229855425034504485223501487912152216900884427930809994132974778109499148430503/54975581388800000000000000000000000000000000000000000000*m^134 + 964789193194382863267134879949570229419089836502714077749585066556722882116780454796795116765986412900257436611/439804651110400000000000000000000000000000000000000000000*m^133 - 955226144596381620000969337856883871480733020219882236323518002047481051551036729839769113361301587061820912857/175921860444160000000000000000000000000000000000000000000*m^132 + 23480631219951197523774896112642680925111706902268614080780019875604910057049858691137620005304071998767562375403/1759218604441600000000000000000000000000000000000000000000*m^131 - 454040957778743041666700172122769640548573436620211209081607652599622035770608287908658793163044105418072882754461/14073748835532800000000000000000000000000000000000000000000*m^130 + 1068351010138987044050246072066588153759199090108506037446719215947277070314743740569247668136260736368164425695099/14073748835532800000000000000000000000000000000000000000000*m^129 - 4854392281446187967225929041797030114112621664518429311786924942293315403172347784022880729332034911539877370373729/28147497671065600000000000000000000000000000000000000000000*m^128 + 10588260111705228469472835911516272738622990200998777277584518739420296247928931019153639828927675101742573775557753/28147497671065600000000000000000000000000000000000000000000*m^127 - 35353111426364884699774460405459932226291355493875339519419666161836940968308892960281850010220108776850791267944003/45035996273704960000000000000000000000000000000000000000000*m^126 + 352288784116873936804453735980329511877534828730509109752568956465305003570268052918658462662898821962492260441687651/225179981368524800000000000000000000000000000000000000000000*m^125 - 1340208251385210790961156676208156879752833591658404518629522537546743160196406307462440529878781226052148071484313683/450359962737049600000000000000000000000000000000000000000000*m^124 + 2433335808149893907977301256807070202427779131585725170009328175837281000428087725467661907994807662436843438306593229/450359962737049600000000000000000000000000000000000000000000*m^123 - 16877805899368038301682274892245365164542950444577202288252035977363461487897962161016559428671532442147698956605067957/1801439850948198400000000000000000000000000000000000000000000*m^122 + 27973232460308694045254102789375804336851703944270862039148645863042828653134065852474463517960408242429448408688930337/1801439850948198400000000000000000000000000000000000000000000*m^121 - 88711090243946899870883649164692704429444503093919149598853641300791587627367772859102756071973431141978023775910641441/3602879701896396800000000000000000000000000000000000000000000*m^120 + 134707503281536983431581558735801525231291435110701955300485514716345405944973643909613049429642842767714972209553646647/3602879701896396800000000000000000000000000000000000000000000*m^119 - 62747737735893654320439866811857491670039547317749221817621773448133873298496893348033011479164933287508351690186434751/1152921504606846976000000000000000000000000000000000000000000*m^118 + 219110116079568991424982353652418516779845031247083829878980301513516263114720517443827164179480912515638863883138722793/2882303761517117440000000000000000000000000000000000000000000*m^117 - 2939444721086496217094487175665630739455613656142253592483585540411347410513133047790999025262955171916589633448627225061/28823037615171174400000000000000000000000000000000000000000000*m^116 + 3032692405720067736798010496246841171725539029143162669940633396057739148819657596088778436311517394787072535689893005089/23058430092136939520000000000000000000000000000000000000000000*m^115 - 6020920010423523608493939469729492551024962728861604243578655796052266307567726167883616932526137045326730417542178769889/36893488147419103232000000000000000000000000000000000000000000*m^114 + 179849441057216693110887942142790707340025909137927820987586666872441438588190238898704982771229192242469091524032170352039/922337203685477580800000000000000000000000000000000000000000000*m^113 - 82831709822164073008072133304087438971154606226436791492520527758926136154728700257548117871998741742890815559663984652321/368934881474191032320000000000000000000000000000000000000000000*m^112 + 91971882088959391968557408537988928090517934171396244699287200436176825612259114820663995075047492380600248121168322880981/368934881474191032320000000000000000000000000000000000000000000*m^111 - 3941802754272366888521702542291588015528935538082223934458054720737258975854049860216530208549761974676617951185286762332851/14757395258967641292800000000000000000000000000000000000000000000*m^110 + 4078199225260569556007390214279879336069471187200550184508308158106718038403503715860195163908672947327312894961370083169171/14757395258967641292800000000000000000000000000000000000000000000*m^109 - 1630613233943260358077034170192992888492204674929577616404211879615841839761485237549288359375733997422802454604057291817211/5902958103587056517120000000000000000000000000000000000000000000*m^108 + 7878284667593446146171339383496113206648736107682122552479976170143886267516241994000762373206297084713172008668987978895779/29514790517935282585600000000000000000000000000000000000000000000*m^107 - 1840749273737786789091610762034833790832113857927034518837627418853112098741823103703553797502520949648161247588233195157969/7378697629483820646400000000000000000000000000000000000000000000*m^106 + 13317716483124366743959750998266894604383782229402497599161633697173764184226085497779441572625627797578938113759457284336587/59029581035870565171200000000000000000000000000000000000000000000*m^105 - 1457483765803457462428842858321424717524701243369260268163406611917850099017786642901143509862946101068015003156503922604103/7378697629483820646400000000000000000000000000000000000000000000*m^104 + 9886910730496204507165569150899413453194362258527860445245055901301942562936282260148746897255858354625068870329890709356569/59029581035870565171200000000000000000000000000000000000000000000*m^103 - 16245492257778544368080987681477173902708652479889427719337936355148940756385149533956598694621174857433025582438615666213963/118059162071741130342400000000000000000000000000000000000000000000*m^102 + 2587270816273580079782216769772979011506113202124343315504418120620048659757073138193164246428832164100136681359691009574439/23611832414348226068480000000000000000000000000000000000000000000*m^101 - 9988002998362383144939927173148610353768976807289107272932904545984400829373312840514249054230182960972628226173738012361333/118059162071741130342400000000000000000000000000000000000000000000*m^100 + 598362521168029803522635830698975750030860345746851128308762001491677759283978455136233595270545496457323886292331392647919/9444732965739290427392000000000000000000000000000000000000000000*m^99 - 10868286051344469497518337166044925385568411333656694746378158705353362681159622195632596762274077995453612189940505271201769/236118324143482260684800000000000000000000000000000000000000000000*m^98 + 7663054417124263239205556472581452682351924046134783606882579130712823625481362674823562575412515519755890732110413242987131/236118324143482260684800000000000000000000000000000000000000000000*m^97 - 2622478456772683447646605706140315845730011791726435542016500964246597196271030023749251111726118945711672106618368362919691/118059162071741130342400000000000000000000000000000000000000000000*m^96 + 69713720611983336718202615365325808990182853059581917261331185389279622498184465609715922205401686937002973119235458242269/4722366482869645213696000000000000000000000000000000000000000000*m^95 - 2249783185655751667992746807552773890184103232060291625790330324222987478933939821937712634571581307901917577179502803710247/236118324143482260684800000000000000000000000000000000000000000000*m^94 + 2821121560610032829878563513058150193392296054807487860168490510236054231294198291670043319233364900572346261105941759964861/472236648286964521369600000000000000000000000000000000000000000000*m^93 - 859266025358354037196711514183466418054441999716255941422320921669187770996572422168050523477965568800965832859882554736689/236118324143482260684800000000000000000000000000000000000000000000*m^92 + 1017320343686306259476878534438585843148831871713149979400731603535596711699557177758383783144627873221170548200597782135237/472236648286964521369600000000000000000000000000000000000000000000*m^91 - 1170645823376229658566472962321270617678404691217417144316337632261994790255266833078763335277405634674479048837010464333407/944473296573929042739200000000000000000000000000000000000000000000*m^90 + 654739606318880813633788603528971930268838575886615461502612657651369513120298494867215338903749385461892407835968946439761/944473296573929042739200000000000000000000000000000000000000000000*m^89 - 89005942419847935081447159265240797113291974577542395962557725294571481709202328657724093008546484223125295789625478316077/236118324143482260684800000000000000000000000000000000000000000000*m^88 + 376481176729678788606152033119438335997119162685090081349312878869279357704119153416136923984695332030144463110993807709607/1888946593147858085478400000000000000000000000000000000000000000000*m^87 - 387153209211834361266945913389452162662325743255852672426786782845907667484420191769507782809621132062205488946852536777517/3777893186295716170956800000000000000000000000000000000000000000000*m^86 + 193603952626820772801053714858912760879077777530985996504478239409622807569070882292608379062585299826180814433793401214797/3777893186295716170956800000000000000000000000000000000000000000000*m^85 - 188338423321805155200590423419163927241777733061234267678878155715217111368144795101790009728379310044612508314650249255087/7555786372591432341913600000000000000000000000000000000000000000000*m^84 + 89111536160999521147288392833980465448389959841921261178231919363407575058342397240839577329397047843970547987429667408079/7555786372591432341913600000000000000000000000000000000000000000000*m^83 - 10254195818779548858674141260632990493889966835145227220494575124266264072109325231862215422019334214660848262852146082591/1888946593147858085478400000000000000000000000000000000000000000000*m^82 + 7346997362903147544676915769207501215907792761134971133501537777110270315716586192421013021007116747638889308369460978587/3022314549036572936765440000000000000000000000000000000000000000000*m^81 - 4001220267231060567621542040715501785047756940149953577080827478864230458745440703182568033360613133185793943603840682407/3777893186295716170956800000000000000000000000000000000000000000000*m^80 + 1356933902083821984143690811158822632437524132565105463108005201186899655409982993281200932921845113659406192141620955633/3022314549036572936765440000000000000000000000000000000000000000000*m^79 - 5596981731863846442464631083791317606134395302426074049757665231458936446408543471874149181278067403490638649496799378711/30223145490365729367654400000000000000000000000000000000000000000000*m^78 + 2246359290861032955488261182734488043447907755107161393635518855480059221005281681568200301813884928941461932120895135411/30223145490365729367654400000000000000000000000000000000000000000000*m^77 - 877287296830370068497896104927078945341068834801422490853903247460018978982153990116607811302397479108651065981751293217/30223145490365729367654400000000000000000000000000000000000000000000*m^76 + 666768255721881361483775074658037403558496659216704985583051614466718006735657271695171366551495669434528971452040769443/60446290980731458735308800000000000000000000000000000000000000000000*m^75 - 246557185041539441357948145251657316887429011875070349343603547792859015532622087984518053205032375608240518071271207819/60446290980731458735308800000000000000000000000000000000000000000000*m^74 + 88714651794007240749910520274317805118693095241921867562296275394979038899723489052051221883484638092845702881791411621/60446290980731458735308800000000000000000000000000000000000000000000*m^73 - 31059847917112271481539635822546143414928480548040772989930704628492388178665481574553836933179372912528429083352406107/60446290980731458735308800000000000000000000000000000000000000000000*m^72 + 10580763065897155213364176112677935930451431522143662137462281899982848369815202095194260630520295176279363824207818753/60446290980731458735308800000000000000000000000000000000000000000000*m^71 - 3506968032862112691370344755634676110467023904348073031922467270776247561580403204435525808699534333942234565826143409/60446290980731458735308800000000000000000000000000000000000000000000*m^70 + 1130897563885661761397919493208486356888007469252238678070569483160599034374160876433443802407785868200198804400281989/60446290980731458735308800000000000000000000000000000000000000000000*m^69 - 354786313554132030147170064247511779617257747285493725867330885576096364839266373798229302349083315951277468499972689/60446290980731458735308800000000000000000000000000000000000000000000*m^68 + 108276450010570170991671090422594515185987689889370992832514094106794916138245518519921273294698264787735710702077837/60446290980731458735308800000000000000000000000000000000000000000000*m^67 - 32143417269387061300878425914055878441322303172143401744807018278833816851258993175000392767181483750898636521807989/60446290980731458735308800000000000000000000000000000000000000000000*m^66 + 9281199821971446675113318755933952454022142917253549542073891494783952569583251046817329641892765954243231966475429/60446290980731458735308800000000000000000000000000000000000000000000*m^65 - 521265683402691618548671913886597855006686301688196283557134819250841821635723632660850286726971857271071410232369/12089258196146291747061760000000000000000000000000000000000000000000*m^64 + 711740458035154513863799643711179419982497817781774712493428153599304143230626746115748266065493278417356330378701/60446290980731458735308800000000000000000000000000000000000000000000*m^63 - 188986935339598261817998523857405980649772509877449505328766553216570325967074500228044189310305495007478066864129/60446290980731458735308800000000000000000000000000000000000000000000*m^62 + 48787109396249324725028299904086251241018252136973904243060692895555500499125382703628904103645027482109093969721/60446290980731458735308800000000000000000000000000000000000000000000*m^61 - 12242847714533588579124116914348186867943243577709854086567483778320439964605266468820614469459210315642060563673/60446290980731458735308800000000000000000000000000000000000000000000*m^60 + 2986069572166847327822522307044580644006473208586201103102600778773807275634039556718459337305376696629185807847/60446290980731458735308800000000000000000000000000000000000000000000*m^59 - 707764207280896431382129159008920410974436864329462146940817049370002659293445631243379955610016474008029697727/60446290980731458735308800000000000000000000000000000000000000000000*m^58 + 1303960387223122796817012470428791522946897142150177252793869587523645265280470301159511342077622295090270543/483570327845851669882470400000000000000000000000000000000000000000*m^57 - 36465148266959008142385824154768620959912671547832328879837457532860569380335863026850594389575035974941572639/60446290980731458735308800000000000000000000000000000000000000000000*m^56 + 7923451450389868517373368745137989552424747138131044491324396173837177197260795573402375775824099722785393699/60446290980731458735308800000000000000000000000000000000000000000000*m^55 - 1671833426550886670877515874989263488523063781028804962558420931700384245151173657579222745769645222167137747/60446290980731458735308800000000000000000000000000000000000000000000*m^54 + 342465752415999710837525248729746758894430331975198225565112250566363463371057375127851280621416270285275427/60446290980731458735308800000000000000000000000000000000000000000000*m^53 - 13618018945031513403492997328993699635140909662214484125732480177240165386624120091097862428603610547956079/12089258196146291747061760000000000000000000000000000000000000000000*m^52 + 13136629641482331844285089565094085764512896950068503980406451946464507300780035154443855979543610205778767/60446290980731458735308800000000000000000000000000000000000000000000*m^51 - 2458673959702134269235422004748749717787616186757281039950907125742473946469819053096857650610745889665679/60446290980731458735308800000000000000000000000000000000000000000000*m^50 + 89256829986766156534789133570445064565994262389633665430583898505029964920146158529474809860335201070703/12089258196146291747061760000000000000000000000000000000000000000000*m^49 - 78538852229733130876784376450749751568176970702186745080475712316663313703982545285969545520214570338399/60446290980731458735308800000000000000000000000000000000000000000000*m^48 + 13396189974758818420328206988631897583998139663790816772935276123228014597844571789867605781868175972091/60446290980731458735308800000000000000000000000000000000000000000000*m^47 - 2213881800637647509401640596992341245753471166956834827160861575818113573699711294681389774887737802589/60446290980731458735308800000000000000000000000000000000000000000000*m^46 + 354362558530550330001148990634923716199821067142628566982994119262062876094139777812319301119106591021/60446290980731458735308800000000000000000000000000000000000000000000*m^45 - 54915635530882364478821157591758114888416983766423479800206167837923130631404667382248663769535854673/60446290980731458735308800000000000000000000000000000000000000000000*m^44 + 4118068668951403017691071288468210544365868904520958143565178380787607691256376336508384250849034309/30223145490365729367654400000000000000000000000000000000000000000000*m^43 - 597467900211772339349107983313745672489616463556071775835459089261765597882768150303621599740155253/30223145490365729367654400000000000000000000000000000000000000000000*m^42 + 8381694271325810764106030711486758732165654948246101979729336005947227333851239040898960721008359/3022314549036572936765440000000000000000000000000000000000000000000*m^41 - 2272825727293892095934944765496689958794318374957348803423496348570931051629120928308865818321849/6044629098073145873530880000000000000000000000000000000000000000000*m^40 + 93021986919636042996271598281245691280201182050211502159161232664636659307889025543345975609847/1888946593147858085478400000000000000000000000000000000000000000000*m^39 - 470483626070952939051547316860762753976801705556544178804354962794331329362771781957866259039/75557863725914323419136000000000000000000000000000000000000000000*m^38 + 11480280237518255438304139102577237625516250810660960992168612903278965922985531868937242981551/15111572745182864683827200000000000000000000000000000000000000000000*m^37 - 168831442808951173793653662029938981329657064689569537006736251726475772419147319731303925683/1888946593147858085478400000000000000000000000000000000000000000000*m^36 + 76565603304772851290963723105657558974435660682524686696533370929210402239861087466935522899/7555786372591432341913600000000000000000000000000000000000000000000*m^35 - 8359530841113328452124723835016940938234791002336067869782714871474357960578800473120639629/7555786372591432341913600000000000000000000000000000000000000000000*m^34 + 87828641704348653161724940884460334636255831929573929609224207200906109751634359810494493/755578637259143234191360000000000000000000000000000000000000000000*m^33 - 88726433672336050282167607067509916479519310601536104996176340382334711065038886979402033/7555786372591432341913600000000000000000000000000000000000000000000*m^32 + 1076404131684636674550505356704128800330664196432377686221092080918761134822703618459331/944473296573929042739200000000000000000000000000000000000000000000*m^31 - 25068603375503713652237589002251804891517126548944369052063090034881256343049376334591/236118324143482260684800000000000000000000000000000000000000000000*m^30 + 2239370870411984052492360190695961908176543777789121098202376718366504728270102343907/236118324143482260684800000000000000000000000000000000000000000000*m^29 - 1532994149621079970920134158764694025414430344574515919880499170962979335750284403/1888946593147858085478400000000000000000000000000000000000000000*m^28 + 1961221817320616458554119533129230189722894718758182601089851930397334333813975511/29514790517935282585600000000000000000000000000000000000000000000*m^27 - 613860432063404192210569513124791053007083049301002297365904575003893711890974867/118059162071741130342400000000000000000000000000000000000000000000*m^26 + 573075766968336550399336031394404556112626017902732718975164661837015965596549/1475739525896764129280000000000000000000000000000000000000000000*m^25 - 65267857386303215386072224711055350728795375411609463835715703840598027752867/2361183241434822606848000000000000000000000000000000000000000000*m^24 + 13816058744585813664972338449529655908806195105832753931827541615389482530219/7378697629483820646400000000000000000000000000000000000000000000*m^23 - 8891177973550454835321549047742214280028545000968970574968507480754564723/73786976294838206464000000000000000000000000000000000000000000*m^22 + 27130019825362979269347041721215673720823905758920255146972489402643160511/3689348814741910323200000000000000000000000000000000000000000000*m^21 - 391728367102450339956964558365399572128402569222862041095124763627943049/922337203685477580800000000000000000000000000000000000000000000*m^20 + 42729159741661241449346516317487950143508673744327045549042809208182203/1844674407370955161600000000000000000000000000000000000000000000*m^19 - 2195264557550562729828771727679387924764476005783885870326690539333519/1844674407370955161600000000000000000000000000000000000000000000*m^18 + 52977725275411911843353652889009980248719545906998096830320566501397/922337203685477580800000000000000000000000000000000000000000000*m^17 - 191591494718321940992703316445119842917221684968538404505007176653/73786976294838206464000000000000000000000000000000000000000000*m^16 + 25263586221347983551627337607225850858474647881681219830863512563/230584300921369395200000000000000000000000000000000000000000000*m^15 - 61950400059424308194946265919774220227679773574356212387901199/14411518807585587200000000000000000000000000000000000000000000*m^14 + 9000424619095194940682378901612459081318392468213466095829843/57646075230342348800000000000000000000000000000000000000000000*m^13 - 301102123711767795496913250179869283481768843494571261511083/57646075230342348800000000000000000000000000000000000000000000*m^12 + 2305910241628789689814112971279278396514823115930773117331/14411518807585587200000000000000000000000000000000000000000000*m^11 - 128468060852025596536186159555178946098833691572204134501/28823037615171174400000000000000000000000000000000000000000000*m^10 + 32275323133911662831431748727714315203996030422500009/288230376151711744000000000000000000000000000000000000000000*m^9 - 18100732037189562934305960558946423871183208207207471/7205759403792793600000000000000000000000000000000000000000000*m^8 + 44763979341451072918709538438657265896511167680319/900719925474099200000000000000000000000000000000000000000000*m^7 - 153780199027050166453965313752932425917386257137/180143985094819840000000000000000000000000000000000000000000*m^6 + 1404131722658105086259974830251252430618826041/112589990684262400000000000000000000000000000000000000000000*m^5 - 265049834608117928921040383824409165564319/1759218604441600000000000000000000000000000000000000000000*m^4 + 81346971044397961225266400602971635796217/56294995342131200000000000000000000000000000000000000000000*m^3 - 232285009508142122875085568541351413729/22517998136852480000000000000000000000000000000000000000000*m^2 + 1371432966424269691790502784347732171/28147497671065600000000000000000000000000000000000000000000*m - 321456874263457005101577708849627/2814749767106560000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (1627418264538339/2384185791015625*m^180 + 1153134628606632642579/596046447753906250*m^179 - 3122802439257206786896038447/1490116119384765625000*m^178 + 32606425014788829541678681429869129/37252902984619140625000000*m^177 - 7058412796890313319228792304410442346461/37252902984619140625000000000*m^176 + 996268007019533384701103010296118934012971507/58207660913467407226562500000000*m^175 + 105838072150542004796943089193778302090299387529903/46566128730773925781250000000000000*m^174 - 6358126635269206560293830931834835901237948630342887/5820766091346740722656250000000000*m^173 + 39230921703495127497688120755815155457631358117733637567/186264514923095703125000000000000000*m^172 - 40633213264565615177772805014241502188738879560143316983667/1490116119384765625000000000000000000*m^171 + 31526611501757792764113931575601491315237788606797609273878279/11920928955078125000000000000000000000*m^170 - 598706403491368018558653095048657026235639913004481589092342859/2980232238769531250000000000000000000*m^169 + 2332602532784918998722453580370232500451340796087803240537749657357/190734863281250000000000000000000000000*m^168 - 230629036601687630056984955281839448953100236356301470763432037284843/381469726562500000000000000000000000000*m^167 + 18668970012211460976424519488790878166685276336445159542450039464553649/762939453125000000000000000000000000000*m^166 - 1243808779567585950879270220510608006781695985624856158381974396504614133/1525878906250000000000000000000000000000*m^165 + 5476477497300087004800409445280118867789616539925818071740554517526560001/244140625000000000000000000000000000000*m^164 - 49940799767299274013833080257034316617529064517290994459986862344308932265349/97656250000000000000000000000000000000000*m^163 + 7564676834826473193164998556276925826152604921956307393570903273007408238923391/781250000000000000000000000000000000000000*m^162 - 23843940646323542637475092456891939362017255366830058331791635957097695530199219/156250000000000000000000000000000000000000*m^161 + 25059277920754403402109414268185471787968473480851276048314208985241068230520146593/12500000000000000000000000000000000000000000*m^160 - 68553711001538753656885740749732621734414932752327074995675875579101279733403371571/3125000000000000000000000000000000000000000*m^159 + 77624731377085375750115925791657846904558802951224347514529858580080057395236774823/390625000000000000000000000000000000000000*m^158 - 584472262294326311450231337732108424703336675624623764403256771231147657760357665807487/400000000000000000000000000000000000000000000*m^157 + 6576910627337763469204381673934096240955541225665037390557281752652131270130313260032337/800000000000000000000000000000000000000000000*m^156 - 88855006328138267034079698378088826585870136371910803345896946473977909972670018799881881/3200000000000000000000000000000000000000000000*m^155 - 3235210704517597967654026899954620536247499561950004531838217148588569489297828651400801201/51200000000000000000000000000000000000000000000*m^154 + 104494664087720117262456617620289341570932996994774059029869156744248392029027297791157177299/51200000000000000000000000000000000000000000000*m^153 - 8697284892770829301731565658454677994974003370783078387755112931965223268666948590560062741193/409600000000000000000000000000000000000000000000*m^152 + 132709056237421175050074246064600560071279933469785260562679845732024835536424844723839707643471/819200000000000000000000000000000000000000000000*m^151 - 3372965107869732537124473310065649087491102391059095995432656478499436711967248091533556275148611/3276800000000000000000000000000000000000000000000*m^150 + 149786421097888476258347455707136030740240304755433772872716459362348650284840781010767426283593761/26214400000000000000000000000000000000000000000000*m^149 - 5953877073680457756879041831715986626993407047820517310902243256221920821710025603136922269926607609/209715200000000000000000000000000000000000000000000*m^148 + 5371977126791487693350892498117386939870865633341369705241724307727133882794319574048022694811331663/41943040000000000000000000000000000000000000000000*m^147 - 1775981625625406298613249840824726244803792386534411083103081683102441084289693795546504404766008201851/3355443200000000000000000000000000000000000000000000*m^146 + 13517367093251546026317693809883891364472768698747056595247960443715323050350918972637377886480404000169/6710886400000000000000000000000000000000000000000000*m^145 - 379950466911250967333072090699939881636506205459070016277130740929530260376008051863287731099002556338681/53687091200000000000000000000000000000000000000000000*m^144 + 1232640218200776209150307790576673414490359758103670267913212431342073629900848856989739761222303201863597/53687091200000000000000000000000000000000000000000000*m^143 - 58927418812260180423948439330246657000015510315031910631147104501898137672623380986681376879256592754353507/858993459200000000000000000000000000000000000000000000*m^142 + 161162999067309394463061143160894325774656577453620839799480995546411270317434389650666057120205073399265689/858993459200000000000000000000000000000000000000000000*m^141 - 6377470876250139050138797716237346926240886165166413204143676377337511250808095053645036418128977935894684453/13743895347200000000000000000000000000000000000000000000*m^140 + 1391569394564518720050301723662204426716894370334009954420895550259388305231395733969450403526789309802967871/1374389534720000000000000000000000000000000000000000000*m^139 - 202099087763535566546398081774437236184079207433881464284278896691149893052656822402363758565679359358242922723/109951162777600000000000000000000000000000000000000000000*m^138 + 49856674405662281900310118213008717705054597733656717571734355676216054500193018949935638152582206118179943363/21990232555520000000000000000000000000000000000000000000*m^137 + 1325636985627106132796233941207003012973511279101843293718143803676337218153847159082847616510923216956859930741/1759218604441600000000000000000000000000000000000000000000*m^136 - 23809836257711845757993946825060223347980227239043778905030712885263476401870106497658395204309431182690928631859/1407374883553280000000000000000000000000000000000000000000*m^135 + 202274934298388686337633981122188791961529742554369696916366986171019580282416220524869568550563125593522769157937/2814749767106560000000000000000000000000000000000000000000*m^134 - 12673948802540078197320571389084764353064644010809609790735982141196905371213467932892657355823227088655990327237563/56294995342131200000000000000000000000000000000000000000000*m^133 + 135313261134526411533608255593072031273770836998085802020521737849052162040590779228944167864137821903512271576831963/225179981368524800000000000000000000000000000000000000000000*m^132 - 322890178603904106004358488287577191789764140014063148813602996549721086693339888945646416023709604061332416698201823/225179981368524800000000000000000000000000000000000000000000*m^131 + 1408433019429658518683388000433383391965753780563902474978728676914668300320617008164276635513756972925829866537655487/450359962737049600000000000000000000000000000000000000000000*m^130 - 5682015238019295689825895877553015576887142608885051073464570224683705415263441009334416102808509045977625006012534241/900719925474099200000000000000000000000000000000000000000000*m^129 + 42693567449024150274770647142021113793751373523016987414791407732520713294404209532053394343216829745215369795835924993/3602879701896396800000000000000000000000000000000000000000000*m^128 - 14995887374330705217958952961910493758529856950824507484611091956363842206507897624219942529634226736751548866288139999/720575940379279360000000000000000000000000000000000000000000*m^127 + 246696437059651834838978384979613999215553244866864301662707457841146780612571805726524492979518631209930220519217821501/7205759403792793600000000000000000000000000000000000000000000*m^126 - 19010647408307358676341137009112345763939825114907569553083818279841925635295276853357362481454583309139787426914817173/360287970189639680000000000000000000000000000000000000000000*m^125 + 2191991575062507886478103919777482600324750979501738492565650511726225317311226860001243749880421973884171498467153845027/28823037615171174400000000000000000000000000000000000000000000*m^124 - 2941215391607125473913542097084476790089779124862747972915224924153227097095641471658694030175408409874634247350981611609/28823037615171174400000000000000000000000000000000000000000000*m^123 + 291306361163313411406636394283144825895183132769820334738998483919138419089648729967241792331728804873771853358020838711/2305843009213693952000000000000000000000000000000000000000000*m^122 - 16344494169289314461032818412050264797990271939602761628047709955926768450445228435878352851085911440138041905017356435309/115292150460684697600000000000000000000000000000000000000000000*m^121 + 63937045720823524457659778529144953923091423241335194029631422763275260606713456472433039016640954830907692928913507672549/461168601842738790400000000000000000000000000000000000000000000*m^120 - 24372918446198065281831161035171246179321000975934910149744454650035518252126160288468080438134798058627197027762489880853/230584300921369395200000000000000000000000000000000000000000000*m^119 + 1472277632921448771586289555034512261842789520542842934858369212373479783586282994670960852811252115054287828496171338629/46116860184273879040000000000000000000000000000000000000000000*m^118 + 335957241185283938256293681937292028555060793301526078936345387152260140332809808040933332465085474668370783523418883350317/3689348814741910323200000000000000000000000000000000000000000000*m^117 - 3932353256271706447761902229786636658359095784969511703133395593573529681747323993617643058440719406422213279400183823118897/14757395258967641292800000000000000000000000000000000000000000000*m^116 + 7236017442895265342870663038518364105325849782240361869522730980517964419398475760902486897597793538746640416130206255294261/14757395258967641292800000000000000000000000000000000000000000000*m^115 - 22156362873589211278059919033929391359022585159495204651656707414818616833577467407123534644050412067548657651557157049425397/29514790517935282585600000000000000000000000000000000000000000000*m^114 + 60699098453466076553997244238662325177299769637977795152735554136439026047125879010358810005602739337930743821863692159878091/59029581035870565171200000000000000000000000000000000000000000000*m^113 - 61340288743468590336602489064694971225897354378409524477358804911162719578650898509250789471364414305686754369643194176457527/47223664828696452136960000000000000000000000000000000000000000000*m^112 + 14517121880116845366755291240795486404433653517453609265689117887658450836052352248431080260997114335064603987814195851138549/9444732965739290427392000000000000000000000000000000000000000000*m^111 - 812125390975593268980935785411506050982130785019364011228318033609349225086072638038825576543249392386599725481899439667881223/472236648286964521369600000000000000000000000000000000000000000000*m^110 + 34573610339191523496041432229276575151661596764891399087184975280722905431060918366914988932270694697056888740544978957123731/18889465931478580854784000000000000000000000000000000000000000000*m^109 - 439365118520087552524045235270988166747966349168154276109871545368233218053741836656571911615595828289847344608170118261846811/236118324143482260684800000000000000000000000000000000000000000000*m^108 + 342393905661617169224137934236148648512374281344202778562249383425305171162729051370873962383587378953301297733336876191098323/188894659314785808547840000000000000000000000000000000000000000000*m^107 - 20020227526591311781370638076211167373758139757959078591242466389829811753633247015482472916875413554138022123863004490289957/11805916207174113034240000000000000000000000000000000000000000000*m^106 + 1441687816830097150557031367301522383307392119037027286246322058138930802339397798383693325140940559087441684743013555096568267/944473296573929042739200000000000000000000000000000000000000000000*m^105 - 2500958683740478590301010377657307611840891046312146132866311474132122380356167050413387609423412410892031854515331914383613571/1888946593147858085478400000000000000000000000000000000000000000000*m^104 + 2092843272156127762086198188043617003734603712305915366487883405940670617990301908323921256948848963172310720451343660127701119/1888946593147858085478400000000000000000000000000000000000000000000*m^103 - 1691372656165891650507149962913821906958733520748084930331711778452612521339805890227306792573005466053252402647948547754742139/1888946593147858085478400000000000000000000000000000000000000000000*m^102 + 2642571286026283379281727610755815618734026590839177273871819153357059146435074736853221347141105750011918014718110570793617151/3777893186295716170956800000000000000000000000000000000000000000000*m^101 - 399392529616479959663321624668696477872806059321357346954484623406148731717119996979277186208022641087880093315016665463943361/755578637259143234191360000000000000000000000000000000000000000000*m^100 + 292158567529393173805892349535510531503519540396274931288502957920046239686589445234703683441584437002713280740248741922161899/755578637259143234191360000000000000000000000000000000000000000000*m^99 - 517497836076951558110808736122438724894990432041141238215732401142115407861478829062726270541401147615205300933104257239227503/1888946593147858085478400000000000000000000000000000000000000000000*m^98 + 71063600630348906894528969248037976829172863774682747071924754591658519957041530806673231417408137394420398249765491372008179/377789318629571617095680000000000000000000000000000000000000000000*m^97 - 473062377426506505699181328068738497115672586815794932623097627395152689601117952345872934091802256379025097503787100487706137/3777893186295716170956800000000000000000000000000000000000000000000*m^96 + 610893540541488505163170550040488434641812981599288804224815366880100548167405908990825904646597178694958708762287151241141233/7555786372591432341913600000000000000000000000000000000000000000000*m^95 - 191365819681992226499561217572649464833174003151243788106361193284441520013750845585647377910974035558893405510386943252783267/3777893186295716170956800000000000000000000000000000000000000000000*m^94 + 232747628796740035708391502314281275415619487729389654482025651531496622750516345040045882913469771066756899428471336733818127/7555786372591432341913600000000000000000000000000000000000000000000*m^93 - 274855833764036914349237987558441145610887170376280065268867655094111399961545670928229520086147588487411339077690066834560559/15111572745182864683827200000000000000000000000000000000000000000000*m^92 + 31524486554501194123295001338918935160038772525414298837168991927231676959847370286204965735762465088164777414601296354534357/3022314549036572936765440000000000000000000000000000000000000000000*m^91 - 10976859262948945589597890783089568180664655726370627922413071790863282975909658718532427312392408747691753965644993229392151/1888946593147858085478400000000000000000000000000000000000000000000*m^90 + 19015984120931834703107540866717825933684601616044788227989765017582093249373198733487535205745396605203968203218333338308909/6044629098073145873530880000000000000000000000000000000000000000000*m^89 - 20011277128948687449785098116090144626275121952102832039903195594118684801842157509090173746481485010868486035209605763232297/12089258196146291747061760000000000000000000000000000000000000000000*m^88 + 51179061348464741241108445420860577525817242020007498229413390316380279615188939740900926372992966288544440129476117694524871/60446290980731458735308800000000000000000000000000000000000000000000*m^87 - 50906095149567246263391554305856296622829282744692285233709188281048876216277818185075323141479123273439873697547718719406287/120892581961462917470617600000000000000000000000000000000000000000000*m^86 + 24620022568077217013569270013038914504884688090530880429334022547808189137406659355188517705164526974689572802184076535598807/120892581961462917470617600000000000000000000000000000000000000000000*m^85 - 5790455408025698390285680321616304288450054805432227969239051165681448084084836114001888265009921311248878347872412964535211/60446290980731458735308800000000000000000000000000000000000000000000*m^84 + 10597918806884519258992876875028796431974759093490810964156257525348159112124566407598803531121572789994324311415147170993179/241785163922925834941235200000000000000000000000000000000000000000000*m^83 - 1179380581700035703251244443072030546582063020698351092452269180321183299363790095710060307436104284712119208059507104615433/60446290980731458735308800000000000000000000000000000000000000000000*m^82 + 2043143715527931018953221041740875461188758500466244023498451832790845447526057136462001058217368504605466490497455787488639/241785163922925834941235200000000000000000000000000000000000000000000*m^81 - 1722050682652963649000959001914332298038254923245231107486579701749864915003407729102660902994920037568844450124955270726783/483570327845851669882470400000000000000000000000000000000000000000000*m^80 + 706203913689379822781344743982967078165484302495603417284085897320656365619171065228565970847042971503902154265961056947087/483570327845851669882470400000000000000000000000000000000000000000000*m^79 - 56369135841128599515665550145110392893622722211727231037692705540349116700835978728003471570571794983131174386166879639811/96714065569170333976494080000000000000000000000000000000000000000000*m^78 + 218949793496964729841651328883136341374334817989706844189996790454644153024517592254053539503704813417417897471525801238323/967140655691703339764940800000000000000000000000000000000000000000000*m^77 - 82773151311460996921393478461710400369716482219691683113480547287997636178814433376015736769048498755103661080156079149991/967140655691703339764940800000000000000000000000000000000000000000000*m^76 + 30457290433833725859505074260174038924983227107045254032051900666037851172399970399816761465655176403438513717877776596957/967140655691703339764940800000000000000000000000000000000000000000000*m^75 - 10908376870745111681025453792398418721863758194823988638300349950960590157655649994835351980873480630365295840124857268027/967140655691703339764940800000000000000000000000000000000000000000000*m^74 + 3802784010450568253301243103312831847865593494939731742230134367041270361164935485027981924927517948766882723869003499757/967140655691703339764940800000000000000000000000000000000000000000000*m^73 - 1290377372816413284219639033179970346565173760910625346404913969813738195855219572289410052186884202797167406610886487581/967140655691703339764940800000000000000000000000000000000000000000000*m^72 + 426188412058252143290959436846723425102947243583000133678665410864752857451655147628677577600624700841137641556640516657/967140655691703339764940800000000000000000000000000000000000000000000*m^71 - 137008653467622973574289237983912306168411205086678906411926610230452568579028539232984869456253995526816503748872171461/967140655691703339764940800000000000000000000000000000000000000000000*m^70 + 42868950059907100517988016300667659915879852653845279430077111920706533918910120948868765248895194284137248458846636257/967140655691703339764940800000000000000000000000000000000000000000000*m^69 - 13054750574639436968845091249069303080614523742169544178451155107978942732388284213904677564099920230564877217062044841/967140655691703339764940800000000000000000000000000000000000000000000*m^68 + 3869037440372959479532340678039127879794469901031483212593534972591322213966216940133853998039588471453245543661367881/967140655691703339764940800000000000000000000000000000000000000000000*m^67 - 1115883757396083153110124217205800490199222832793849505763396540631660087833861319419602262148267178934990252280016729/967140655691703339764940800000000000000000000000000000000000000000000*m^66 + 62634692955782921698206690900842561259685200399209471370111596424053137990165013519890834004937252523114232115140397/193428131138340667952988160000000000000000000000000000000000000000000*m^65 - 85519359960193191126745197586716547494138616545746484643628775580707789230097916471267587860511044025121669488256773/967140655691703339764940800000000000000000000000000000000000000000000*m^64 + 22720403692127597179135418604010949255486966224887873314679816670370172771645360061963626062557038487858199500908621/967140655691703339764940800000000000000000000000000000000000000000000*m^63 - 1174419985582030514172494491153166625804694687194447364690086389581119483404062657370442716463406163333694514110657/193428131138340667952988160000000000000000000000000000000000000000000*m^62 + 1476200147436412831417537818369282362524153653622783184330774759296891002689650228372411963924463694241145440295883/967140655691703339764940800000000000000000000000000000000000000000000*m^61 - 360923300543939051891837916829702791057208241289219423582735224178719813999572212383488442813176509356420421291723/967140655691703339764940800000000000000000000000000000000000000000000*m^60 + 3432421590829604347254552553732958282699932147833769576387653559786254306086857527765959644142746033580833675647/38685626227668133590597632000000000000000000000000000000000000000000*m^59 - 793441881549511299167982568015272437193641640207520888072530929778497406186083844723897656301362566781234448603/38685626227668133590597632000000000000000000000000000000000000000000*m^58 + 4457440714871802385683097605657793580725596708818422845471937434909114600155182944873299263191723156763539884367/967140655691703339764940800000000000000000000000000000000000000000000*m^57 - 973539097167076755074506147403065856125937653955725159570463840709244667147481492699854242423362911084824115103/967140655691703339764940800000000000000000000000000000000000000000000*m^56 + 206620825650595096257591369201898094713658545824895154287947684697900684595474163658531088145680661793148915631/967140655691703339764940800000000000000000000000000000000000000000000*m^55 - 42604652777764399894098959682452340839308572806884870432964321204445188954801955651789946310845372085126513271/967140655691703339764940800000000000000000000000000000000000000000000*m^54 + 1706613687093311288224950577808136320290984766795761203433984204050669303001973372860849216420238729486983023/193428131138340667952988160000000000000000000000000000000000000000000*m^53 - 1659644665368936803187873643396297430090144536363804792525635102936964225647457489666347645990382284647549643/967140655691703339764940800000000000000000000000000000000000000000000*m^52 + 313383593390297521470742191271428539536374282116470364655749799516243967646354764857253786585182293157782871/967140655691703339764940800000000000000000000000000000000000000000000*m^51 - 11486853223601311608558511689920529198398418361960513006269804794254415397109912747276144701077666152727871/193428131138340667952988160000000000000000000000000000000000000000000*m^50 + 10213498587555206675552198391115028049261803045334759597845517881210874667008101209742489630513913862685583/967140655691703339764940800000000000000000000000000000000000000000000*m^49 - 1761788520670860194464496282214712159586305166416006975385302441168691510232814509636055409218885467751449/967140655691703339764940800000000000000000000000000000000000000000000*m^48 + 294691604931504800175936873825570871058828939093085665637601735896629880132153657471882109563171715035729/967140655691703339764940800000000000000000000000000000000000000000000*m^47 - 47782278243368096318956515495491532237848399534022336192274183461505362233262013210937356590410242088793/967140655691703339764940800000000000000000000000000000000000000000000*m^46 + 3753724055061107254166941166918616254624185858813413903163297112537836327432283848199086245572522710947/483570327845851669882470400000000000000000000000000000000000000000000*m^45 - 571275981780102500773858323369152306058825688579597266645030841691244535313283885058523081785474546857/483570327845851669882470400000000000000000000000000000000000000000000*m^44 + 10522510513980566243226423962739741329827661707823143954256068602795300731177960626514239248537158271/60446290980731458735308800000000000000000000000000000000000000000000*m^43 - 12005035192297461233849363102639646205773515406872268178438711640084516980892417915123921508272473827/483570327845851669882470400000000000000000000000000000000000000000000*m^42 + 414045217773161079420907629706058452121975357925379110959217738801060131870339898557984522926894683/120892581961462917470617600000000000000000000000000000000000000000000*m^41 - 55229332404741403264463500279011123899924210849563751713756174184564831710171124180954098874348439/120892581961462917470617600000000000000000000000000000000000000000000*m^40 + 2847764281788413635074023229094563335863923625245561116679962459744613305361797697948032838742857/48357032784585166988247040000000000000000000000000000000000000000000*m^39 - 443201552111243134469169803665365025551927670735990990967525439951316681575880204063478483945217/60446290980731458735308800000000000000000000000000000000000000000000*m^38 + 106531341671157876722918654689436782048056080741161634534293909957472622500155445091081928373967/120892581961462917470617600000000000000000000000000000000000000000000*m^37 - 12351294491129926095154228839580887720262169487019067892211277749874072835661451293782288104787/120892581961462917470617600000000000000000000000000000000000000000000*m^36 + 86283837044046416460824911462630354581513009368022468670241351316397125908559573474902335821/7555786372591432341913600000000000000000000000000000000000000000000*m^35 - 29731217655231773003901792814221849124169063325495808262631968880999070438113357658294081683/24178516392292583494123520000000000000000000000000000000000000000000*m^34 + 3852358608457382055438287659234378744022825243602522456734204114142441609951852231055318373/30223145490365729367654400000000000000000000000000000000000000000000*m^33 - 76821735956114389587057138696015694106913495492229674973764991645164820468563617948235879/6044629098073145873530880000000000000000000000000000000000000000000*m^32 + 18403650209807777602366734408995058379713372409184291077180337090813349595904221016480523/15111572745182864683827200000000000000000000000000000000000000000000*m^31 - 1693321471333754157474634126719517184959533657560573188967867322509865435822686955300807/15111572745182864683827200000000000000000000000000000000000000000000*m^30 + 1868165390187009357115059339228235148887678779512070419369667191952090558608110625751/188894659314785808547840000000000000000000000000000000000000000000*m^29 - 3159987592633070498754515657119336534933106612144410847675136840432865348727683025319/3777893186295716170956800000000000000000000000000000000000000000000*m^28 + 127902485440674855544669340508772459018099515562760051797282679695241565307561252773/1888946593147858085478400000000000000000000000000000000000000000000*m^27 - 4949114348556854274894184331272865541217568382541198286488866314994421456431740061/944473296573929042739200000000000000000000000000000000000000000000*m^26 + 182835273068004806939720372340819869123414683575485142343472473588327018039292517/472236648286964521369600000000000000000000000000000000000000000000*m^25 - 6439592673005797945274604579609808545296593247524151648615349730413432566848833/236118324143482260684800000000000000000000000000000000000000000000*m^24 + 215899564408708027340226366816955323234688343605923589516370488537535267349669/118059162071741130342400000000000000000000000000000000000000000000*m^23 - 2751500174242132835656411649915721710538838802385440445282682637489251674717/23611832414348226068480000000000000000000000000000000000000000000*m^22 + 207890076996319699736270949098234206431705324913124483964302882698859245701/29514790517935282585600000000000000000000000000000000000000000000*m^21 - 743463378656815585352738778598356443329642461757099493178403830165493233/1844674407370955161600000000000000000000000000000000000000000000*m^20 + 321457932219491019528846347553670973408440238155586508922516037245529427/14757395258967641292800000000000000000000000000000000000000000000*m^19 - 32741093060420748963819283066280783419780173120790700610866914059809163/29514790517935282585600000000000000000000000000000000000000000000*m^18 + 391700781043636130585655866858232483802724608416622497562151807358027/7378697629483820646400000000000000000000000000000000000000000000*m^17 - 17560529462433820398390524204294595741351524686699674946736663052231/7378697629483820646400000000000000000000000000000000000000000000*m^16 + 73502012485886138615742566135251898932034754262381694932448182203/737869762948382064640000000000000000000000000000000000000000000*m^15 - 14306426015525542363216286930611246334698550963471279178803072379/3689348814741910323200000000000000000000000000000000000000000000*m^14 + 4028749425159330338590394563968313569088067554638333985072203/28823037615171174400000000000000000000000000000000000000000000*m^13 - 4281107223998634229869701753903154471613575768850784181958311/922337203685477580800000000000000000000000000000000000000000000*m^12 + 65101681975734491577679841045390057949307049214306220326849/461168601842738790400000000000000000000000000000000000000000000*m^11 - 90043569101322304181131706336654384096534163602378305743/23058430092136939520000000000000000000000000000000000000000000*m^10 + 2246900446694490324864649935140309467158696754244430243/23058430092136939520000000000000000000000000000000000000000000*m^9 - 2503692285839398453225500966459961492608524765522661/1152921504606846976000000000000000000000000000000000000000000*m^8 + 153808016498404708723542886813062652534574498942259/3602879701896396800000000000000000000000000000000000000000000*m^7 - 10502389716080372408380689194270509790295862168359/14411518807585587200000000000000000000000000000000000000000000*m^6 + 38127921383094974167672042559655669491855768631/3602879701896396800000000000000000000000000000000000000000000*m^5 - 457940211030122195320785508651806582490952619/3602879701896396800000000000000000000000000000000000000000000*m^4 + 2183661998209619861382070734807602254260081/1801439850948198400000000000000000000000000000000000000000000*m^3 - 3875816487444297001016196225415083346413/450359962737049600000000000000000000000000000000000000000000*m^2 + 18209512128058874084107489164462464967/450359962737049600000000000000000000000000000000000000000000*m - 10615745955463056166567798174967019/112589990684262400000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^5 + ((12002243334492582171/1490116119384765625*m^192 - 2826426767812816979466117/1490116119384765625000*m^191 - 68287429403611834842072817010757/18626451492309570312500000*m^190 + 143757585322963915911957699332479623441/46566128730773925781250000000*m^189 - 28902409562620137475177422953694549858257031/23283064365386962890625000000000*m^188 + 94563611441191074127936579918721865032705225936919/291038304567337036132812500000000000*m^187 - 1794233632359913941717420682712643303897073838967536571/29103830456733703613281250000000000000*m^186 + 522583720245819156139410098191182657735128516435179686267/58207660913467407226562500000000000000*m^185 - 1516216246138005806849831741668171354320642917665497266871/1455191522836685180664062500000000000*m^184 + 184745371457425007611071728348375066460315412183191036772693947/1862645149230957031250000000000000000000*m^183 - 59134314863379318746948446015367933886826608897661678430636666259/7450580596923828125000000000000000000000*m^182 + 8128122744568612600206555856530717034443133401026259782926669774653/14901161193847656250000000000000000000000*m^181 - 487966820981114334475558152906514138967768691063002723093462156197449/14901161193847656250000000000000000000000*m^180 + 827070677711894991414485742081914117093239780195649393453626778852340477/476837158203125000000000000000000000000000*m^179 - 154849929718231449751195654269355243422392007088969088058737704745364033153/1907348632812500000000000000000000000000000*m^178 + 6371902383248478122548155543256764577031537488452776937861426072292289032227/1907348632812500000000000000000000000000000*m^177 - 3657170559686432901378252308241650514078659877134856058185080770064622791478477/30517578125000000000000000000000000000000000*m^176 + 11344385766070275003267490921892349230345432781338708328816201363190106710200981/3051757812500000000000000000000000000000000*m^175 - 3025615272037428462027990395010072239177023175910060164102737786579752580979891121/30517578125000000000000000000000000000000000*m^174 + 35428390229928856072954407067189799889480897477996668934051426286352274660808655697/15625000000000000000000000000000000000000000*m^173 - 347463076323230446940176631864711004297651807670284619665871826793287085171854113900179/7812500000000000000000000000000000000000000000*m^172 + 11720681392213440428373174292473521775637683361524783416014947634122986431399762246019799/15625000000000000000000000000000000000000000000*m^171 - 341418675363914188496688649647448014281575719218969551813620171122544178166902426717930647/31250000000000000000000000000000000000000000000*m^170 + 34540236682382843947029021260407980767010731102900604448528178393091925680769124288812993929/250000000000000000000000000000000000000000000000*m^169 - 3052200916317628763049056510119204804449002082114267599421453935409655709952084771631448638179/2000000000000000000000000000000000000000000000000*m^168 + 118518451767065514981264615782051600177600454845050891053633535534795319888921578244682898090557/8000000000000000000000000000000000000000000000000*m^167 - 162746462122245658497535996655494160758413241966714719633491054027100064277329487245477234168317/1280000000000000000000000000000000000000000000000*m^166 + 124163058780559033491330820044674714608473340533364910195407142763357840548767397265906323313241557/128000000000000000000000000000000000000000000000000*m^165 - 33846404614439610934758631603034123258302946839726850404674934631726634489242407424373075712770699/5120000000000000000000000000000000000000000000000*m^164 + 20687118138327826008883496568334649585961260605287551301479347980367620129996117252484203837989635431/512000000000000000000000000000000000000000000000000*m^163 - 181982781146544229500062086537517352331955417847471837059754176721298982282417548862520394478590758423/819200000000000000000000000000000000000000000000000*m^162 + 36059030686438464182415210330741469695234219427892385760322820026456281874846904344775912433977926000901/32768000000000000000000000000000000000000000000000000*m^161 - 643454489733878298932928627585635991475695689963673517632195363173606157260145528416505583019515980781539/131072000000000000000000000000000000000000000000000000*m^160 + 10301523264782417150237941323228872452540573798206898945561484945828889086925158984201542776511239805233111/524288000000000000000000000000000000000000000000000000*m^159 - 146492656160043973864196813132595564970724440838213613204779427738355514724101021722069984426114612765569831/2097152000000000000000000000000000000000000000000000000*m^158 + 225849997282588164276625692951626501196279336024431424941127788992204794144441679112548372083686174868819879/1048576000000000000000000000000000000000000000000000000*m^157 - 18146402425830716065396244367133830101143535237804975089253504229059764930625641530685016817013301253512889291/33554432000000000000000000000000000000000000000000000000*m^156 + 29044674815990437398981966557142475725334638403364071131735614607787525318607288070032710005364008506059860687/33554432000000000000000000000000000000000000000000000000*m^155 + 10270838337448743174223392360702695467777590730553168254712509371903564215515489924278868274665114770425197161/10737418240000000000000000000000000000000000000000000000*m^154 - 3529611529011447899490609612934441710964392052135318459165323939293709026174142926555212774138536515207313564543/214748364800000000000000000000000000000000000000000000000*m^153 + 201852364276087675255118597441775134560712186107808055339203258851801397806073990760872080524138667509104656811427/2147483648000000000000000000000000000000000000000000000000*m^152 - 14132637837898074460502772282395439607943431018514974278720885616518615031522072847800317495604023731799684276254667/34359738368000000000000000000000000000000000000000000000000*m^151 + 214519846112911528952232751014392476313385953234619522863994261342517755920960519851512471677997408625868010501974601/137438953472000000000000000000000000000000000000000000000000*m^150 - 2954615013955921737980539308912757703100020846739013583134261013829456051046983721852057265437370617666566080258026353/549755813888000000000000000000000000000000000000000000000000*m^149 + 37744517117159693659041990957512074151285900502410982020808738540873876894016028126437645870018081977639110069434135377/2199023255552000000000000000000000000000000000000000000000000*m^148 - 226374535122213847516189923907762042878749033459745224599738243913030841958673654214281021540919799869272399443161273801/4398046511104000000000000000000000000000000000000000000000000*m^147 + 160534938935727469651706724970713721005089095749013352711016803753341194937573523991497292471885837018708631681533219273/1099511627776000000000000000000000000000000000000000000000000*m^146 - 55390585951558531845540778643854460126182648364078553294026852564213112297385022618437434586770233177230027301476138356807/140737488355328000000000000000000000000000000000000000000000000*m^145 + 569204193700425632506324259839462905191646884599925825846498386378254689921704641822928026002804609271064526255675043520677/562949953421312000000000000000000000000000000000000000000000000*m^144 - 1117003176399609057640959425613352352557744547920416909150204294616680654910328899121239922836827855243862873926171152791359/450359962737049600000000000000000000000000000000000000000000000*m^143 + 52388977702848342343937037496582186184025638221827204469478058546112105024924088612260514129187093119405250010257706110842319/9007199254740992000000000000000000000000000000000000000000000000*m^142 - 470211001070746262036566184954286323119739935751490622924213567457839462288481198905921286612973491534336400949787034552681/36028797018963968000000000000000000000000000000000000000000000*m^141 + 505113605462133191218074682319805171431977186959378478597254554450555647354691246594895674691039123774798701954673009791756499/18014398509481984000000000000000000000000000000000000000000000000*m^140 - 2079402609996154994928430190623180981635385893436965430312143765320195329123811959473631291974654770385030407907090818518418343/36028797018963968000000000000000000000000000000000000000000000000*m^139 + 3282397920642784657796574068685483784595014663270712193563545640267140911690932385402302933388700425111316935376931924986263957/28823037615171174400000000000000000000000000000000000000000000000*m^138 - 15530676203749764806100867786462800284257345391702801428984115851731030281709543568134693880974087584469897076083038910862199611/72057594037927936000000000000000000000000000000000000000000000000*m^137 + 56420657094102615392107134719573983878086990778544018931141975930004005719484860045593299977008774215287101483853593961257104667/144115188075855872000000000000000000000000000000000000000000000000*m^136 - 1537823095592883398222101973769169337654747255347978348234292668962269708910512858564283042709527251435073227969209962720149271/2251799813685248000000000000000000000000000000000000000000000000*m^135 + 659940391454223924481020143261723934128886561018389502041809900697350523297185792959888643821555306714408415043679630117750413163/576460752303423488000000000000000000000000000000000000000000000000*m^134 - 1063795537725011452885896165714864627590978187961271452468096444677196362809506648179153679892249116075225061871612676184877630417/576460752303423488000000000000000000000000000000000000000000000000*m^133 + 1320030254561677650553067109794354564039349043355888505058090238554588599593116118066223066502259463235046988041094129314126810529/461168601842738790400000000000000000000000000000000000000000000000*m^132 - 19714627096738911234647600913525907634350694157608540977598652799267176306841344716906788835271139186981646478958523404434443769327/4611686018427387904000000000000000000000000000000000000000000000000*m^131 + 113476501197195278344084906737553954623912217071418718335026861144929099916702949976441963303526482805852923119177969214194674891237/18446744073709551616000000000000000000000000000000000000000000000000*m^130 - 39358170533753038272938020395658466466982578864407654761116247142733991506169705842113758703501151675163355490412051409397009652689/4611686018427387904000000000000000000000000000000000000000000000000*m^129 + 421422703715189500805962113114316382435645413657267603559525967948786323505314628956619859728471840171336202229242944498886141929897/36893488147419103232000000000000000000000000000000000000000000000000*m^128 - 435582114027026598541842589915363791769902216407998753446871386083348678721548993095007983793297592663700056399426630373018352572863/29514790517935282585600000000000000000000000000000000000000000000000*m^127 + 10871462032126309367557204249306736048958043357317987820175211447235549855116154342397562489501148352290302920761912506777327492445983/590295810358705651712000000000000000000000000000000000000000000000000*m^126 - 6555707744621871241568503815442073440534946213618033342928713628125480803486106701626433182940793237533815959563312965268536867605289/295147905179352825856000000000000000000000000000000000000000000000000*m^125 + 1223245729298795142420347444465202057474869766217576060954752835579317753587782715659782352319227818407921470803977796782305257129531/47223664828696452136960000000000000000000000000000000000000000000000*m^124 - 69008079827085960414602753964580388042147424839064091376769917777270993471753041205097029226215314590191413310061178524860241115072827/2361183241434822606848000000000000000000000000000000000000000000000000*m^123 + 60293235586810442219361814906867192825799735145984395265832239536966777437236856618702526639158722724778356030344215109209346120171561/1888946593147858085478400000000000000000000000000000000000000000000000*m^122 - 159426638014339271780429246627071821256865452794330415387592576583628238612717736564335368778165964493511020430753501526439203831577491/4722366482869645213696000000000000000000000000000000000000000000000000*m^121 + 326752574739316284641069068280182859324620100807228435916574910717153715917958621790013338952495945290829027620540898414134119127784091/9444732965739290427392000000000000000000000000000000000000000000000000*m^120 - 649152063682764886513228471965901101685433653154718982512211156177493522189525143897381390237839342847314647102550521635549712131134957/18889465931478580854784000000000000000000000000000000000000000000000000*m^119 + 20010044606848135248075392745726161596888284706617148016801894665603434066138688194204886754912403295338701028541072747767630785552751/604462909807314587353088000000000000000000000000000000000000000000000*m^118 - 146090028798187383137331972550000206421244518335496767312233761823086212542396613356988753119399159849276014964841476965706686215640797/4722366482869645213696000000000000000000000000000000000000000000000000*m^117 + 1059967473803525447441764013402486204812870264785389149737730790899823587090554135661920085970916560119431903881376177970879076496887523/37778931862957161709568000000000000000000000000000000000000000000000000*m^116 - 933329319701575221677012299523342895395339790501019577553089030489731515151118132985560582369834084980474948049395785631767040889242029/37778931862957161709568000000000000000000000000000000000000000000000000*m^115 + 399081056637154292819919194563724350762035940715346108906699245780000265018420834256072548525373037015758178262380480656831426772217879/18889465931478580854784000000000000000000000000000000000000000000000000*m^114 - 663143272459836627493762645828783096278310290304071703305956213870013663440152902628613508225878669753265655588768874175250739512112391/37778931862957161709568000000000000000000000000000000000000000000000000*m^113 + 2141819903665386396091321145343014277848170607475103702553315133190844427715493434035743459091035582131302010498136615273590725839587791/151115727451828646838272000000000000000000000000000000000000000000000000*m^112 - 840621382283238245986055738199166323447229131639399706426899406997794733879254842743436316010307183475084773792587844061609442840226069/75557863725914323419136000000000000000000000000000000000000000000000000*m^111 + 641661327017910035390970800253872228021557625195825599075744115854845766259244852913042052388500919893541701971977756735347844247773561/75557863725914323419136000000000000000000000000000000000000000000000000*m^110 - 952837936909082220370629454723629327921807631568358262314707131801802675852415804815889599778970135934497257552280959855302191766849607/151115727451828646838272000000000000000000000000000000000000000000000000*m^109 + 172081307007217977981602393944162335069229015102560790418066145847062258293064523029098843756531282931591972354162019099186189420248141/37778931862957161709568000000000000000000000000000000000000000000000000*m^108 - 38713071446229781676939732844357897236055146776169820146697956431285700894270115075836602981458409711988445437151924297073129536266457/12089258196146291747061760000000000000000000000000000000000000000000000*m^107 + 2649311520406358337729221250574875383490680097080974794922920356847579158175079468379670368103903570956291571259646066342154935507156517/1208925819614629174706176000000000000000000000000000000000000000000000000*m^106 - 441312755718718397651945308297158255025036355521220273124648870183045697659543978179850511869459885182327052526491457034512401107184957/302231454903657293676544000000000000000000000000000000000000000000000000*m^105 + 286357914309508412580733730222433058178629203389788540650393139923155235408316272568471622236616491473289920992788580325019624128768741/302231454903657293676544000000000000000000000000000000000000000000000000*m^104 - 180986906024983226905737292674497994338297852587342623621065184353321390176968685779579908578431313659412424171401668605248847128708263/302231454903657293676544000000000000000000000000000000000000000000000000*m^103 + 445760171700017961816899598871965867728650719570719655670243950305440531692887280372904451737188069861449220079189070722672676375592051/1208925819614629174706176000000000000000000000000000000000000000000000000*m^102 - 33430084117617368104690547734344671851290606600949674168218518992771931758436263190888544779805453578485536162417359688303202472564167/151115727451828646838272000000000000000000000000000000000000000000000000*m^101 + 156371217670092759023669736758135575569624637652994137356162793500847151446394498914499146795545601512126305193099557461454264248374749/1208925819614629174706176000000000000000000000000000000000000000000000000*m^100 - 44558002485996756216127169539049833011085158672166716733831357374147389673561353830562404690268272782547544305355650081756897555590459/604462909807314587353088000000000000000000000000000000000000000000000000*m^99 + 49509196230080599619551906128040582772563372877852734298030190793332243204297497646486451383515815617700304884121022935493821872711929/1208925819614629174706176000000000000000000000000000000000000000000000000*m^98 - 26816651855807606496170336040982252593949527445820062205806845669976859078078673062088018224156354192932085010912899582507842697527917/1208925819614629174706176000000000000000000000000000000000000000000000000*m^97 + 14163303746194767179747522646097294981764818970003838398069315681759591247970529188763281767077279040823116470723383696975515762764183/1208925819614629174706176000000000000000000000000000000000000000000000000*m^96 - 29179270142408680381022887842313425068006383055782665461874297385259011398733697324953241110709105684511735881220076757732667548093523/4835703278458516698824704000000000000000000000000000000000000000000000000*m^95 + 58629800972944949089565833231603362948366888719567622821059023939499796713088621838165322317689401418125184204115866192174400735213429/19342813113834066795298816000000000000000000000000000000000000000000000000*m^94 - 3590762943731999833022690646562906025712969313671866193095248145414119741379632510946946824682140695058617941244295032425839208785823/2417851639229258349412352000000000000000000000000000000000000000000000000*m^93 + 6864603185419054084360826258454943180076853873295433440798077269763144390112161080785894746902027291331056397369394694260031002561971/9671406556917033397649408000000000000000000000000000000000000000000000000*m^92 - 3200565407212592957809380121903347658377301251655218374748719471539806904642443308497310296584289894937511467960415141211383017657121/9671406556917033397649408000000000000000000000000000000000000000000000000*m^91 + 1455823743487009077179219607746913438302759162780330581773511134331908152842574309271974017259396102675497623472185173271318108268011/9671406556917033397649408000000000000000000000000000000000000000000000000*m^90 - 646079806730279261452385591823375170672124180532539669298274824073453061204720171906725703223066101839154885521406802899970442301051/9671406556917033397649408000000000000000000000000000000000000000000000000*m^89 + 1119024325832809957870530700450624821853754711581748291367989762892220901973017999453334361165654629982587597977325190159952703030999/38685626227668133590597632000000000000000000000000000000000000000000000000*m^88 - 236393732151926755665719191735897794806191808709553469723633124501613862878164240636777029988600273793853376807288105306308811008469/19342813113834066795298816000000000000000000000000000000000000000000000000*m^87 + 3898242833464052977756353914303035715171111359996132831307887612252472785336882796853389058339579697001890779166533494509982980119/773712524553362671811952640000000000000000000000000000000000000000000000*m^86 - 78409425444455050809946843784110089856083475415037396498376168837832459470556592010200452455459899008715480821770892290863293630871/38685626227668133590597632000000000000000000000000000000000000000000000000*m^85 + 3847428382621790196195369126420858951983477757387063568745197778972103019646337921847845719204770110600706990533469935767920657899/4835703278458516698824704000000000000000000000000000000000000000000000000*m^84 - 4716053083326052827156075508822182801672588181807301269613683255660714596207911237662267299314659300834262716922154205068887596023/15474250491067253436239052800000000000000000000000000000000000000000000000*m^83 + 35255947381063873543246427202420120186988383685666182655884700888595254155065778213296784800667456774640582833672083403143107891491/309485009821345068724781056000000000000000000000000000000000000000000000000*m^82 - 3214829660931542371276647224337350778868129331008347628391301283958461443109916751386653829640480517621095330155980487767383556257/77371252455336267181195264000000000000000000000000000000000000000000000000*m^81 + 572095350931087711223619399244668723562900557785888928707734092845091007886004225461026750171464677333586391587010988540685188181/38685626227668133590597632000000000000000000000000000000000000000000000000*m^80 - 198679703338156313908403689641916904906192601270266532126961352915400401782240558492955364501876014108606349473779941821001845259/38685626227668133590597632000000000000000000000000000000000000000000000000*m^79 + 538591794968936720759737795099040249105171303595695916054222950804928488856001105722175996161143203919586935945402114597248657431/309485009821345068724781056000000000000000000000000000000000000000000000000*m^78 - 44517467410786595802341379397079078778966247122275231563445364578021458835463600646572777677112632491238697618805911951417687231/77371252455336267181195264000000000000000000000000000000000000000000000000*m^77 + 2872008490359957975907865006012991082536658533484607351696657532013440143896873371258801222027016229062323521876912950372031523/15474250491067253436239052800000000000000000000000000000000000000000000000*m^76 - 1129776342785143835586952899495338368114597518714872885868047288811482212059428659185078946625593718999992303107450798410233527/19342813113834066795298816000000000000000000000000000000000000000000000000*m^75 + 2774753316131290415232048666960869861364020819635916839409901969905241214758023253214697911171464109076098082920174746194817561/154742504910672534362390528000000000000000000000000000000000000000000000000*m^74 - 207740879249210308952130097259043539940777629501765230402733972992091033175322075990589314807463206184647294298323395976614657/38685626227668133590597632000000000000000000000000000000000000000000000000*m^73 + 3034118020930489976990501045075009432237493944424913533528728414733213413699395292599380225238885277968673357489545982322081/1934281311383406679529881600000000000000000000000000000000000000000000000*m^72 - 8644102270409955756461810566788378073199623889350264875308582475732067179050361470330043531226233538725416862772458247460469/19342813113834066795298816000000000000000000000000000000000000000000000000*m^71 + 9606716006065374798837641838739687869117309557665132632310547781272932518911072991801558837663157479540430900689034929812919/77371252455336267181195264000000000000000000000000000000000000000000000000*m^70 - 162672839263940043770449225206367946978351566202623986732317878992202372278752817370820730705513299387799020311515959102439/4835703278458516698824704000000000000000000000000000000000000000000000000*m^69 + 171891385660839864210165465539695997067724595666974774074629104009402886473689739747134129696351134580079381301097035479773/19342813113834066795298816000000000000000000000000000000000000000000000000*m^68 - 88538612227687415142529054027930937492371929006071846090440484246399009517148700323914656359089722172939050764750286697489/38685626227668133590597632000000000000000000000000000000000000000000000000*m^67 + 88911479239006435516875861473280790255239805317231870241007000027231064355282698859282279913426993288015790558810103104069/154742504910672534362390528000000000000000000000000000000000000000000000000*m^66 - 5439048152929301139425053509276735202409575212549885271652914493259545725588211837425754925012581278263380839007980852023/38685626227668133590597632000000000000000000000000000000000000000000000000*m^65 + 648511351354333053886861612287535088772470469163125777903608101166176090171155182999145277174812318531167378954664343779/19342813113834066795298816000000000000000000000000000000000000000000000000*m^64 - 150687681867241538449923853247895871439524138965138075215985008839395582963958591157524704509498856325572752939371898007/19342813113834066795298816000000000000000000000000000000000000000000000000*m^63 + 272894862105229146999888419368626271376241105908141691624447973246370401613696330517771610113332103170336220014245130073/154742504910672534362390528000000000000000000000000000000000000000000000000*m^62 - 15043827334924336017807976744125566629164772366874042524995946873820023128681857896379759967912147774298480758865244469/38685626227668133590597632000000000000000000000000000000000000000000000000*m^61 + 3230727821721896629337052499979376816738539973347290520455581530089899073894849087101980970023868490753172680525700901/38685626227668133590597632000000000000000000000000000000000000000000000000*m^60 - 337793139531706290525175989061632098675712814486478492432522229815135200726338398273061074615043159838953884838396903/19342813113834066795298816000000000000000000000000000000000000000000000000*m^59 + 68767705360356218239083952537617246086936133270194970939808740131690364780443782320142411515372235177853889798946341/19342813113834066795298816000000000000000000000000000000000000000000000000*m^58 - 425825499231039813354283808610325822439799520174814754163252076674932464099020308558830400684035891627405183818947/604462909807314587353088000000000000000000000000000000000000000000000000*m^57 + 5255056544299395831316202969278651183926224363865107158516745354644291585723237756603769052884242997947346990398167/38685626227668133590597632000000000000000000000000000000000000000000000000*m^56 - 492926230607174778712500533061281662779513458499763792953981102864768316250256569374261096281893830978716008186403/19342813113834066795298816000000000000000000000000000000000000000000000000*m^55 + 71956496279555264475370660933450370895803506833564147354238951231628763492691704163366552586546456218963303800807/15474250491067253436239052800000000000000000000000000000000000000000000000*m^54 - 31919850900155144196554233402399335245220464450272561658682898294533471618325289884060098987896645612698295214117/38685626227668133590597632000000000000000000000000000000000000000000000000*m^53 + 22024585215437307004767487702708644682804198088038998540581366817734491334199034009610223917720364661928559807/154742504910672534362390528000000000000000000000000000000000000000000000*m^52 - 1846196112695610496417999062644157801046939706110726256287028396161831082411764018421129947398234997541275790211/77371252455336267181195264000000000000000000000000000000000000000000000000*m^51 + 240575698651010857055738623261873196915715662147395912813323443066581694774321439134666852153001713626441317831/61897001964269013744956211200000000000000000000000000000000000000000000000*m^50 - 47576595642993534697725279665580375232696615451395831202742696512714854480072371953449804718059192967943088641/77371252455336267181195264000000000000000000000000000000000000000000000000*m^49 + 3654258051294700004159825657985933065842928118636147414005492098852671660997106631744226847647012239176872521/38685626227668133590597632000000000000000000000000000000000000000000000000*m^48 - 544864203188218910951817616899095547018496448790366088699473048150409251035095950706056589934874179379843687/38685626227668133590597632000000000000000000000000000000000000000000000000*m^47 + 630610851954862885265773060560779854680873157500035166363634163224618089855015154492331578898335167373734303/309485009821345068724781056000000000000000000000000000000000000000000000000*m^46 - 4424264384201031475170816600705092794529020879201190770208531674092336490235299618892757441254825855610291/15474250491067253436239052800000000000000000000000000000000000000000000000*m^45 + 3009334090573662975681322548354858367589500167253223962493531833057559697552643213621294619334028198735431/77371252455336267181195264000000000000000000000000000000000000000000000000*m^44 - 49591019688581478371944009221291688945582525599170139852930901116583026394806124382082281624187680344053/9671406556917033397649408000000000000000000000000000000000000000000000000*m^43 + 20264795466540088475484002550599615592971063750366344115486221698670196733341792666731068643603552960767/30948500982134506872478105600000000000000000000000000000000000000000000000*m^42 - 125273825036656768823507555646095877311094902947803236867068833003644094205688504333985561569154218751/1547425049106725343623905280000000000000000000000000000000000000000000000*m^41 + 187351827327813821254943927133969902789508836903386842818019427134369027749718957884639267168754173943/19342813113834066795298816000000000000000000000000000000000000000000000000*m^40 - 867187438164165065485888139457828012436643167277161471473476357581535138321646067217557815300883743/773712524553362671811952640000000000000000000000000000000000000000000000*m^39 + 484998073325200731430501806987716333308573256433897414590429266250997360969354240858631525617578799/3868562622766813359059763200000000000000000000000000000000000000000000000*m^38 - 65510216444494500910831589703941685617743387484144710599632184468860358594195641426023515458033781/4835703278458516698824704000000000000000000000000000000000000000000000000*m^37 + 13668611061496043702600767742926278656738606761820040656729469391434773545814618710217921351814903/9671406556917033397649408000000000000000000000000000000000000000000000000*m^36 - 343940718126790813610693493586713900925838721788124923995756533918922878341358288571361099953287/2417851639229258349412352000000000000000000000000000000000000000000000000*m^35 + 534005648789327303386810935671236165659703236779285639204752777801487109331066193981300454600819/38685626227668133590597632000000000000000000000000000000000000000000000000*m^34 - 12480173711255414908190884234782881283756207306905111536795165466174544255083292485790298064169/9671406556917033397649408000000000000000000000000000000000000000000000000*m^33 + 1123041409748654699473192930995863770791974858406056116274195116228830208937263810364214381903/9671406556917033397649408000000000000000000000000000000000000000000000000*m^32 - 6074571868482732502921238808071801615385039179276550067955504790218626935916851481628678163/604462909807314587353088000000000000000000000000000000000000000000000000*m^31 + 808237461677433567836688854206555668206729566028329718113943215304938550129812245959198823/967140655691703339764940800000000000000000000000000000000000000000000000*m^30 - 80646633889687247692285975668311919577646340843056299459079217752417739909422640916590591/1208925819614629174706176000000000000000000000000000000000000000000000000*m^29 + 6173009423890805619807574111566734772566713878479387756065097829168521268720596807467449/1208925819614629174706176000000000000000000000000000000000000000000000000*m^28 - 28285663282089490657403830337577182489082748950368502205664649380726942356468272768729/75557863725914323419136000000000000000000000000000000000000000000000000*m^27 + 3967636221494164086316460059961151882369388215110049122397596689533174759235384031997/151115727451828646838272000000000000000000000000000000000000000000000000*m^26 - 6646279542477156359682412861498476408361193122204464774147450261107249038362989061/3777893186295716170956800000000000000000000000000000000000000000000000*m^25 + 1062122800266868270931084278615011218921299448615527874932842291837031709873411499/9444732965739290427392000000000000000000000000000000000000000000000000*m^24 - 16167598939894947795339998582625979535285747933764845648803629197211970240887599/2361183241434822606848000000000000000000000000000000000000000000000000*m^23 + 14977411200919233888149398773516782584842930726306979220745128594517047042684409/37778931862957161709568000000000000000000000000000000000000000000000000*m^22 - 8230890847677865659050547193122235818438277109497353671514741370067098560153/377789318629571617095680000000000000000000000000000000000000000000000*m^21 + 10711675605823277004256843171681483367880505008526620211024138821647569750923/9444732965739290427392000000000000000000000000000000000000000000000000*m^20 - 8234593041208169619248642119737646603689429234291715550817136461106222527/147573952589676412928000000000000000000000000000000000000000000000000*m^19 + 24446302492427027054148189257527641912177942879442054606882194776055767067/9444732965739290427392000000000000000000000000000000000000000000000000*m^18 - 266553860688273382337418656630342782954535502096936503701942826202945873/2361183241434822606848000000000000000000000000000000000000000000000000*m^17 + 10897673813224396215320607674262958304851972335229277415156622518612567/2361183241434822606848000000000000000000000000000000000000000000000000*m^16 - 26013147223613735740198828669637357787211762013209345153110725229423/147573952589676412928000000000000000000000000000000000000000000000000*m^15 + 295849437093897570100720825452499899194639174850822128472671643327/47223664828696452136960000000000000000000000000000000000000000000000*m^14 - 60885100661415779601849185019382701362167962990356627225979151803/295147905179352825856000000000000000000000000000000000000000000000000*m^13 + 369598415897646801499569360399742715232650974602356862158198217/59029581035870565171200000000000000000000000000000000000000000000000*m^12 - 3212463906692368868902729597127474385651276484152062329822677/18446744073709551616000000000000000000000000000000000000000000000000*m^11 + 13009974239136257235457552571624284784475935777682604747203/2951479051793528258560000000000000000000000000000000000000000000000*m^10 - 371516278460785192701401486810549003747275979549731954311/3689348814741910323200000000000000000000000000000000000000000000000*m^9 + 37919684623895212677694727342583296792437175217074192793/18446744073709551616000000000000000000000000000000000000000000000000*m^8 - 21349068207706268186219658563783503831558150060323621/576460752303423488000000000000000000000000000000000000000000000000*m^7 + 534672319805531303726222655475726571843167543995201/922337203685477580800000000000000000000000000000000000000000000000*m^6 - 8903747033526093124131403925427136177905820065057/1152921504606846976000000000000000000000000000000000000000000000000*m^5 + 98155838410507991930987476244011023150971121351/1152921504606846976000000000000000000000000000000000000000000000000*m^4 - 53727317637209745414909329309238004362380739/72057594037927936000000000000000000000000000000000000000000000000*m^3 + 1401835916967523243908094262452985593154523/288230376151711744000000000000000000000000000000000000000000000000*m^2 - 1513511273792725115738827831500719734983/72057594037927936000000000000000000000000000000000000000000000000*m + 3245769101370630103452793462184495037/72057594037927936000000000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (7730316080902233/59604644775390625*m^196 + 33711638657675839012593/74505805969238281250*m^195 - 76000296943391087186767690479/149011611938476562500000*m^194 + 100398278011958976886118318596530663/465661287307739257812500000*m^193 - 4677185192684214055125653359917037095177/116415321826934814453125000000*m^192 - 9249952398840804339154344291096491520251734629/5820766091346740722656250000000000*m^191 + 44259376163741047426755849943133768758660483041173697/14551915228366851806640625000000000000*m^190 - 5525431697885488685522269131398145585376897168096392243/5820766091346740722656250000000000000*m^189 + 86503264026072660373427234473333068102162904261198392618513/465661287307739257812500000000000000000*m^188 - 997956595572939156114524594231255885302149243564657974429583/37252902984619140625000000000000000000*m^187 + 22540085009044656103253279480553156775413672673018041924084564783/7450580596923828125000000000000000000000*m^186 - 2056309655751181108992058626950691231104205878717090806374533356641/7450580596923828125000000000000000000000*m^185 + 2469226820244226396737673706068914106006577254289462867939789091100407/119209289550781250000000000000000000000000*m^184 - 308390667697894797035358066971179248705501860771478097821332489188961931/238418579101562500000000000000000000000000*m^183 + 129136602654493518682478168161455829868123948428700622678796286970855369417/1907348632812500000000000000000000000000000*m^182 - 2277332526216766103844466083158747991507294093116313480314290080976886035311/762939453125000000000000000000000000000000*m^181 + 678804594343545925729284423992092921076232477476308458947028913808680001435331/6103515625000000000000000000000000000000000*m^180 - 428547079691895145249116097998962093691686890434196679431267979002166797429942773/122070312500000000000000000000000000000000000*m^179 + 45941812034765115779542251990488445530059156243351304310373828982861521489987190109/488281250000000000000000000000000000000000000*m^178 - 419063610429368978956067221638992457251861260820125871150863545505882772231625603099/195312500000000000000000000000000000000000000*m^177 + 326035215254052933657104164099965397895487534623596003519288195737501292996195296020853/7812500000000000000000000000000000000000000000*m^176 - 2711949570167268367836249234690616469545883115859978919549497668356522632796852848642599/3906250000000000000000000000000000000000000000*m^175 + 1238614252250114430554055955153532008130939326146996879504090816899639946506098243039876839/125000000000000000000000000000000000000000000000*m^174 - 3803384288376791769153724656470803332548060010155324297821872980111701496227998200285244321/31250000000000000000000000000000000000000000000*m^173 + 2015217046724121792658404753691753282814120067577385938297985712690450234391634053743904857/1562500000000000000000000000000000000000000000*m^172 - 18888145337037780458844753393209309024329932846311692870466389811055288284175329958112588616037/1600000000000000000000000000000000000000000000000*m^171 + 745432237666018511151309358229867317711824879326289589325985300754127711611946357934871089615603/8000000000000000000000000000000000000000000000000*m^170 - 5038072985277975072595810546232323851155893760207892685584103735807233855653914610485795986926193/8000000000000000000000000000000000000000000000000*m^169 + 228878561136794194521426911410983927258365361843308073243888723245178069703935513516751335324714777/64000000000000000000000000000000000000000000000000*m^168 - 33225816400746113946804718380825517624305181269844167426080595014665479453231417102035907970052870289/2048000000000000000000000000000000000000000000000000*m^167 + 403150798527158072664000534707658225882422476652417268516458368708763161471299053813402208139963191/8192000000000000000000000000000000000000000000000*m^166 + 117904894363308722785505257171131794346492236655324604578651880224813618973675921788957885762619702839/8192000000000000000000000000000000000000000000000000*m^165 - 209313500785932552585499123823864588753965736298375148783168698334323128809987444247028613729334825064447/131072000000000000000000000000000000000000000000000000*m^164 + 487071365129041224711402862152978899645323655254987814073522343198921323692165522780095963972135061052573/32768000000000000000000000000000000000000000000000000*m^163 - 25475222173998514919251569523693472492089919750001967168841769132824679849747958877088613307195950553646867/262144000000000000000000000000000000000000000000000000*m^162 + 2200476105802096528153628974651499882018782258421009614031351119478077659109862779933285370059023974553958833/4194304000000000000000000000000000000000000000000000000*m^161 - 16571306496834380626146843823807405715097960614322629736494612427928345260614078414542187484256298115641796867/6710886400000000000000000000000000000000000000000000000*m^160 + 1396397358484033055778986620636900880260878983268031535089873166226461042312689573543946289902035304675730452277/134217728000000000000000000000000000000000000000000000000*m^159 - 21403340952679307790401817133458988416007959970737858106741465786215294909390067568370909815226346418820706442583/536870912000000000000000000000000000000000000000000000000*m^158 + 150841793847876226046007317161912758515985615398348652079134377311498199700868701149868815187880219849610465118021/1073741824000000000000000000000000000000000000000000000000*m^157 - 39441414564341676782393821146462303506561385842675390763493493901911008189560993078359187476716415768997817504827/85899345920000000000000000000000000000000000000000000000*m^156 + 3010547764837644661331179108342552178562149822303269603415680889828505767600524698933700912650612664701179303290941/2147483648000000000000000000000000000000000000000000000000*m^155 - 110550588222314614977457260745025280579255076270369588130563976643344613179342084706018598616605276643842299985071063/27487790694400000000000000000000000000000000000000000000000*m^154 + 1496471660663507463300205550386693289199369810968685400292406792777744725059908006918315333948071086314212058019808859/137438953472000000000000000000000000000000000000000000000000*m^153 - 7662217487729292515450412188989907898774447188573150615423853208559140995872085476292924601795606607291358332696118789/274877906944000000000000000000000000000000000000000000000000*m^152 + 148166617286671147168410338689564239380561679617891549287544268402190445164400942118609087001417470206876510139701556099/2199023255552000000000000000000000000000000000000000000000000*m^151 - 5371337428998987519979356310787115915226013463876784867886990600343988821137479359328715600105456260088108847884229735279/35184372088832000000000000000000000000000000000000000000000000*m^150 + 5607152994823433953069239064861348557803097725561666408650706331997255052595985140066268100113495505805406451924655090243/17592186044416000000000000000000000000000000000000000000000000*m^149 - 332287421262571672902421900782685728355151914381782483949659510753278048268816487407076214590149151919595525959421655814031/562949953421312000000000000000000000000000000000000000000000000*m^148 + 61597057083332579599939639906338305941973019766171623498204231323803386181436756488495274871330245644455605672360473965843/70368744177664000000000000000000000000000000000000000000000000*m^147 - 2756728679308787170028422050666578717124280092965045907632439459796353905124775788899252050098425693911746093174207208864839/4503599627370496000000000000000000000000000000000000000000000000*m^146 - 19922824950337203556637828889262860308516413145532764581061906896007167342417772405075303757496682939033439411124424176533609/9007199254740992000000000000000000000000000000000000000000000000*m^145 + 1939610268288657432332740892797681832145060811097369327526490429161085417456077389269595815369951679232583548567753842004243843/144115188075855872000000000000000000000000000000000000000000000000*m^144 - 108387168551084672133618738318057175187218661194327865507201786157510911446402562879024260385537592906914867734173543433229049/2251799813685248000000000000000000000000000000000000000000000000*m^143 + 8129883896920404026576689784618862448795712262676708677444093116855517583484791922704572781086357536896753751047289558136478317/57646075230342348800000000000000000000000000000000000000000000000*m^142 - 105593366053442284680228556661359466239964088423497668331235740268094073182431652356194990615765238684050018911317955825805716107/288230376151711744000000000000000000000000000000000000000000000000*m^141 + 2007990895466866764294437782293863695523121396339719288678990949910308616971213012298141674564144180756421829277149608491272670549/2305843009213693952000000000000000000000000000000000000000000000000*m^140 - 2219231617749899117515275393527626406119430181325259688828987281260797489378220840216313937242959567712557903349866913657683968207/1152921504606846976000000000000000000000000000000000000000000000000*m^139 + 9209936738629194182171895188537602832503878546013556441002115609734807252728973554105851707007070199540666736140945248111102589131/2305843009213693952000000000000000000000000000000000000000000000000*m^138 - 18052222380760114625241318030156798284786125638326570266420079663662798935214054867139145090022219065934998749538107856842411942037/2305843009213693952000000000000000000000000000000000000000000000000*m^137 + 134284608001867636414122326110328429855566624905790913900831322540018844176989707615660642518003114390328743777394053754446320602299/9223372036854775808000000000000000000000000000000000000000000000000*m^136 - 59429604406192191707888664159118691418143367152053903413348126449071556204167843879639841807369433446701412391650474942843783686983/2305843009213693952000000000000000000000000000000000000000000000000*m^135 + 1606557615918092276314189635744797562078280700905599040589563619448308757932035706056518973416526980660186387647472664442301512800707/36893488147419103232000000000000000000000000000000000000000000000000*m^134 - 2596186441425287787207496851086809178103559943210364004686129011970649567515218084275860183482531316036559923233249500056452612188137/36893488147419103232000000000000000000000000000000000000000000000000*m^133 + 6431957104056158680155175277577013500411108707431264267955793869346776175586469152488181902192715993799036824240290373109249557542309/59029581035870565171200000000000000000000000000000000000000000000000*m^132 - 4778812187734233668722059681702222059974928398711722248168544296077736264440213490844722167317386027675538017085723916382522545777293/29514790517935282585600000000000000000000000000000000000000000000000*m^131 + 13647829926179116243809811072759014227638665301387718344091130395589860157118937477179934756703713701061573738345894822194672287637371/59029581035870565171200000000000000000000000000000000000000000000000*m^130 - 187501310422354347465857254994736110544224314108228347779628918334469226153853124370301575724950642460072628529215650649954371812916293/590295810358705651712000000000000000000000000000000000000000000000000*m^129 + 158788039965333790281103309423307005552626431777032777459819218983006569110509395139049738393584214179047738045234759397486981368376139/377789318629571617095680000000000000000000000000000000000000000000000*m^128 - 633015917396641314231357429063422447774123676542418338122428500341239305541069696704812669415133336602462389847440015742926521277780581/1180591620717411303424000000000000000000000000000000000000000000000000*m^127 + 12467433745641427347411440108108064534749137399031612599208133750637146130977447787896920761086622411245775401480940883407008319792839849/18889465931478580854784000000000000000000000000000000000000000000000000*m^126 - 14820564553954636808947112570066892488618575244479134555658437270169143727596791979645018623453304530558415057746266431233973945802170387/18889465931478580854784000000000000000000000000000000000000000000000000*m^125 + 136209945246055777932452413296979051696804906910905123069006439079517681631254808533237564364468337728998994278889096631691629920997980457/151115727451828646838272000000000000000000000000000000000000000000000000*m^124 - 75665094820049098646747590978567617173737615002930769397335849792075682656812320818771024652524675763957111518284221590710886119864418791/75557863725914323419136000000000000000000000000000000000000000000000000*m^123 + 162696879141409889675442293671286883824096516617783168756896275298938395687015125315000831870027139843963397534901466686455972482167782169/151115727451828646838272000000000000000000000000000000000000000000000000*m^122 - 169365244081166715475493778063092999597386460911441634185690595840548708139317118928693935436136702310795627791297521778876064950946261937/151115727451828646838272000000000000000000000000000000000000000000000000*m^121 + 1366430754554266469470026581885995650490184842115368797718058577219835441764487266867765704390281994341173759683399055297114842281629623199/1208925819614629174706176000000000000000000000000000000000000000000000000*m^120 - 333925923383517590791646831839237243174252092887090513443559614850303239739734452326954926766217877944955746752574707785898196281515728519/302231454903657293676544000000000000000000000000000000000000000000000000*m^119 + 126615862309285859275208781992306391973699000418359654371497682787650149916680695151892936387902255493766257937164896313479151327582136953/120892581961462917470617600000000000000000000000000000000000000000000000*m^118 - 582216719627840815119395308314253025200830947046568913341270795128697604105016916114224669887060863805029837622747070273107285801866508757/604462909807314587353088000000000000000000000000000000000000000000000000*m^117 + 4060043711180608572957047141802971187505435900733193797821396349016879543240086135323516966974751921447464109962689101430053993448964879/4722366482869645213696000000000000000000000000000000000000000000000000*m^116 - 112599334307759557884673590322849087590876060029444227374998600401595654126771498549762122551178425345599262012446012321227243269852274323/151115727451828646838272000000000000000000000000000000000000000000000000*m^115 + 1516594136327167835797818335026820648386477429045821387193568074512090060073057830770350167959431366966080991295017379035981565262962869971/2417851639229258349412352000000000000000000000000000000000000000000000000*m^114 - 620241830860668250677190450357740582604262550420536963414869667639964802015021566722806990263057610499749963129128525234653553925928081511/1208925819614629174706176000000000000000000000000000000000000000000000000*m^113 + 493096087612454047972565401616556013599010978378887060718241512204989502939746687076482466941221313711286888724174132194368587806383623781/1208925819614629174706176000000000000000000000000000000000000000000000000*m^112 - 762277739820204085186321817283930320447772885042325824953612577946447931922092682634389333786064301625082167110676156823431736894491470067/2417851639229258349412352000000000000000000000000000000000000000000000000*m^111 + 57302111559328793976757608122205076665829680421059422838794566385963798241604280206461864001548785635606784261373192279232898532931416021/241785163922925834941235200000000000000000000000000000000000000000000000*m^110 - 209517782728837305165643119464493608594398131348714816066343429601044794253730587355753415592022665167346163200329127419369907716292811667/1208925819614629174706176000000000000000000000000000000000000000000000000*m^109 + 2385361735600827725225674875501939611322466456576583906285946972495623710869077837351812231134624077334270103926956583194008836713733688089/19342813113834066795298816000000000000000000000000000000000000000000000000*m^108 - 103248671583453605102105791842038390136984627818579120307955073404195322984592165494855024609992735652028737887641676824900674065299877707/1208925819614629174706176000000000000000000000000000000000000000000000000*m^107 + 69609585060398899213336074146099358321665189251170470030354498453336058208254537473478719866028136196697954181603354464023532190942130647/1208925819614629174706176000000000000000000000000000000000000000000000000*m^106 - 22848077454805308675393133218586062265767967127075456806048282400684025447574282246044034343902665209004105657532884579851421224653009131/604462909807314587353088000000000000000000000000000000000000000000000000*m^105 + 467436263355733626743017187654622181589049274212201664449893029969389083469328396699267271711952933360622740962348440422582144441871831563/19342813113834066795298816000000000000000000000000000000000000000000000000*m^104 - 36387157168636440704245226694704555695227576534098168331157307004535372598494997721078336148118092496983967999088023667975315923673865683/2417851639229258349412352000000000000000000000000000000000000000000000000*m^103 + 176612938650208265161037903666493902274117849945317484011077203322284362589067298954270759563842055768163163651499018513914866241809603037/19342813113834066795298816000000000000000000000000000000000000000000000000*m^102 - 10441106053891777866614689889831410216470588485834999795339030396235177763028265411410385180174342414610707592591872019735430297805644919/1934281311383406679529881600000000000000000000000000000000000000000000000*m^101 + 30077818926729059781600051920490921634662396416762521071792786230447383175206445660670715640868236169893370923075420118658946330076283167/9671406556917033397649408000000000000000000000000000000000000000000000000*m^100 - 33781100474845774530460779650807970756847414698269359630376827698776616167859925420637641527913882683302819458676168270318931276429121731/19342813113834066795298816000000000000000000000000000000000000000000000000*m^99 + 3698506334052577681387399342314648010700303337990463329840679405249598464108651384004479456142707302041185518929201442290879243815353543/3868562622766813359059763200000000000000000000000000000000000000000000000*m^98 - 3947820587873071375016324202887410012344883080794424689088205916100230338167070673887144519500771526809834307710832517158308724637341143/7737125245533626718119526400000000000000000000000000000000000000000000000*m^97 + 82176236756080757816891192413595165289093958890098722532954711513478414489318420150472766944776568700503248911745842921479221516035519001/309485009821345068724781056000000000000000000000000000000000000000000000000*m^96 - 10425295314085805509346825856263466504082808375627449951454760871327534858588914117451496653303012242126257131277642892368131622195911959/77371252455336267181195264000000000000000000000000000000000000000000000000*m^95 + 10318947661117050906071120945907129221288305370205756688127976858453800440034434246832908835787925817334341109915480257466352975942949073/154742504910672534362390528000000000000000000000000000000000000000000000000*m^94 - 4980872318461138951778630926774563564261777776868218905920437581313786752687858843694834406086636610031804497311882463610686634147711557/154742504910672534362390528000000000000000000000000000000000000000000000000*m^93 + 2345107701240429214454671483696660030958766550848890531327568349951090985394531443479520102827496570184500072306012896389993778599962997/154742504910672534362390528000000000000000000000000000000000000000000000000*m^92 - 269264132707766563887629767411112399038767422770027278044354775071514814227982475231832881657387750493692035665866456890074219981276669/38685626227668133590597632000000000000000000000000000000000000000000000000*m^91 + 386055751544531707592904837298763372348735826241869621879213538459364451721112769953106792761638305667976167894681373882910086238773967/123794003928538027489912422400000000000000000000000000000000000000000000000*m^90 - 421872843139132025806432255328167656839495926803097379064075376665360920116073937438020435280725191444325453199055844950305620662964031/309485009821345068724781056000000000000000000000000000000000000000000000000*m^89 + 179913582681995285724915463661952729493144822488485152854115640372848904397325587483997268916712580951402596505083489906276712236981851/309485009821345068724781056000000000000000000000000000000000000000000000000*m^88 - 149721711069735444398111354212208937057596072828091809137845684887277426869149168504035354600425802281683084656684762038796417782908899/618970019642690137449562112000000000000000000000000000000000000000000000000*m^87 + 30392642895054792203903778082838825724871158095892570116586537730367566523507746592045793516620927328541158374530837467034676822720601/309485009821345068724781056000000000000000000000000000000000000000000000000*m^86 - 3009928820783386167531469415918490912253635145658356592928970053582802003938395717824157759911848289645924986794201318613701119497153/77371252455336267181195264000000000000000000000000000000000000000000000000*m^85 + 74460524969316033519511374283546272495313136687181675822844217688290561937894730396082616192474459142774204184183416680516919381677279/4951760157141521099596496896000000000000000000000000000000000000000000000000*m^84 - 3510533326632835737755025276179990924287035219161784045159317625842812684169906176432677888390181136980225182546266460006396987267663/618970019642690137449562112000000000000000000000000000000000000000000000000*m^83 + 2583979340002806205150257115391420104417036584725389571071714846592867846692325321843964043089181404733514322365212685968969571143839/1237940039285380274899124224000000000000000000000000000000000000000000000000*m^82 - 927945945310898699842072093613359655401249401509814104806755485588431129558449842049226056188967164727724060060202081469367563796131/1237940039285380274899124224000000000000000000000000000000000000000000000000*m^81 + 260129537775276765307641394333046604020047013629470990135925385884182978819422131450095554065970270283903963541571611525305678803619/990352031428304219919299379200000000000000000000000000000000000000000000000*m^80 - 13897050348065284967569034201834262646473492480172305233998750173626571118097016073038751637301151541778685936709930572511685819891/154742504910672534362390528000000000000000000000000000000000000000000000000*m^79 + 4636187253095227099544028839931432956196867863357999511173827038871175925809393386941056892348384071762751632927567761864540772601/154742504910672534362390528000000000000000000000000000000000000000000000000*m^78 - 6036303356991583977301907373477246507021439553671504349923005131768734181895357005368698743777939275602319147531211395643122576737/618970019642690137449562112000000000000000000000000000000000000000000000000*m^77 + 1533578913902398580905541215251707398511001816889945609830295525578970448716820033679663811304920025996444791747006715291982074403/495176015714152109959649689600000000000000000000000000000000000000000000000*m^76 - 37120712357670152416672470913722650910468475405322540217468765548727878546478579743904458435052401054282492769422416535915625447/38685626227668133590597632000000000000000000000000000000000000000000000000*m^75 + 35903630730696119498147331091571617619402363237307113893699925980005978550329977681355661578854542349531238571114756259675248119/123794003928538027489912422400000000000000000000000000000000000000000000000*m^74 - 13232627293894690574788016774924127713663927577726483833668236878975360694017023348672121514932705512436645706800546962367283999/154742504910672534362390528000000000000000000000000000000000000000000000000*m^73 + 30445967433516260905943770338411477040810287118186712679498771547883788579183703329060945720899025071422198312311872014059491999/1237940039285380274899124224000000000000000000000000000000000000000000000000*m^72 - 427028238945889243910164691682933339242406046526445074074966216783762307994934621710513367484267732971783320903488628571594221/61897001964269013744956211200000000000000000000000000000000000000000000000*m^71 + 58413097480094099780589718530659966025000547395857899108294988958736681889187299452840795712518713766807873768027799830693119/30948500982134506872478105600000000000000000000000000000000000000000000000*m^70 - 77920367928242471432856387552395995617271997988648704303248961043209007595910602953080058274167425744475789841077873186101427/154742504910672534362390528000000000000000000000000000000000000000000000000*m^69 + 324328896802511940168972631426943518634119504990524782380117342426492242628641675049775668883299914696542869913747755894625337/2475880078570760549798248448000000000000000000000000000000000000000000000000*m^68 - 10282707021448634205810526820882383353001262892262379911730952456097007030240629681941806599970723766487415845115689245827913/309485009821345068724781056000000000000000000000000000000000000000000000000*m^67 + 5085058620586459230806851596568663885188176332919291687416392766287974362559853483689481384586939868881297909011992307483297/618970019642690137449562112000000000000000000000000000000000000000000000000*m^66 - 1225595024586031805624465301873566684146104946850425829065899036965228531749058726173534794735732215922501306352057140696513/618970019642690137449562112000000000000000000000000000000000000000000000000*m^65 + 1151575702341457324326512497211997650297670764094704745303302664800775009259115098929273149744891904218589192236882984365281/2475880078570760549798248448000000000000000000000000000000000000000000000000*m^64 - 16475193302992398103430492844745442056814196420670067260966972083208004649856245607575671960324856615704376759323851294167/154742504910672534362390528000000000000000000000000000000000000000000000000*m^63 + 3674472111016031415303700953884784151462851280495348323394956501719073286089671530106037361101253731615379054524537531333/154742504910672534362390528000000000000000000000000000000000000000000000000*m^62 - 319341628898742062714821440255819882025877516707560715377228342850639210704026216787035100790236043384950724700125664043/61897001964269013744956211200000000000000000000000000000000000000000000000*m^61 + 1081278676803894333090421990384054498734563495718448454694578260329196433891653510156527287656009559083609251540743913/990352031428304219919299379200000000000000000000000000000000000000000000*m^60 - 34817869471447280061434052755677410497756781551874688149622264233608209951356133434603941944815838371826877423029214847/154742504910672534362390528000000000000000000000000000000000000000000000000*m^59 + 27945078533927634403315327197200960092063730836213786719348815655569851666725572583117637022937755404673392912549722387/618970019642690137449562112000000000000000000000000000000000000000000000000*m^58 - 1364578380589457018842034718607366755731151950267626990360139312908821194197328315308071188670664910267709234195806853/154742504910672534362390528000000000000000000000000000000000000000000000000*m^57 + 2075190373325043142083189343063938767242930593991609323657895248633088398280865299825647064516559112021734227378438203/1237940039285380274899124224000000000000000000000000000000000000000000000000*m^56 - 191917614042910839797225381310653388805002220369000625557911921457631528189635148834261224196445848110860258243159603/618970019642690137449562112000000000000000000000000000000000000000000000000*m^55 + 690628907121755974259201949842402190604995505648570239798993799972164550311730244684050379086421431512508514420637/12379400392853802748991242240000000000000000000000000000000000000000000000*m^54 - 377657077351527187406947013003796879407815021249523278467410139660200266587336933183205355661866232561398795816373/38685626227668133590597632000000000000000000000000000000000000000000000000*m^53 + 8224268874887648975839063257167648907505802441676737427190293753522370958623764385817175137411686699901517250332303/4951760157141521099596496896000000000000000000000000000000000000000000000000*m^52 - 6800197093235266709338341818790830322090996100228109760515980843198444582914725414153734280183473480087735807191/24758800785707605497982484480000000000000000000000000000000000000000000000*m^51 + 54636296459402663623645753963365248466482427644740116565807941427898729873266037208705505553235935017811897881383/1237940039285380274899124224000000000000000000000000000000000000000000000000*m^50 - 8528461421930395395920317788742584696247568263206502497864739373331429971325267057423655031392701264135203614227/1237940039285380274899124224000000000000000000000000000000000000000000000000*m^49 + 5171025122312985757339295004089300859605589455429079730261333925513928990664399302270625302340218480848953954743/4951760157141521099596496896000000000000000000000000000000000000000000000000*m^48 - 11889081924145174793361975888311579824890627888218818729445627360616725131268265143682725498456861570005866477/77371252455336267181195264000000000000000000000000000000000000000000000000*m^47 + 3395288300032469033310584421608525117681826919967451363163870625715233135661632310879076819845555705902986713/154742504910672534362390528000000000000000000000000000000000000000000000000*m^46 - 376221915278957982224261117369456059508727400267361453089538646213699151476253358162827267636205860747982241/123794003928538027489912422400000000000000000000000000000000000000000000000*m^45 + 202108189984813727899491932135848873104824883719831372286181698244156255510651910792082204213824499540207093/495176015714152109959649689600000000000000000000000000000000000000000000000*m^44 - 1644219256931692046508135784673604281211869871095179402563807946852445148801489684593889661856353529275959/30948500982134506872478105600000000000000000000000000000000000000000000000*m^43 + 4146720453821775400440994706168767884289338140046602899314656540442191685450515588906340794456153297514387/618970019642690137449562112000000000000000000000000000000000000000000000000*m^42 - 10126544618379331315255874957614647679937196168832573731376943871771404820878971310971575226211077414539/12379400392853802748991242240000000000000000000000000000000000000000000000*m^41 + 29917122142004071929836862342918856930415155833905096649740495255301445405696825756336779528151466185419/309485009821345068724781056000000000000000000000000000000000000000000000000*m^40 - 213736297291472523471295140435503966282842025406213817457662546222579924341077384170681328011488677889/19342813113834066795298816000000000000000000000000000000000000000000000000*m^39 + 94478084311294128935933868889104718714223673576479785403009905002567840914314477223339598001715075667/77371252455336267181195264000000000000000000000000000000000000000000000000*m^38 - 20174750209622577647726181922369991530645893043898403227937858883722339586156371550866105490888692117/154742504910672534362390528000000000000000000000000000000000000000000000000*m^37 + 8319435241437437767809537373137893219064646858902559702022167360749922620862307911829421596486553753/618970019642690137449562112000000000000000000000000000000000000000000000000*m^36 - 103446449774549323411402440449652518222827415387356939570231628006784101603654273520747084556908819/77371252455336267181195264000000000000000000000000000000000000000000000000*m^35 + 9922076449524305256677458596584284748334813809571126279789924164550294946751083230525544138926597/77371252455336267181195264000000000000000000000000000000000000000000000000*m^34 - 229231456463787571641263341204909310625498939018716964784542346609470188473509781738304345997111/19342813113834066795298816000000000000000000000000000000000000000000000000*m^33 + 2039381127061344999044263961199577794466098709612049732274263569216826881057248686301921245367/1934281311383406679529881600000000000000000000000000000000000000000000000*m^32 - 27268394522949150798099721594775877458772887274575771100464642666363071323950135259462227601/302231454903657293676544000000000000000000000000000000000000000000000000*m^31 + 17939338363450070849410133214970466787888920214659725414148765552513914954779557664130237863/2417851639229258349412352000000000000000000000000000000000000000000000000*m^30 - 1416281591167430927844109891520369042828577080063404198968034551071996301568707468536891589/2417851639229258349412352000000000000000000000000000000000000000000000000*m^29 + 428922417655171320879730935792971736502451539005612125279766871480847102175484978613082063/9671406556917033397649408000000000000000000000000000000000000000000000000*m^28 - 3888564388314935054772661851967645046403612163518379619964381269566689414854375400230979/1208925819614629174706176000000000000000000000000000000000000000000000000*m^27 + 269829094430697491968401341794234067834857696379551093218388387861638580128059228536209/1208925819614629174706176000000000000000000000000000000000000000000000000*m^26 - 4472523463034753808413859353941337904504228430934247293584817546937592794464547668751/302231454903657293676544000000000000000000000000000000000000000000000000*m^25 + 565860254462282243714048521681273554687917210389665736089575445379529410267035852183/604462909807314587353088000000000000000000000000000000000000000000000000*m^24 - 2131297540500283943363032057309587545745068519003463954856449011455888189772704971/37778931862957161709568000000000000000000000000000000000000000000000000*m^23 + 122149972754119329179296128857938154268536152928560436035009935125283189774735459/37778931862957161709568000000000000000000000000000000000000000000000000*m^22 - 1329124948545375400148833408440419616930373418710132898951576376345953555830731/7555786372591432341913600000000000000000000000000000000000000000000000*m^21 + 1370103555156533545680738994743952570587502537788611844529212467915257296732579/151115727451828646838272000000000000000000000000000000000000000000000000*m^20 - 1668784295040216474433733410175601292170232354491721597875120041752882159689/3777893186295716170956800000000000000000000000000000000000000000000000*m^19 + 383317692934147632486697055666604992715766847445729245147537381771076051699/18889465931478580854784000000000000000000000000000000000000000000000000*m^18 - 827969196164902052735286999354157080775857501551016677901393599906595549/944473296573929042739200000000000000000000000000000000000000000000000*m^17 + 167665196783791680632718086003680783922181403570064969255968840096578633/4722366482869645213696000000000000000000000000000000000000000000000000*m^16 - 198261686063879222749649827379589962223663320426586049085373374657553/147573952589676412928000000000000000000000000000000000000000000000000*m^15 + 27928703614546461746341878145384626325828043051753895815373570978471/590295810358705651712000000000000000000000000000000000000000000000000*m^14 - 911366379321837557568432641009495599725598309001257379716391757471/590295810358705651712000000000000000000000000000000000000000000000000*m^13 + 21933723896298951900962857512873295618937423277272314001374282917/472236648286964521369600000000000000000000000000000000000000000000000*m^12 - 377963337623531156584877003290682112021026782768108111733718297/295147905179352825856000000000000000000000000000000000000000000000000*m^11 + 9484760638820744549410057170120078276776304617524654606167363/295147905179352825856000000000000000000000000000000000000000000000000*m^10 - 53712595264442471505227056249007877569174942009585373783369/73786976294838206464000000000000000000000000000000000000000000000000*m^9 + 434942347432485797117119976702614219437565266170552435139/29514790517935282585600000000000000000000000000000000000000000000000*m^8 - 2428764652045321536146300442416090452373702209586662353/9223372036854775808000000000000000000000000000000000000000000000000*m^7 + 7542321749537465806312869480078670930475987848072437/1844674407370955161600000000000000000000000000000000000000000000000*m^6 - 623049794650039329294319351749221439153422724081/11529215046068469760000000000000000000000000000000000000000000000*m^5 + 1090462755396391293049705961802689412115800920799/1844674407370955161600000000000000000000000000000000000000000000000*m^4 - 5923484086196930178795996066959890703466292833/1152921504606846976000000000000000000000000000000000000000000000000*m^3 + 38350373787448029620602521247357380950102919/1152921504606846976000000000000000000000000000000000000000000000000*m^2 - 41102831826089212186329456094768717505757/288230376151711744000000000000000000000000000000000000000000000000*m + 175029399734945703849127342145062421577/576460752303423488000000000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^4 + ((44273824726201594524/37252902984619140625*m^208 - 3943591298884632876733791/23283064365386962890625*m^207 - 188337793810190627984357005525881/232830643653869628906250000*m^206 + 795806932476068936049486456074639100933/1164153218269348144531250000000*m^205 - 168766092822850707589232821359065726241646557/582076609134674072265625000000000*m^204 + 292182146641461857727566873746055567605369779422433/3637978807091712951660156250000000000*m^203 - 145196764600715718604050352889310379846134451581238731693/9094947017729282379150390625000000000000*m^202 + 43331094771954711304431312172312737245531655199437144599901/18189894035458564758300781250000000000000*m^201 - 39652843646760810716764637334828064717179699800730137426429751/145519152283668518066406250000000000000000*m^200 + 27898317702765549566432874934249586628139942233259713568735438839/1164153218269348144531250000000000000000000*m^199 - 7398513538868913159928361648038325698657696152834997035212077416519/4656612873077392578125000000000000000000000*m^198 + 172671371209831942279883513444150324510722494531007019196291984005793/2328306436538696289062500000000000000000000*m^197 - 13783145119584308929762874144186790622393763789468444073664333091147403/7450580596923828125000000000000000000000000*m^196 - 640130513200508122543122907782589670467170536088179879315703236239892883/18626451492309570312500000000000000000000000*m^195 + 810979636511511283866038424106421180702867431617725669580224764553073494307/149011611938476562500000000000000000000000000*m^194 - 918220714529585857839291359444716870064478545556950050282371985930933242633543/4768371582031250000000000000000000000000000000*m^193 - 80509874462805745299413950925304444224008438551872707417958341152687426910933011/19073486328125000000000000000000000000000000000*m^192 + 34230832796209385546882615899066882120440763298338181169455492151989178200966119779/38146972656250000000000000000000000000000000000*m^191 - 4546095977764752873616462099048522015161601288593470615833530212170731045024217688361/76293945312500000000000000000000000000000000000*m^190 + 1623303995695213890868263580132522900801488607893127961146906879877386612078586108082921/610351562500000000000000000000000000000000000000*m^189 - 221920725695928402850867813617575684883262825124518062732449498655443653807995534989369157/2441406250000000000000000000000000000000000000000*m^188 + 24449357536720998350533673256529901166423731001711496547907054064249679910701317668904176441/9765625000000000000000000000000000000000000000000*m^187 - 2231192449548138795315675465555741438159106294829295687389783219193140922897159570297434278953/39062500000000000000000000000000000000000000000000*m^186 + 171707706041742822876643862466658977421097350803876782050067852572024518464425860105648903600651/156250000000000000000000000000000000000000000000000*m^185 - 11293756631650138508534771036660317028555071679415457219337917588996691860271352390797622683868099/625000000000000000000000000000000000000000000000000*m^184 + 1283691081899038717756835833443091945928080052020788951837988006597950578871959652515048000040663549/5000000000000000000000000000000000000000000000000000*m^183 - 12726608671165426886969387561330154284067237845320888690049253746758348308523345350400510621759311423/4000000000000000000000000000000000000000000000000000*m^182 + 2774248999779007577820573615478061900679598253310610521225664861783838410417744832427553930285248003417/80000000000000000000000000000000000000000000000000000*m^181 - 21433805196312001204477038704750267170939182394194564602192813634699149811122796974044662657530817023403/64000000000000000000000000000000000000000000000000000*m^180 + 1846277172525255497608583392374190834883859356160456057142750656349177768246592047109989950368948325296379/640000000000000000000000000000000000000000000000000000*m^179 - 28536827887963565333644761802356538073614434982835980004925260564694760982795624458218010957553407277573679/1280000000000000000000000000000000000000000000000000000*m^178 + 1591075891841902730591064004030798993180693275078435421529947805205038714836716304029450415061293902709451823/10240000000000000000000000000000000000000000000000000000*m^177 - 20089170516632164944448877287417298034527328543234920918406348403388026796439981189877120779402311286811841511/20480000000000000000000000000000000000000000000000000000*m^176 + 115311297917905497988984232580999044848011966066499612998665847373019491193610022743823626729274650123707827983/20480000000000000000000000000000000000000000000000000000*m^175 - 2414433836090772754634778229506227843865937690105040208431571213651614506211512478153312637445255686378087562053/81920000000000000000000000000000000000000000000000000000*m^174 + 11551325758543003684426001915447706058017630274708726830332116976562426346708629024859718398444543375356971156133/81920000000000000000000000000000000000000000000000000000*m^173 - 6473692315849411941129674606357195846711791736349814008705665827532840824956584236003775130203542677811934448260961/10485760000000000000000000000000000000000000000000000000000*m^172 + 103772026977479899532056541833302342651826168110075399167750873410761984481347933145039057623765922053318193053985869/41943040000000000000000000000000000000000000000000000000000*m^171 - 380098958793344720464523062695820359593554906951543106258657975063269162872437478044237153694229180368732214094783241/41943040000000000000000000000000000000000000000000000000000*m^170 + 2535547702195989110870254667136468133079414291166271333850129662029470509336774387957292518864097478464409920195139693/83886080000000000000000000000000000000000000000000000000000*m^169 - 244561588366625398430995757695760655234402126354074832226131143913533139697667440496081514724078921928480907634717316091/2684354560000000000000000000000000000000000000000000000000000*m^168 + 1312437065551697795245630830962792407282508683688636830867715390986907362449900439175708127046987794190101065234365028847/5368709120000000000000000000000000000000000000000000000000000*m^167 - 24292389862442712621211162152250689579116356676028792537416266030850550576914798495268785457509197428285349714595659042989/42949672960000000000000000000000000000000000000000000000000000*m^166 + 71402771730304680797550811047791051391538261341423762520023799208114986284589335578669414068863584949078464359203101777889/68719476736000000000000000000000000000000000000000000000000000*m^165 - 1454954019249896925392058676882557946841118521763511226525132601580426500414070268292282778436907693654971626666543373690589/1374389534720000000000000000000000000000000000000000000000000000*m^164 - 1460883868417099472895529558890004090301320086677151061895633230023462084217430615355394357389672103891631632805786956492653/687194767360000000000000000000000000000000000000000000000000000*m^163 + 189504141469967156555972223573156288145591774488167313142385076805153993689205021035960149490254600701141015132104941579209209/10995116277760000000000000000000000000000000000000000000000000000*m^162 - 5839237419154141700451908381381584528958984219486354436737200690194045264908642262406000194204769133429594839617226552838539857/87960930222080000000000000000000000000000000000000000000000000000*m^161 + 68534717454151781892623845078821918377327969753452510059296327882208398229052175644253451964311549713633409101049904769197972137/351843720888320000000000000000000000000000000000000000000000000000*m^160 - 66154011445167154178386805363622441288420459620812146089509765784972681186201537827932850650890071016319273104995589397270603339/140737488355328000000000000000000000000000000000000000000000000000*m^159 + 2605745602512372854597425036832621358056371777813788140416829575661604470929098845047742420219886529947693259251326719067481571401/2814749767106560000000000000000000000000000000000000000000000000000*m^158 - 1197075698316236663352922349407178683369582993630146652526524449772516072585122951139381025736958688154566890806245262591180212829/900719925474099200000000000000000000000000000000000000000000000000*m^157 + 45777920345861011242730142833741425893803872632932307215703494211464925855941340960628484222043235098288209543796052030549173515143/90071992547409920000000000000000000000000000000000000000000000000000*m^156 + 473256509625356233942548094098265414041683477285755818005024356590499994915404054556226303003968019285104947266441618164130675387501/90071992547409920000000000000000000000000000000000000000000000000000*m^155 - 18411960754370692543967415996040619566727118617672959475625402671873401707131157384183344182611047656966257403118698344432727336639413/720575940379279360000000000000000000000000000000000000000000000000000*m^154 + 59035207568991162938672908760340304753532532544949913994345913670081972171399616908917758799184206308652520202409548091606168321724273/720575940379279360000000000000000000000000000000000000000000000000000*m^153 - 313609202632284565202979147851311920939211836632225467084552867140106967088903709011094413079593590874763739959081572005812616867107467/1441151880758558720000000000000000000000000000000000000000000000000000*m^152 + 736296830440889584226118775455994702690855056596685299461374079631073837016876924898133526198617448352189279536870396618924344645338169/1441151880758558720000000000000000000000000000000000000000000000000000*m^151 - 1256671245562030628696677703360129134909603686531111818603659516645525651788139670810806161412889907363445336690359828467510729414983353/1152921504606846976000000000000000000000000000000000000000000000000000*m^150 + 6175675907309349399634673852557857159912583622748883210105475233637091503316286017142540557059671089835468937997335797446395749385272131/2882303761517117440000000000000000000000000000000000000000000000000000*m^149 - 90128450923820814316031470659338490533869599205473042595560510445941883206690045302458289219146712977288030570737392034569417225348209527/23058430092136939520000000000000000000000000000000000000000000000000000*m^148 + 153042947400227943432324385886719654731946897218637952168369014826513375790066830015588965302822550135096086651347863175776621280972350641/23058430092136939520000000000000000000000000000000000000000000000000000*m^147 - 1934151679900021352957177682339733109815908108751228490291941830383332099024064196194858849645745676064724972346564294791617064908305750251/184467440737095516160000000000000000000000000000000000000000000000000000*m^146 + 113178731911502351123148545970706492966067980416244083310712047971980068489174389167506349266156354097118089323466690956283061748176807999/7378697629483820646400000000000000000000000000000000000000000000000000*m^145 - 7581518247813756751401161906274909850286149001959665889687833643758709927060618392922207708316458361715399338109008489140442859502209003609/368934881474191032320000000000000000000000000000000000000000000000000000*m^144 + 1815679992699070761629717146144689888939370881347190488397711487396554103428570252803697673220232088511215058935690222533980622818995693269/73786976294838206464000000000000000000000000000000000000000000000000000*m^143 - 3659263672877064407264499929083704440084199112293394318758191004300550636637946621678944420447104371356880658464857481276264588565934734023/147573952589676412928000000000000000000000000000000000000000000000000000*m^142 + 25007364999928522775103510120449529500773394200693597351038085726509971282641699853421761967162308679465781810125582727606497634409492460069/1475739525896764129280000000000000000000000000000000000000000000000000000*m^141 + 27259799289055018352350210142618948439324240973931094081965206752929140923667891293222621928760376250598855432865493571995531812711259837161/5902958103587056517120000000000000000000000000000000000000000000000000000*m^140 - 276157239284653205375421080252502993997702496490567396525131200992487227188205550077804525327878050489698195292008097164782285619271610136057/5902958103587056517120000000000000000000000000000000000000000000000000000*m^139 + 5522685592414533864423731874374005904817262273066026784902562434794881948351030319616477921682114869306665680361469835905543585823135766342181/47223664828696452136960000000000000000000000000000000000000000000000000000*m^138 - 419160490234703106600788345831924555096855812300545414815605928106438318166734608013053362249284268658827929113842952686387058482478898445449/1888946593147858085478400000000000000000000000000000000000000000000000000*m^137 + 6921322011131257807792105410620339210436220495530028648890806361068653620309277273844440259773813144786685369387177480102869620251100992629119/18889465931478580854784000000000000000000000000000000000000000000000000000*m^136 - 52110717406542029633517183071953330796380403937992387469792636818851189462781917329374677018868557264127153419842433850401934465563917745731117/94447329657392904273920000000000000000000000000000000000000000000000000000*m^135 + 292578282389259443304611166796031731865322496609765496799279668072204742143308352361807997722172439778871989696119621594756028735967163135692899/377789318629571617095680000000000000000000000000000000000000000000000000000*m^134 - 12109769591539843324548950333393779313712027238189452235334970366841876796727574502491226147385916869925495872427392671583813939138952545594063/11805916207174113034240000000000000000000000000000000000000000000000000000*m^133 + 1951973789195557582296211862551340473114820738265104888416703806588006576019293505544106390662242166571597009852738036467899167320686351767697007/1511157274518286468382720000000000000000000000000000000000000000000000000000*m^132 - 93964187020182559806290629234294579954616090296210640485201226495449324109298323079834256115050771924877067377066190224836103428606467952941021/60446290980731458735308800000000000000000000000000000000000000000000000000*m^131 + 21692079844317802866904274350030185454852585639195783979532491163491857557990245685805247264794254774032865033935174199255736324549413947735413851/12089258196146291747061760000000000000000000000000000000000000000000000000000*m^130 - 4816151332502408936906582276599707724563079678530788773487110987990561960667620935790659018361290449196376306743788217240270317393097859635055947/2417851639229258349412352000000000000000000000000000000000000000000000000000*m^129 + 51527914198228063220367613596347405336788290348454999997666668307008429574047323858272473330599310747347923824209165641002912429948240912887147417/24178516392292583494123520000000000000000000000000000000000000000000000000000*m^128 - 53221497748667488159231740190189577836475029669791937137462376537024165875810575266782722237486689759910235326167902804617118402957130020829843101/24178516392292583494123520000000000000000000000000000000000000000000000000000*m^127 + 5314094635783999617012026424011554412446602623074731639151943308274769372865517163500379647219118469932260564399574440211999897715116296291100057/2417851639229258349412352000000000000000000000000000000000000000000000000000*m^126 - 102706043167506553440767701177533292895284957351311385565604239674296832945774992961800268249530151484053495004557512744951489540653506865259695091/48357032784585166988247040000000000000000000000000000000000000000000000000000*m^125 + 96149914111212594955976179484224864327677857841550743943246029466800742959544582812374046331711951823581439436628473399787126649950939950480508299/48357032784585166988247040000000000000000000000000000000000000000000000000000*m^124 - 43636611883790473500603476615514681522645564492089897159009386333248423234040290621458984453131151656598073626087335745811871620119939644644041403/24178516392292583494123520000000000000000000000000000000000000000000000000000*m^123 + 76861480439586323420846015172426657490794398227380559340606697849451323502990821021070020685492946112689711969595872904742775136528580056047846559/48357032784585166988247040000000000000000000000000000000000000000000000000000*m^122 - 65721989758021295900098033427888577597019499201645154060008013306048727529504663982040132773031567710120030179224477277770877400660967543437192873/48357032784585166988247040000000000000000000000000000000000000000000000000000*m^121 + 10918536442679961150911554675351186205280550901196389901845780463375532560718215124278729791992877818994408973458670685092928615287491498615735199/9671406556917033397649408000000000000000000000000000000000000000000000000000*m^120 - 88151867039554482032785019666410177041018492110383945954205166562137664997825336244023475724685827647071327845794073264626365922748638004708954287/96714065569170333976494080000000000000000000000000000000000000000000000000000*m^119 + 27682262823767132415041110929071863802862073168021121585472043687023700534422380035474962322735607886464074996856572353733644011734455013580267271/38685626227668133590597632000000000000000000000000000000000000000000000000000*m^118 - 105707430433643472947035413759986418201633901551355295206445565062430795029603587528252373314161001193956244715899748246979905620590511553409883187/193428131138340667952988160000000000000000000000000000000000000000000000000000*m^117 + 157129552153166344618312959893229623291230783218961705119953342899817780294293342143572437392650731301522782275158093940671018793534863038942149459/386856262276681335905976320000000000000000000000000000000000000000000000000000*m^116 - 113689161709344601447531448410740483428048737622739939195487042924945421640052410259723670641805121462079572397928830073809179015195936449181563271/386856262276681335905976320000000000000000000000000000000000000000000000000000*m^115 + 40052254302737373247535999105661405948579616148572782861052156568565329998957947535022910849695880820568690768963625295039309649102175149115479307/193428131138340667952988160000000000000000000000000000000000000000000000000000*m^114 - 109958372682538689685380251210936016474982446142749082441193425511266343813470225351489865287221448662529745144459612150965331841736341500705200089/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^113 + 73534286354050933254505054087598073624775582649336742271306505523356043643936439280230007490365301164133937868810982741374718223446929539186426433/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^112 - 11981728872811479486809451799759425218460068592148244795647050839630822199997927532956716618952756798270381020676219422541057012923663688102055073/193428131138340667952988160000000000000000000000000000000000000000000000000000*m^111 + 15225330439251084031399023283039976079760482744208511678455236437320640784573185186599319336790236356572691033465063228811634177406824160672798383/386856262276681335905976320000000000000000000000000000000000000000000000000000*m^110 - 18863999823838282316083843157443671196036857440347995382428398042348070956970258159670775842923734219873203296978605638061306011733025725337840153/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^109 + 11396617861823161442517001407394621917937075860343971920058616774546431072545089498545188125106663701015790857662370089028115034181251565042710849/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^108 - 6715870780661413720922969616562294275681073708283418861489965015954644442167272576547783858986091358160469795846578391135286474760907938338262903/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^107 + 15443507527860219218486810475133779761842469000737338819330678847793205364498937105502089795364904782962626864411938736018051368533103429807415137/3094850098213450687247810560000000000000000000000000000000000000000000000000000*m^106 - 8662724575097860875671586014879460487416661109485075044335103503736152952584928477354863824496172717065413839570984450314033044713416040349157841/3094850098213450687247810560000000000000000000000000000000000000000000000000000*m^105 + 9483759879797460153030709236018213692444668614926315909366990038724322673776180748134730875514896481697848783780682415685074172232254610942390703/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^104 - 5066660580277193881771901801696491475442733808392637856705992808347223260493779624045686152391117465325104455431597162992828393449940575267494103/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^103 + 1321087182813362830050925858367778614756964019812493212539065890976318085113264006361233447987249017079281028939017118134428157157761963104833743/3094850098213450687247810560000000000000000000000000000000000000000000000000000*m^102 - 538032379566371490204741940945069095768874084983043992166417059112060446076034338304062197963412416676125634246065308218633049648883513613447233/2475880078570760549798248448000000000000000000000000000000000000000000000000000*m^101 + 1337080141820102917403730682637214712896956437025096468826688881633322701230028613015791518304307106155203934488272148486342505866114034842765909/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^100 - 324443761106977513707410139038404632555749503617273244915800331720253864958084446059682825745717430326489306838354397482181960431161667638344043/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^99 + 307504533566741262352291434680682653974988783292412155570753015610731346607028749900721844604587515494388970236426887456369244425372130049786851/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^98 - 142310618561202667782011494459078552093294308703760341810915441117787005929854623977946666220332425997892647087279521080070397976109926245536279/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^97 + 64321607243564134260777465733774726668830978267424777401474983274883568846793517077305204292799012967643120347508721649172146816326941524717203/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^96 - 56789369070745421001068668783739433375037336959430733742490003299961659344448926026279813830994234636741602999240112941701147618193354354850347/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^95 + 1958940840663247218604632375400155914657183957255984784974172002721502746894939162914267656590806320605946777859669943983567020106450531227641/1980704062856608439838598758400000000000000000000000000000000000000000000000000*m^94 - 825068782033829648682195492803806906306686641802912605464516756398015052498926793621134472494876849239652553458713358209568743409747906967269/1980704062856608439838598758400000000000000000000000000000000000000000000000000*m^93 + 3394539717750195728295309901177229065609110953824567541791367181408029119712532118503103884426496335980189451836384318368005881618444718781257/19807040628566084398385987584000000000000000000000000000000000000000000000000000*m^92 - 6821469179716582687025135567659302237202817680011703667175553669049388793348179665629767984657042714702696886606993826887552298505744750671673/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^91 + 1339129846703481756107694134678102325328599337983929762925271648634265043217951478427203943393377799544320697094881258176351367837131965349497/49517601571415210995964968960000000000000000000000000000000000000000000000000000*m^90 - 2054536117739531365150818248765688964381300719960430868147634712556353824997675323893245212738819532825419964440085313896967369111099525864559/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^89 + 30794062041126453227967815160983920513410344131543736505113199939913024842158867770485299947032022218822046016226004549647099621528408711903/7922816251426433759354395033600000000000000000000000000000000000000000000000000*m^88 - 7045394403272990252443663023434148761852632791043343744980527133876684417902638044213981524997055084163826383817662945328716451891545748449/4951760157141521099596496896000000000000000000000000000000000000000000000000000*m^87 + 6298961878929485409898125652387081260335090483771493865275230142076951058760503804350905006177375742993428082395568663251892817749977643569/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^86 - 35210767745975644429574846854849174622568201565861306525275445673655014637974261521752965375181983481622576834250684006168966375418536035023/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^85 + 12017654488446145145434587635073242796061733038326506847656532983516434309698307303343574868682417456862198783855887267856022166959599481023/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^84 - 250434271304083798150707080425666050950762740769370195215731938960571814433998192274751120336719798974916354138413743281350461356936697881/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^83 + 652554854153241321255138765253864554398391214172280894573814481885846316999453131037694765782017635600953087733087674997250118399318767127/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^82 - 25952925029806043849794143989790478466393303805761948306956003993999856815542245954245461144449501914498247631557458537589023803412089141/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^81 + 64527617503521672065399338189086153486268200847779095024972962165224597484275839759490970184269245135552409105787041962052002296794466787/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^80 - 4897183561945146157141929184362963707734197292692256093077916416480083687877720684901185015325542165279589320347777713188860963243185377/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^79 + 1452035309379043802769223568885520154785334685328108455316727259061099406916772761467389571659569108109717910641004832083534519584772143/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^78 - 840976603240611857083605400277755453102768832561161533806804101498579672907543433221200283068534300118446326085940655848774561266254801/49517601571415210995964968960000000000000000000000000000000000000000000000000000*m^77 + 118918584669901110869627340336948235860519076907733198187967277624725384696784722956454038628697219503628345113107060867997791643454783/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^76 - 13136961740722339595618108972213063909670542465192476253847945445905923325775151971335522356531078607569558457172799588269696839055191/9903520314283042199192993792000000000000000000000000000000000000000000000000000*m^75 + 8856804065779971782359969029617229295523423848003996287640751045083007084216336564468641852886508140121761475770790716172277533288687/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^74 - 9328259083776526282795330791018936975161514545790150589266810680085329516758641226128675409789117977458111318079046689453699688268313/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^73 + 2397989669482587923115878754458895682797707549814249214623665986529842447447241717920206842868690300625902805248633373492113159787137/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^72 - 9402770647429643004828367263259459058085407967470779574751225284318449824768553296912089700612531113951281359714807399688223396559/1547425049106725343623905280000000000000000000000000000000000000000000000000000*m^71 + 9213014397599835840638657730327588698262236840049053896733771069804804838378875252943532734359927237672930709994910679792126399033/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^70 - 7048351061664444278521438221303526948550503081054243965073056307734319013925522643489421331093583904520662826030543189739868826429/19807040628566084398385987584000000000000000000000000000000000000000000000000000*m^69 + 8222284211742266700468883817048956435897744906167614126630642282228360554259676604358209283231990076123961914833863139829429619797/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^68 - 467964146798974201627417981957071899539954439572187300240334365850522708790148802149196701646175169903512938039767520180020851581/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^67 + 207878893354625798198105367236905807468749732902568530515108695092867000065439050389477443579438509436792893845628748321349282453/49517601571415210995964968960000000000000000000000000000000000000000000000000000*m^66 - 45040692920723096353141091842429352467058721073448322742861377114300912915307078630374419531969888018142780562212904337703398073/49517601571415210995964968960000000000000000000000000000000000000000000000000000*m^65 + 4759179723323443110417349418283419611529207485912027247791378329499087414503162152289725938696008257269016836917088254092265411/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^64 - 980806486514769940320373219249166283067629697152858845034139076063703833184496724310518541314527504050628711854196112267611179/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^63 + 78834571023009672495192075722913257854536712302044747777828867528541004272553017951172407347962957228100122171842710446711161/9903520314283042199192993792000000000000000000000000000000000000000000000000000*m^62 - 9651977110741207382871179348617399351195724238568676951161068833376990790084276309669735009841483565469749231739194479923353/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^61 + 29486408316351277178892511750744677029908028722606256307107345602298915771402324013117695632303004144605659744670178075353227/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^60 - 219456843487279129215172410308916409825193919794234855500467949710916594516697464928459462822505688207697836584019923885297/3961408125713216879677197516800000000000000000000000000000000000000000000000000*m^59 + 99460169985515403069471654646210389476106583801371394672158532319802350230536043432653892596954432051089510828644323597051/9903520314283042199192993792000000000000000000000000000000000000000000000000000*m^58 - 351267973957953806827457852492364437673403809873259091558620988373595671705007364861940549706729466266878578946499991367879/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^57 + 60408615740040725615450231943098949268773184307409442711761592668541280466863314473007919519287979199377051934059925971367/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^56 - 1264348488751065417987295484049875031576297543639170868241312148916785267689337604791734898272958431756375938271412862591/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^55 + 103034714920660416361843976471712735899636154413128966330700712200365924869393583474261289356642811114133520732112052753/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^54 - 261471871691777691266920731249448951540258697440332584779206858876067780028207890201082544179741421857673082266141609207/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^53 + 40346046460256424671190033587216086497556465426174305463442911950775222236380882443198244278439417563130351764920329679/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^52 - 756859779650585472755387750512817724953622494881750993338893309553912062481447639682111685885593585465390253240237883/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^51 + 706798549698799305559218757092977343925755477938064694312296092174122253798311606290674319418562472057401753099103/158456325028528675187087900672000000000000000000000000000000000000000000000000*m^50 - 31325813443886587650406429364679088298338160604793044202625668835515056343956743601828703213597590060366285623140257/49517601571415210995964968960000000000000000000000000000000000000000000000000000*m^49 + 8633739452004413547756096517271002177579135642629608361827158049158249377188619451485584149022466385370434423503141/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^48 - 288909173384729321859250988220142270181338107731957542795869061361781856159600424213148593962549371599375520423393/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^47 + 18773593612668383157037332268222731121974072021459630780960551656106658311074287892357016880668352114864523868751/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^46 - 94721065828893752911235219923362313463202437221421289344200404491052040228850145952258364214599356798203958881/495176015714152109959649689600000000000000000000000000000000000000000000000000*m^45 + 57956111232067225767810070560955683837549108276538889333621454584259624825159511247539260584985390772009093179/2475880078570760549798248448000000000000000000000000000000000000000000000000000*m^44 - 2149246355183435596243365861399564493342094605403985085334843856044010424962779393614665806625011059810208649/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^43 + 1582187600512391320438472787729593984131134584953968821370929876304015677940841764172247623067020869076404843/4951760157141521099596496896000000000000000000000000000000000000000000000000000*m^42 - 440792631956017765240841239366593619187406805674496669328856054535416376686231304384928150600457486244012227/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^41 + 95131251719275846360917088045226884070180298114242195619692552020166094862660017197633490300075516163584411/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^40 - 1241881554272954738782744632814668244249245939686590120722145337577850451882256891079342088641988313423021/3094850098213450687247810560000000000000000000000000000000000000000000000000000*m^39 + 250898053160694890042543563960466099986274321230254770535081952535392609070058597034905781834344273685359/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^38 - 24499784008320662925079514204265474976098300387933653280900138306805677930058106731065645754897158271833/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^37 + 2311145007090494162396342501681010412772873437023386424957604099389736220942658113774573379675397808949/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^36 - 1644324305288326311328217297856580873409325616674523985574768928954708802589420082360979045198133453/48357032784585166988247040000000000000000000000000000000000000000000000000000*m^35 + 462274748579178055066900959464387870716517030735212800159375518506825912106324490599852488647820491/154742504910672534362390528000000000000000000000000000000000000000000000000000*m^34 - 97872973835967823976483560908731090934635575035189758139199789876393525978011760222539483304013391/386856262276681335905976320000000000000000000000000000000000000000000000000000*m^33 + 15966922905756098565058619344352864474334716645879935514438738581236156857725232376804789059147883/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^32 - 78335401857010610816641535144533534119493842560116178286498496010888464480095567386005167039183/48357032784585166988247040000000000000000000000000000000000000000000000000000*m^31 + 2364831494202308760804982487155226452307067244488600967766609559600703035027038200952131492593/19342813113834066795298816000000000000000000000000000000000000000000000000000*m^30 - 857129533850514381180506471401666072011255950328236068245714137133207515625772882737878368041/96714065569170333976494080000000000000000000000000000000000000000000000000000*m^29 + 372593041650500251543547673749850578081599152176995870659833244343871231083804330267906383/604462909807314587353088000000000000000000000000000000000000000000000000000*m^28 - 496716673737174194481307720100336356540018219177328362292081731311769328421617120641558779/12089258196146291747061760000000000000000000000000000000000000000000000000000*m^27 + 3961543026670513263624051754663493908249838126952413210018946446857283618059736641190931/1511157274518286468382720000000000000000000000000000000000000000000000000000*m^26 - 966485620830254916342479205013527274187025891156546098111395657276354903203211488627597/6044629098073145873530880000000000000000000000000000000000000000000000000000*m^25 + 3516807544669598539749225979071320710667156440167707133416696855635976331014608861701/377789318629571617095680000000000000000000000000000000000000000000000000000*m^24 - 15611259519636164894340351221973261552195781654816554073468064292665861254612088571/30223145490365729367654400000000000000000000000000000000000000000000000000*m^23 + 41209564194164312558727612760385878796791275328244276636435555413540010420486623377/1511157274518286468382720000000000000000000000000000000000000000000000000000*m^22 - 2066217432208752017466752196525607805444446383125771297329891668837861160239371391/1511157274518286468382720000000000000000000000000000000000000000000000000000*m^21 + 19637781908333993346657855264360805449312647197926288384007825359581100516142593/302231454903657293676544000000000000000000000000000000000000000000000000000*m^20 - 275784506720733244567047115956389537225707642839738378170832019912008652685523/94447329657392904273920000000000000000000000000000000000000000000000000000*m^19 + 23382957144928099553717750599934721323834438569207566415946382868606553375691/188894659314785808547840000000000000000000000000000000000000000000000000000*m^18 - 466288297542857781718979901282735479705881441231104132451314036273768005241/94447329657392904273920000000000000000000000000000000000000000000000000000*m^17 + 34884333390305305032350873368675693986195157357208229788670880201698820179/188894659314785808547840000000000000000000000000000000000000000000000000000*m^16 - 76230619965653004087521493358844754858593251398405496349620294506681879/11805916207174113034240000000000000000000000000000000000000000000000000000*m^15 + 4963284277998527338147910405631923178242295051235226949465915821051559/23611832414348226068480000000000000000000000000000000000000000000000000000*m^14 - 1198235605975883842960464550211337762831321467286272261930628411639/188894659314785808547840000000000000000000000000000000000000000000000000*m^13 + 2084367132118649208473724761777064713690681985557202844813026689511/11805916207174113034240000000000000000000000000000000000000000000000000000*m^12 - 13297636186120916411050125753424880348761620075420273683119091547/2951479051793528258560000000000000000000000000000000000000000000000000000*m^11 + 19311368219700808490268286175603211704296128308731130736443679/184467440737095516160000000000000000000000000000000000000000000000000000*m^10 - 3241695502429810940312320492177603918659503841085301544451353/1475739525896764129280000000000000000000000000000000000000000000000000000*m^9 + 30406986787610543756435242816038742363770872722600503582699/737869762948382064640000000000000000000000000000000000000000000000000000*m^8 - 62964750576764607422064082482676526385108159875593976487/92233720368547758080000000000000000000000000000000000000000000000000000*m^7 + 181343028840301919130094525496198587644462421850957691/18446744073709551616000000000000000000000000000000000000000000000000000*m^6 - 11118963524761966868617785057298906677364248772492401/92233720368547758080000000000000000000000000000000000000000000000000000*m^5 + 56445426754901028033099228144156061207709388139383/46116860184273879040000000000000000000000000000000000000000000000000000*m^4 - 113880850639220990400526353390445002583709604531/11529215046068469760000000000000000000000000000000000000000000000000000*m^3 + 5350525977258174099067325794698285362529519/90071992547409920000000000000000000000000000000000000000000000000000*m^2 - 1364169569884787563220116968391634110376571/5764607523034234880000000000000000000000000000000000000000000000000000*m + 675013402793668787136714867601272963669/1441151880758558720000000000000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (26430603312501423/1490116119384765625*m^212 + 69610704185401616197107/931322574615478515625*m^211 - 161699282229710071337419937799/1862645149230957031250000*m^210 + 13133417021587507106172319318320786/363797880709171295166015625*m^209 - 530416302230976801073816484361689155635903/116415321826934814453125000000000*m^208 - 1214437781540338616121549808121387481437862759/568434188608080148696899414062500*m^207 + 978994124906553205699637600465595271014589366391372907/727595761418342590332031250000000000000*m^206 - 7416771804308799231005248439035828760332726889888081660223/18189894035458564758300781250000000000000*m^205 + 3111608088534771762370868651515065623771816023804199301147771/36379788070917129516601562500000000000000*m^204 - 3995311822390958071798808305201388646721965569216215336630639677/291038304567337036132812500000000000000000*m^203 + 8226078282804591514000790145420774776795869627610054768595984742023/4656612873077392578125000000000000000000000*m^202 - 54492234710070049076029539481784086160138956702310257085942837134083/291038304567337036132812500000000000000000*m^201 + 247753478764374728255114167248423809030702748654246750692517467170707081/14901161193847656250000000000000000000000000*m^200 - 186413232719081353446424786481775587414943652998806486356108504375721270331/149011611938476562500000000000000000000000000*m^199 + 11973390990983408623609722615467819011489404560998559642871954675593813670081/149011611938476562500000000000000000000000000*m^198 - 10555581559681143610675182494395417288491012190033399016926260462109434041706321/2384185791015625000000000000000000000000000000*m^197 + 4003916160430095463552197681649806771322025604543379529396501384459994338880344319/19073486328125000000000000000000000000000000000*m^196 - 327396243771129633719954632398180149501765753707032047454203026145698931312460649503/38146972656250000000000000000000000000000000000*m^195 + 18492898545113680386167712403392291268502392125034459522803950107236796427274450022281/61035156250000000000000000000000000000000000000*m^194 - 1128764438529915804434015548697104438706377936125803360184805779256317602476519445786397/122070312500000000000000000000000000000000000000*m^193 + 298169680202877207931726870640088615473470777997458403000110175748157921851171770638419387/1220703125000000000000000000000000000000000000000*m^192 - 853474528628179870624574526422161087547032553151031484804197666444710570250743726972947799/152587890625000000000000000000000000000000000000*m^191 + 2172885251237712431946557864035639188127079856941710535930395877671804605922196507920211087799/19531250000000000000000000000000000000000000000000*m^190 - 75268307103650997061836003050361190461249358528953376824739444977391410492919728582106077886989/39062500000000000000000000000000000000000000000000*m^189 + 2277218272240868399065559564239013385062733031831711975839032707779796929863049220303061443161171/78125000000000000000000000000000000000000000000000*m^188 - 966076561423322627774846459539514159681187943542397186141033701152594877018856614855800069573083119/2500000000000000000000000000000000000000000000000000*m^187 + 90119205024876577779845700925146503947798039533617630215090765556138847394140402638659353021696901761/20000000000000000000000000000000000000000000000000000*m^186 - 3710213506675381606678977958359078720700395754639627662274154562869736520523097166110522488835369603/80000000000000000000000000000000000000000000000000*m^185 + 33816944082934443537411843402111658295703026627537884349185028054339563393909756738321402504896489104073/80000000000000000000000000000000000000000000000000000*m^184 - 2189295519901529250826387283122508769106182073197934149608700840800226079793245532913330440830209662638863/640000000000000000000000000000000000000000000000000000*m^183 + 126037279923236008948840194894793383332143746121308475343900905495794965809500613010627705429915392671835773/5120000000000000000000000000000000000000000000000000000*m^182 - 1613015547162470330899974127025967929423865536641664030985501379882937380597024673374707509342220198778101663/10240000000000000000000000000000000000000000000000000000*m^181 + 7323267153755357785391607309627345462006973012120628819176003297365241143340650173784322695478276582119897849/8192000000000000000000000000000000000000000000000000000*m^180 - 731990242083539317456486903938407638438903873920451643249214934461143893050841617149406284765044939082752971039/163840000000000000000000000000000000000000000000000000000*m^179 + 2536841969548681971867555791093901125399008374037134637089538447490505430664735283260250913536149438404541019093/131072000000000000000000000000000000000000000000000000000*m^178 - 45924913228470537510682687742572823384147816961540193791579241733868690205290298465249037276811757574602968735933/655360000000000000000000000000000000000000000000000000000*m^177 + 2005087490748388291172735458186425604052973869509497614412389081325285167571794380567252017744861533520593022073941/10485760000000000000000000000000000000000000000000000000000*m^176 - 1855740794632862463924065393661988214522606874398612845382267789050879718448652928099476878645755689123498866855747/8388608000000000000000000000000000000000000000000000000000*m^175 - 64981920258516114960523457815279891080156173119390466395337702553282633498160696486007946164891260154090725244121423/41943040000000000000000000000000000000000000000000000000000*m^174 + 9748208026207792926117001038485341939423294994909203432925943622547591120710656053511319932781485000094221396005301597/671088640000000000000000000000000000000000000000000000000000*m^173 - 6513623848749008091732088054621125683360623072599217437930258312064383519510005989921518557177689262695946527461824553/83886080000000000000000000000000000000000000000000000000000*m^172 + 685579956716444876926249672967110408942348704517642034850115151723311046990305248313704692643018007986428286878971176309/2147483648000000000000000000000000000000000000000000000000000*m^171 - 11405991716366415686531449232370139640734119049158335378116704192381181960204562449082458689726578212770625462849217477229/10737418240000000000000000000000000000000000000000000000000000*m^170 + 29739072717572604490001566540233120260746903398427078548663936905466429944875984831445610112569729335836835683008506721081/10737418240000000000000000000000000000000000000000000000000000*m^169 - 6269047368122679180917495745577324409679928686669517899852890104598516373225259282789620080790921532923057137373216069638517/1374389534720000000000000000000000000000000000000000000000000000*m^168 - 5320766300268954576497257231060585124610864388448636790825725277182110387973091446329941331564650032352359632289985225448149/1374389534720000000000000000000000000000000000000000000000000000*m^167 + 1624479160058102480424303888744576232159024422069880021254104194190603422093403370503352471836182110168254272488034780116144861/21990232555520000000000000000000000000000000000000000000000000000*m^166 - 878778593356688451454768728504907265252153769187981692982574699756528985560708239286317956895564055339692622287014011540534781/2199023255552000000000000000000000000000000000000000000000000000*m^165 + 562790639694736997948209695605208396115591224196725789686704256705358789367254518191636383407219849276378261401642228274124931563/351843720888320000000000000000000000000000000000000000000000000000*m^164 - 1896261880943627073458776381679725737012688568182335821246556847847714730471990091946068394034561307702959099902189425728478176717/351843720888320000000000000000000000000000000000000000000000000000*m^163 + 17960370919427080151833902117362086974705689943441872869819381885316928831830457363752740395710298985620336473465615585258340711867/1125899906842624000000000000000000000000000000000000000000000000000*m^162 - 474543513825792093160100653324864170018594492566528933304517249480089923652437096636475212022759405452678786435085617581735076212911/11258999068426240000000000000000000000000000000000000000000000000000*m^161 + 8971330802627187546396837176216366047303027307364543175833082108631587907662702877953306655633961841833625502418393774566855670270213/90071992547409920000000000000000000000000000000000000000000000000000*m^160 - 37463941572329519123566548490456883042389190487613735901138455893142554650001213591312590410785451689710882726000130458736054847018557/180143985094819840000000000000000000000000000000000000000000000000000*m^159 + 531908732594815581885599506555755190530445380354991687924720325539494198334373282545557556013596701241900043181027147333401014408141191/1441151880758558720000000000000000000000000000000000000000000000000000*m^158 - 1414886830311187461693675128717338178498416380673659567102747305058915245825348675704284838021503512549310012969415793583594177910800663/2882303761517117440000000000000000000000000000000000000000000000000000*m^157 + 2100201827049376208473980485691995505422102286540572472440368190579988763090675736453190332920685397432904387729876994231604259157529243/11529215046068469760000000000000000000000000000000000000000000000000000*m^156 + 3972829535645590723079266748534205348915072502901454840089395000787062149222655223522432291680693509911647343322135978287737253330676327/2305843009213693952000000000000000000000000000000000000000000000000000*m^155 - 187890556888206969467897738885306446465492957990717066763154582724910474236292577775090787943647426342400983322787750348959075825200254659/23058430092136939520000000000000000000000000000000000000000000000000000*m^154 + 73856557757893136275471637945629157894068909428496623243166936022895425744700091863697127542110581129549230536344890063885294437286093431/2882303761517117440000000000000000000000000000000000000000000000000000*m^153 - 6222304837386838318437343534343816975132166043429367584614277906544122373714678678061354967177646551545770441192050247059113182995326051321/92233720368547758080000000000000000000000000000000000000000000000000000*m^152 + 14643840294653147098037163491648028447607737487672016871598357048652849436389415972916872383757669998853379951336923775873783714982942730987/92233720368547758080000000000000000000000000000000000000000000000000000*m^151 - 126792052745003041469640165067630688994046206188908444098538034801539652989709503154606400223581467203335411686512159564596957904734490626303/368934881474191032320000000000000000000000000000000000000000000000000000*m^150 + 512642705962999374617211194567939732486671095003051619782314645215319805816369085534501514556409570248414934855333074536155213295714217216771/737869762948382064640000000000000000000000000000000000000000000000000000*m^149 - 3907872123040618749638761733605242256684237857127624217500764769842591680650267305094048066383560640619500505866409322489606972045670665439579/2951479051793528258560000000000000000000000000000000000000000000000000000*m^148 + 1412925601115928980799000463421711959042059480027306911749948392941162979475654028110839126974382459544103125026748904301766885268908575825369/590295810358705651712000000000000000000000000000000000000000000000000000*m^147 - 24338063565914738522591925099153154413305344505617371301887852247773726945250471716053285188837553832006754917691607535206272418599800663177801/5902958103587056517120000000000000000000000000000000000000000000000000000*m^146 + 40079511548281752836574852532484845340008659154880287023439455940659740062036227844440931104767169482023155826594941359893226347438998765101979/5902958103587056517120000000000000000000000000000000000000000000000000000*m^145 - 126529647775562852133373525794179057400322027726060295280972088490847402069974636510125918414044209721132637258104210986998855459721351373791157/11805916207174113034240000000000000000000000000000000000000000000000000000*m^144 + 191844613068139969348783202146465103425174602680978218430648004935340039421498166939584820896047698277680438356980780757585497019081715246635113/11805916207174113034240000000000000000000000000000000000000000000000000000*m^143 - 447816652123591800517233423110285653835821014792202392645088733369466010486200873244896180158749032072266643144296718168847261120807462620399483/18889465931478580854784000000000000000000000000000000000000000000000000000*m^142 + 1259136325083363084374374681896408219596580086375995620438682573439982224123067904658419368692343915907081982048818762029571282519765584308463171/37778931862957161709568000000000000000000000000000000000000000000000000000*m^141 - 6831813572653914283645933423117405494489866488067731884205707771099336022208577263962217383097644951591789742885025324840065980918342814714645487/151115727451828646838272000000000000000000000000000000000000000000000000000*m^140 + 44755737538814286739992031936749688351030448655429936770138219416743315678676877583576042316105646737187579083488518799115611051235234691652831501/755578637259143234191360000000000000000000000000000000000000000000000000000*m^139 - 113392276844971225332304362648953853559070210027978573440116297081685107904525496241320815626644737148749320448388222346003730574513043351570867549/1511157274518286468382720000000000000000000000000000000000000000000000000000*m^138 + 69501987704296847828534259250321583061139365147359641340508667104421544891665091459086914137265014906027521180475951289120766106208553555708331961/755578637259143234191360000000000000000000000000000000000000000000000000000*m^137 - 660098961406530737310851460691649636498710743984138203678106770472891684500942678437698373002399947412628159655236252648380146626706921441134683537/6044629098073145873530880000000000000000000000000000000000000000000000000000*m^136 + 759479946060294659731392080416292237401458261338733097985074065199693690183456343228259739697962552542306425961981067750257717901975008303234564579/6044629098073145873530880000000000000000000000000000000000000000000000000000*m^135 - 677921276673599556644962727296585518406107516950740233958495222928786323110284418371629575198282360772692431022610366271804714680774486704248353317/4835703278458516698824704000000000000000000000000000000000000000000000000000*m^134 + 7339642639268929459480257829987443206622826761677798554793902765770857679887469429766662632636264938892884678934755967321930756393632944235265050053/48357032784585166988247040000000000000000000000000000000000000000000000000000*m^133 - 30859574362713143242412982649218402955246034080726677112849622999319060831236536112101762971194873794497686653995991992712565781340436798756646892341/193428131138340667952988160000000000000000000000000000000000000000000000000000*m^132 + 31508170682746474223089762024557463358261357451039764296557439474016381913054312441630892474326236674037101901826323715582383548451711350877223698259/193428131138340667952988160000000000000000000000000000000000000000000000000000*m^131 - 62527018374151194072935742482254897186401362015966894425708845327768546351632410937692956535951772054111524373177430854952419157048410414038577823687/386856262276681335905976320000000000000000000000000000000000000000000000000000*m^130 + 60318765215835676184459902547083888140785832418588687448491175951566302370670674337599905851867045346369585111870435451223135950312170720504783708291/386856262276681335905976320000000000000000000000000000000000000000000000000000*m^129 - 14148928480623529854784782101692950365705682971402487855363626912393498771132645840296219531619720734825799025377005926790091888295633485533924827951/96714065569170333976494080000000000000000000000000000000000000000000000000000*m^128 + 103336959010440984552710460586434382229917794343634553499014412895664124704201889736066200624435420843697742653719794939760025289663219355818689005941/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^127 - 91825437797802855409624900408141706971218980900029025226936897853508765533777003589233733844356994745995525893211610308527622508827894388414812357861/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^126 + 39723733276619046397276863097310548502429299570614550317947464516213064006206184233425169719347959925516110510072449233749529567411317685739317127279/386856262276681335905976320000000000000000000000000000000000000000000000000000*m^125 - 66948748761840034012584829678584706750652531885246062889894456118587522583608207486033778880573493887195899371541644364175202155278017213681600777709/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^124 + 54963918485896099957636871371808144199552424727211825304449972023336060272575377627312886031168878157537833551574873649032358304422955587447372565079/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^123 - 43974968391674113690674314620209394027621083223642200186029915640282804043244604608624018618193580626199333689531796990141020277835654248202414887779/773712524553362671811952640000000000000000000000000000000000000000000000000000*m^122 + 68591248777424344563885340205829816702022146075165019578860476361320507374268441790240290526738395965763576377615123698691638019897172867792075344387/1547425049106725343623905280000000000000000000000000000000000000000000000000000*m^121 - 104314157478146928496850620050061877355294318207936632022248435998893590575876453424961240673139636757857422794342487476663195493219326565679851212597/3094850098213450687247810560000000000000000000000000000000000000000000000000000*m^120 + 77356883147768066436208085897170006018700350874595593423460068611424565532957928778045101292323124470024507074469173505908573702535428097537871511923/3094850098213450687247810560000000000000000000000000000000000000000000000000000*m^119 - 111915366589754289357736868079665939838824602883621042022836587798628915153868048124409951450680956916469518516750013393168272974152595928429140229581/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^118 + 78984863212186939911948250817247757853151772777545592193081627177232126529829489804374678331986557088974393665995442144815684240884623747105911882809/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^117 - 13599234852605365470736887234848971690703174980042586708376457332604747437170125972134690778806758837309659269259419795927231893427108598485913383783/1547425049106725343623905280000000000000000000000000000000000000000000000000000*m^116 + 73128987304318797096282513993991427777495384915323317548658700021917169417057141043492783361519552477086564746197670562211261622640623666514041729599/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^115 - 47984664080127897928470763027384010738339119169112908799270500620742418141679551896468383484098826748960294750821274825687997121619527262615434788503/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^114 + 7685142554738504046291919593257624954623434706538496508682648516579345768193766462475915633883547611360738257790347484239065407317273453473278140901/3094850098213450687247810560000000000000000000000000000000000000000000000000000*m^113 - 1923013642166355910132456988896513665772336743806697476713676943632003590020630998453169373856423961476907877313640480075311357491855274065216603941/1237940039285380274899124224000000000000000000000000000000000000000000000000000*m^112 + 2349654837952163867400288058708973426939265954528887913563790033233662564045602695390703909212878944256829281141860958841225883279105956288935256223/2475880078570760549798248448000000000000000000000000000000000000000000000000000*m^111 - 7010408822878172400187249422671525618157713861029090833836007605651457083570812600496598888570647212785064142033493901986552709532268632227706181087/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^110 + 2043208400493161269097278186723425269555076562567808849406324516949395161967371366392659504529383101193835788019032823863668754104202800152700073843/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^109 - 9308523984660260652127916810728201269827029188320210525490517710511835774057995426031743068484640552611123730561883920318291366017434597226375079823/49517601571415210995964968960000000000000000000000000000000000000000000000000000*m^108 + 5179443706429530171652143772144147823718716596005300637064742016690396109732242900423535453790123471216429855418745265920572570887032733572296082853/49517601571415210995964968960000000000000000000000000000000000000000000000000000*m^107 - 5632243114522070706114130861829262328204506931179974116414351949606554189436359676190054696227401779579303186011635724783784480268015581546582591249/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^106 + 2992638230608486662569320951052569753552602578483677024116069871932652940876985265738727332935168725417061864157316344565765189499398183875346027457/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^105 - 388514270008180470440542773679314551588797032038318831575910899124788519532876511825601742622607603797990210137713178330661194308427258459989418871/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^104 + 1577545557795763451083138700520220678421453265551748859003881954062537937097938850274046883374757529061188988742311739676561689867053395328924262419/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^103 - 156530271477664281791538682943270286535917924085194604309119534337441553173693642181026367162765502571000754417843708368446808546228601799364301919/39614081257132168796771975168000000000000000000000000000000000000000000000000000*m^102 + 189780957498377011032660000570764427127475506398372084939009599943140087888810418446499242770933333918946940403889655107025568442362246955477703759/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^101 - 35989705894990030915268569640320894337188288429693260112330441799893516374432691879776626014198156730040620107597526942026598842690203150569470293/39614081257132168796771975168000000000000000000000000000000000000000000000000000*m^100 + 83403856122609066810695773715612921341470812590641937903226968468568944105770452073178107342002005652129822771316406964539693329556213871589973881/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^99 - 7558649043852085965656043006117004448825300016504640525548046710372627530447067093388782277089251885898698439909377637377173702408056327605063847/39614081257132168796771975168000000000000000000000000000000000000000000000000000*m^98 + 33487127504567631503598024964975462995553194349589311751964970821818074360146810656182800058096728719832027342987502356616249003843577043900786579/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^97 - 29010827456472972815016874112076154966690444813988801787279396887730373209456440042991903027813274628548815371458939830220267914570680142404283351/792281625142643375935439503360000000000000000000000000000000000000000000000000000*m^96 + 12286867287798076952128359550690680443728804836902784547967890207347101735145458952791639999227286579000732340720230455429851963437294523990444189/792281625142643375935439503360000000000000000000000000000000000000000000000000000*m^95 - 10176275797841017365405902401406556357392371453371322053375215507319145567733860556890618553292492206445347592478102655435796670774598731437003603/1584563250285286751870879006720000000000000000000000000000000000000000000000000000*m^94 + 4120487552054083223203403184159716609313294395401285774293882381717205251267251982708480059510903599938649918158513584417875955644797045627172263/1584563250285286751870879006720000000000000000000000000000000000000000000000000000*m^93 - 81568662882869453450795857350257468468200078644381986367741742734882808013700535279312186453090782594792409473904949965794548118630613149199143/79228162514264337593543950336000000000000000000000000000000000000000000000000000*m^92 + 1263088085100932724772493676249629035524113322967744098723011274309298048064340887247769828745729195089280751552815003995014412310262166502550969/3169126500570573503741758013440000000000000000000000000000000000000000000000000000*m^91 - 478109892969066283339842710297636693106503712947488175605808788239087541549942108241679674273077363902803474557826059826267836873235032480087473/3169126500570573503741758013440000000000000000000000000000000000000000000000000000*m^90 + 4423861222153278571267724522804393527167615706858337067853736030113376696571504095624376283719347307223469644065999303217973952920801797642059/79228162514264337593543950336000000000000000000000000000000000000000000000000000*m^89 - 8004578544722477388903834758348432072472669835389873437403676069233808345083469912661539803011150469458718149522780265974092767000071408997051/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^88 + 22657911893737569478993217250312676669555168921787663074294676016660367239548862688096789933121302117334071804285329136087077803727205736896389/3169126500570573503741758013440000000000000000000000000000000000000000000000000000*m^87 - 7838350818945798233883287260056304776311196589512069509718397061540073151557827948968484055961883015381027363149332142661598891377498934650757/3169126500570573503741758013440000000000000000000000000000000000000000000000000000*m^86 + 20711881711644600701847809149786747353691023096945681667426359663760509975218860777099108194650472613002322023907529951623193913823490683311/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^85 - 438317388336541092011921892103679555719022633867294983886358180006520653559951665449417931216054350438327411793746796391323005351450493828747/1584563250285286751870879006720000000000000000000000000000000000000000000000000000*m^84 + 14169163702780676882371027014357150711157706476401951006205883951333556020959578704401914663090543917317419276875512110454752885672712167423/158456325028528675187087900672000000000000000000000000000000000000000000000000000*m^83 - 44776049361964916303359975671763576267625254376427026178056199173438259815744018552321854502176478654611539287559002115457115184866462481963/1584563250285286751870879006720000000000000000000000000000000000000000000000000000*m^82 + 345788639265901469415958638922519470553634487640635888120122394460656017864867611719088786155266558191157146054250869159337206075849580607/39614081257132168796771975168000000000000000000000000000000000000000000000000000*m^81 - 1044080616749326636501607543913034561080391188706394810052480014603243545888756991576463604488891194885548041472353841056417326426696945193/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^80 + 616251968602198298955419047641087067379735802186069325129787645433233339396139388882071031648850776373504115446266381651842435529321130001/792281625142643375935439503360000000000000000000000000000000000000000000000000000*m^79 - 88871760704354138528740998553087907306651809869132879754092594353117682806232882484771281244907494695211425402450306523798406997832858329/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^78 + 50100049384866636640581187828017507458381072785832550450933623634658114833905674899299170527585483015367577571386452248029313195150622533/792281625142643375935439503360000000000000000000000000000000000000000000000000000*m^77 - 3449822156355070211673933907559954691088987421467873379320978515949650917018725737621938006804261371643148739517801523157577709229808991/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^76 + 1485498203241527396721019994815513484264132810943980462905914286598186007109302033823927257435367004168902376205098595490515979589993211/316912650057057350374175801344000000000000000000000000000000000000000000000000000*m^75 - 15623725700080338168066986793585830241700069356055421466296697406157256817414228001288241204733940281986366325136439107724904107311859/12676506002282294014967032053760000000000000000000000000000000000000000000000000*m^74 + 15676592763831980702614990056800080107757592695872660761239344574100842076718299965206810837324913335355425070579637618169267140031291/49517601571415210995964968960000000000000000000000000000000000000000000000000000*m^73 - 15733598834127651442005157616184703332785837705200674122079740314604922691978363868912064531276755011252317649813612535379054490418901/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^72 + 30845789193811100444875796566589966085801005928791914460018128465496053397980193530745988415927484229938165720370389751772306819887147/1584563250285286751870879006720000000000000000000000000000000000000000000000000000*m^71 - 1476435064311647394201588014722693207285657603407554103221505427556235712248131324823223031383082257569447141581883411612497609413083/316912650057057350374175801344000000000000000000000000000000000000000000000000000*m^70 + 431290392276729971246896843363486728653648270005489953622886302187686145614056844192860091580394429204728432377312327354092641357247/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^69 - 196809229642994821380447958132653243444924856737655378240536275213007082169758006025491927313288789924638332352469602077994011040653/792281625142643375935439503360000000000000000000000000000000000000000000000000000*m^68 + 43836071713496660848768763463728626258643506451628256537588105850737612212404890801203059265848810464587501169245560221351955894433/792281625142643375935439503360000000000000000000000000000000000000000000000000000*m^67 - 476502650071675054765144032723006242484915737701442438551500422548527625712626051658259901640817805278585547776878849153537864379/39614081257132168796771975168000000000000000000000000000000000000000000000000000*m^66 + 1010974652751860203243873663450283633015640280183713676808782955519844276917404697976479066383559492357707580681903664905186109813/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^65 - 418588023374938420321836410417061408693417388727307153818374064929137732352145042891665546894000350629624795922993118315351752291/792281625142643375935439503360000000000000000000000000000000000000000000000000000*m^64 + 42270922068333797624794166306602263080299991914564131313684746750928005698880573897669803129863064837297779192805218158778592937/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^63 - 33310269134086531958682705428393620765015790792643825371774578467607163307232305266419093821671921482793391861619544663304296781/1584563250285286751870879006720000000000000000000000000000000000000000000000000000*m^62 + 1279957035366023935066404930546923011197741929745936040313694998118119051284324546574757633768583896678986189713121460862039371/316912650057057350374175801344000000000000000000000000000000000000000000000000000*m^61 - 149861073438169798526884119745686420183066336885412673696909143980484718310997785033134112066431882087694680691982778902942227/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^60 + 437884573698600668509516910084868650337575387887358419835217500558448273544771570682415038561969404816190099210268260217695889/3169126500570573503741758013440000000000000000000000000000000000000000000000000000*m^59 - 77938989867474510762726553918770821753024852286388539545366195835608099429483076503040961983739117694804285507306516332909857/3169126500570573503741758013440000000000000000000000000000000000000000000000000000*m^58 + 1689688408036403860955310170707167119374949210273200348128671108549900734918873869750845200608576227261329358595596320308849/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^57 - 285491299082207002065004287897035613810688770827317600861930598811369617762430789351221755468966115976264326427747402597027/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^56 + 375842858416146736888556530329483118477403686049783388514343937554979245041859040743389769507879944878363674478393562406013/3169126500570573503741758013440000000000000000000000000000000000000000000000000000*m^55 - 60221911117562905246152990370204951715186768494641327196466129258862764984768789731091914809597334851621991414775932686357/3169126500570573503741758013440000000000000000000000000000000000000000000000000000*m^54 + 1174139643973235058612027495833243356614894054394303993616263023884005649095161196940068862102744199923821445623582380063/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^53 - 712883237302355257534119644516691816342606992554818884006923712852381016278916985196005145720962389977740865343289744299/1584563250285286751870879006720000000000000000000000000000000000000000000000000000*m^52 + 26317886166287626360280250771903380495127869426396903357179387566025152869854880800098097813765667447076504493759611951/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^51 - 15118951540657637308921858530520056122189826529323746997136876717291208235189998456514995664860773011630179789491795113/1584563250285286751870879006720000000000000000000000000000000000000000000000000000*m^50 + 263886962224619768000767555550819172624054794018152586012115128393679622753934159834104779734449863040628506977433593/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^49 - 7162426298320924544927898027831058615944277640933544924856745694746524482314382035106457464185098300464463821726171/39614081257132168796771975168000000000000000000000000000000000000000000000000000*m^48 + 9443681976357060293713185656739223375509585058313855281754860986665417249058067717547892093706071513486716821988847/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^47 - 37789971167673783276011249089284737156804752209610861678409447586899036479706858993264147171512122852461796858843/12379400392853802748991242240000000000000000000000000000000000000000000000000000*m^46 + 37582215684877888436790990666253376853048875423481047962280200777407026908985187679938007197367327575405228316743/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^45 - 18134541302707407506473664105112399418697936320409873728849606430288132214791008899672815388524650116313208572731/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^44 + 1060955991238069602511411659898306794654317123103907816859296361861768722002388064532919219781009045623269466707/198070406285660843983859875840000000000000000000000000000000000000000000000000000*m^43 - 240714817228588569460412788103501830113913628505316815384046478789884573937215914206189196910099249092771587679/396140812571321687967719751680000000000000000000000000000000000000000000000000000*m^42 + 6615462527198343379618192840412058507672817240925893429906598096360914428386346458147592241958865922077994479/99035203142830421991929937920000000000000000000000000000000000000000000000000000*m^41 - 140872161866031043244722508626320698464240402704922946057175314431837420056041560114265433466368296448762681/19807040628566084398385987584000000000000000000000000000000000000000000000000000*m^40 + 1134308052544644010418744284503327794383207467212013608355086528889938531647468480634475904188608598087213/1547425049106725343623905280000000000000000000000000000000000000000000000000000*m^39 - 1447729857983645220180241797285206507888344908521176148814806866083613891331528549574441302842952817591681/19807040628566084398385987584000000000000000000000000000000000000000000000000000*m^38 + 174465830442003844299102039117346591148976313379282263145253626095305341832841935122686188924068215947849/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^37 - 16252103517319250653319950599224534937375712973460736265167485144217704822038430802007940403772483612331/24758800785707605497982484480000000000000000000000000000000000000000000000000000*m^36 + 182729426525407283218848660470335185727557623244618222648255595478443888078253693860508539005821329899/3094850098213450687247810560000000000000000000000000000000000000000000000000000*m^35 - 31717745273691994492647575367722498698478848601430661792934796351754777729116186057468531285641816631/6189700196426901374495621120000000000000000000000000000000000000000000000000000*m^34 + 663508679323521598823988562271660323230785925891940274457060045458411268512641741544309476097987877/1547425049106725343623905280000000000000000000000000000000000000000000000000000*m^33 - 53485433035434882251281033785070101514260692489293481398445976318810703233861722864743806642507411/1547425049106725343623905280000000000000000000000000000000000000000000000000000*m^32 + 1037456346781757575877478687367757351834141207805006410659337217426528283258162336656316555972947/386856262276681335905976320000000000000000000000000000000000000000000000000000*m^31 - 309616966925514086843149334583392289736723657860545015377442849931221766395474505503187327996171/1547425049106725343623905280000000000000000000000000000000000000000000000000000*m^30 + 5547885434460479763262429053966872452185704820115791988822444402973304885720865899898627854159/386856262276681335905976320000000000000000000000000000000000000000000000000000*m^29 - 381587639167611324825360591440410016464631701470034771776830399062193717793135394334961165777/386856262276681335905976320000000000000000000000000000000000000000000000000000*m^28 + 15723434341222749209542151370109500756852966913407609018032523259327115631824519373526809/241785163922925834941235200000000000000000000000000000000000000000000000000*m^27 - 39696404621655956039675736836122737896381214037516442832881858371953036488988200800790811/9671406556917033397649408000000000000000000000000000000000000000000000000000*m^26 + 299431834966608939630411184899209253784827228534658360978217458455347729043875494088733/1208925819614629174706176000000000000000000000000000000000000000000000000000*m^25 - 172505574669530631048149039656910718680834789092775255737988289591174151620938248830393/12089258196146291747061760000000000000000000000000000000000000000000000000000*m^24 + 2368314329307101847151324208146483071602100727947411118886249778936804774582731378907/3022314549036572936765440000000000000000000000000000000000000000000000000000*m^23 - 990101730106941960950579150530876549776563106780946290079121615337318530930912342823/24178516392292583494123520000000000000000000000000000000000000000000000000000*m^22 + 12286284195005618245090133173234855421108037090197289499759650736165113723783855219/6044629098073145873530880000000000000000000000000000000000000000000000000000*m^21 - 578083803764967714146511305611866830432819503053421264942975524645183502870358289/6044629098073145873530880000000000000000000000000000000000000000000000000000*m^20 + 3215673777474724557012450385826400985601696541725224818518891224461167954750259/755578637259143234191360000000000000000000000000000000000000000000000000000*m^19 - 270025086476506326678250475519001406046530516220019338899601350360634671217031/1511157274518286468382720000000000000000000000000000000000000000000000000000*m^18 + 2666794030248143998274326273960232383712028310191081428873624310207686378697/377789318629571617095680000000000000000000000000000000000000000000000000000*m^17 - 98821702279732284339288677584916611386749256216105445849689132081853796883/377789318629571617095680000000000000000000000000000000000000000000000000000*m^16 + 855822979381702651989443898443498410981899711229954330026174893566089819/94447329657392904273920000000000000000000000000000000000000000000000000000*m^15 - 4417137479742437129526378181154420336402970483476753121206940421850757/15111572745182864683827200000000000000000000000000000000000000000000000000*m^14 + 825629235548860802225725123248641817105403993326978899585098477453209/94447329657392904273920000000000000000000000000000000000000000000000000000*m^13 - 22775659065611983932363463794708803294110095207933633555101706639699/94447329657392904273920000000000000000000000000000000000000000000000000000*m^12 + 72015687351713209158487587976964354984278243984603014023780548203/11805916207174113034240000000000000000000000000000000000000000000000000000*m^11 - 132712793652635090398435495012523583083752557012275075095774881/944473296573929042739200000000000000000000000000000000000000000000000000*m^10 + 3451274582762008042109178169405684310604291114387589381247727/1180591620717411303424000000000000000000000000000000000000000000000000000*m^9 - 321009484247031662422545021141559455720388364329957473780759/5902958103587056517120000000000000000000000000000000000000000000000000000*m^8 + 10300258544912003993801790155425369228041983682376260861/11529215046068469760000000000000000000000000000000000000000000000000000*m^7 - 18830674917750619151340424318816685034023467240608672891/1475739525896764129280000000000000000000000000000000000000000000000000000*m^6 + 57263959166845028824762872840337758976258523495010531/368934881474191032320000000000000000000000000000000000000000000000000000*m^5 - 576772955248435133183529506972505323661095444199861/368934881474191032320000000000000000000000000000000000000000000000000000*m^4 + 577261179376258282289248131578058618022681718259/46116860184273879040000000000000000000000000000000000000000000000000000*m^3 - 6889370220662518429050117965893755190213283271/92233720368547758080000000000000000000000000000000000000000000000000000*m^2 + 6808920729986316278135022765881208772162329/23058430092136939520000000000000000000000000000000000000000000000000000*m - 2675001801694382128059970103696470689837/4611686018427387904000000000000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^3 + ((110852055804825433917/931322574615478515625*m^224 - 15875030098342466831358117/4656612873077392578125000*m^223 - 1325953433685193843368330274316247/11641532182693481445312500000*m^222 + 2838616831619445446663910544576992129651/29103830456733703613281250000000*m^221 - 1569368957792246226098906956852627694630443059/36379788070917129516601562500000000*m^220 + 2249210567660464954688239621600378982796081876721713/181898940354585647583007812500000000000*m^219 - 561087232533757459438560981206416703865999092938334123247/227373675443232059478759765625000000000000*m^218 + 15608248674796018375235752600795375097335315786436097346401633/45474735088646411895751953125000000000000000*m^217 - 1338548458833276041707731702762594172407424448702809759860280137/45474735088646411895751953125000000000000000*m^216 + 90874358896945233637498027238983204716997884106196529216653610693/363797880709171295166015625000000000000000000*m^215 + 146357010337905965178479399267573857747541774157912195661973701164987/363797880709171295166015625000000000000000000*m^214 - 933984815659057299219692506138464905197270253288821445355095197535206413/11641532182693481445312500000000000000000000000*m^213 + 23188689596663103514157929498955975709702315432996240566092149054096212487/2328306436538696289062500000000000000000000000*m^212 - 8686656753283639902144478083381776091989479277055953580763334206322454706449/9313225746154785156250000000000000000000000000*m^211 + 52088162397818424073261904311796395612772808154620666902587946379718473810940377/745058059692382812500000000000000000000000000000*m^210 - 12819103085950229467258216467860848334182499419275284191965177868349968964651721069/2980232238769531250000000000000000000000000000000*m^209 + 1309789058448051691560216870950373919765819231415337457011246273128385740996988054609/5960464477539062500000000000000000000000000000000*m^208 - 446068477299430243492595606353752421139011267389225167428635198429550658927370784500237/47683715820312500000000000000000000000000000000000*m^207 + 492884693841351910402503923791264783468364834101848438042992911689583013479102837863231/1490116119384765625000000000000000000000000000000*m^206 - 7319762389246170229378542227115058319765409298827251200411693111968744645023760070643429547/762939453125000000000000000000000000000000000000000*m^205 + 168835575966195904444632083729559583956681210507658297745381600052402278654241190891483021551/762939453125000000000000000000000000000000000000000*m^204 - 45406551064036602065213013764354086692875384203938159532833538708505029310166245788978449660039/12207031250000000000000000000000000000000000000000000*m^203 + 1455783743023813824586114707531259835987424843373076672437302736978739686813077642105487222489167/48828125000000000000000000000000000000000000000000000*m^202 + 1062516611976787783304498081409465268976083622600679024631785834199678916554879347106307720858613/1562500000000000000000000000000000000000000000000000*m^201 - 14755151950367988565888134263362371779105988300612344251555033037682834352252628289353830241704811979/390625000000000000000000000000000000000000000000000000*m^200 + 653017673035627607187153147299104733416980047354242485774390052544383863468632561466972940472518080543/625000000000000000000000000000000000000000000000000000*m^199 - 269595881420805244331441970445755296895702557774149571756452083709548656224780644622506289819471404084159/12500000000000000000000000000000000000000000000000000000*m^198 + 18220704044399415122692506572822996511047288108432947162371572037118867327404621492198671137324765858040637/50000000000000000000000000000000000000000000000000000000*m^197 - 1048039966374438942682963147402120478665535885650399505028975024791777073791106506298338936138636689660368717/200000000000000000000000000000000000000000000000000000000*m^196 + 3277099322767646578391949955566655768961685483041238655150793331094520800784056273163678106048789404109955161/50000000000000000000000000000000000000000000000000000000*m^195 - 2314880313442800851472183752916821701590089773649245389371370764438747557024645155436895286611188491156149397471/3200000000000000000000000000000000000000000000000000000000*m^194 + 1823054548670721340254590887362408657684570591534203830047470824018043358082077242581643043226913099760346460673/256000000000000000000000000000000000000000000000000000000*m^193 - 322857442000086826279023115326970083103081028428246721145401667378979332966908432599299997106707875386633197975173/5120000000000000000000000000000000000000000000000000000000*m^192 + 2589678833261365609743283420269341548055121914593361679173303712569644954838543032553135047671541311265049379662721/5120000000000000000000000000000000000000000000000000000000*m^191 - 1514387765352799253447158963972693526535376726682259107117019421857757404047631158698583285345749288996678140888490563/409600000000000000000000000000000000000000000000000000000000*m^190 + 16225704708541437139412912878957701222351070558973410979223615427276806328172168096665019957192045198257039500002817123/655360000000000000000000000000000000000000000000000000000000*m^189 - 2000057178819764650805442203409302994120904646277078695723646709259862545604335289977175908037020359354146415585128632523/13107200000000000000000000000000000000000000000000000000000000*m^188 + 455699128676079356217356926041295448991765370034715051055263324679055707984692893967623678990249758869961089151101070221/524288000000000000000000000000000000000000000000000000000000*m^187 - 963186660555487391143013873330022849984326880751351057332210235575122275538881100239329574331034780291902662655762110906911/209715200000000000000000000000000000000000000000000000000000000*m^186 + 18950633298994505941154269195429021352054398460057517310428871350282016527704281740482594252343737282426233266064806630191031/838860800000000000000000000000000000000000000000000000000000000*m^185 - 34816352278460024421381503767927728710281834739399178868366088262139199389332124740371536407394576020274883214094977773096001/335544320000000000000000000000000000000000000000000000000000000*m^184 + 2995218115915849027588039572281938284648578668899239430487633496360824483130429434870956986387763728918858648673716938718943771/6710886400000000000000000000000000000000000000000000000000000000*m^183 - 4839664513972849078932661603514471725619375341182720476300978672535056167943834997510525118093905225775747964035827775120122567/2684354560000000000000000000000000000000000000000000000000000000*m^182 + 9203841241588843292967037276339216585618975033730096193546198551643835969474917319893435153689058223245622773738496491246069747/1342177280000000000000000000000000000000000000000000000000000000*m^181 - 330467724476729484918682594800481903746194161837328999477908417071782828431895406553810560747968475429518502284323148417153857569/13421772800000000000000000000000000000000000000000000000000000000*m^180 + 1437453895055839885629947098238111482534975822526364517844462097188731060508183026048868072641547658023226621851579293764144758763/17179869184000000000000000000000000000000000000000000000000000000*m^179 - 3708354653983118332318536572067386127190932183482189399746360635183164754053731613540309772273624781927969864936066796063616138498063/13743895347200000000000000000000000000000000000000000000000000000000*m^178 + 45518481302469562824271403634821530167031158927958772773563557555748834410384126441750400369156107756232930709922356056111217458486753/54975581388800000000000000000000000000000000000000000000000000000000*m^177 - 533261308441754332356002808637392238413964286645691011665038825081022573988034153371171440384641222092079396353718173060163961123433319/219902325555200000000000000000000000000000000000000000000000000000000*m^176 + 2991033406640502276937984023140567641139592261618042460831201979206006481452902164804746339124887741593233029069552276993969503839778027/439804651110400000000000000000000000000000000000000000000000000000000*m^175 - 32243016539164044144869527356684583110255898021834079793984825565713802843617805840055091173289226193570401213092646410621664017647819451/1759218604441600000000000000000000000000000000000000000000000000000000*m^174 + 670581155495049451854501053073812295801684672709879688386101510414945932768798584592034105064369629519617444634476700604878420224636709921/14073748835532800000000000000000000000000000000000000000000000000000000*m^173 - 3376972718272043206469095737809370140483011591960998556557091705057909003876976996866096459077508671108361476602262515276916442462883146359/28147497671065600000000000000000000000000000000000000000000000000000000*m^172 + 264598529530390017427845385603583258806464229571671120542733280924229707456516611216000343768298406396611171111200715368828940429665864091/900719925474099200000000000000000000000000000000000000000000000000000*m^171 - 632363959080709591297529844162550960217203926904870757906959905402127667452706405852282033366733288513774329193098224830774837275657485916649/900719925474099200000000000000000000000000000000000000000000000000000000*m^170 + 5918208274755400145418373410096190102128576732200219778680816979397972450693416325389457122634936824253442236450305566347023837744285614615217/3602879701896396800000000000000000000000000000000000000000000000000000000*m^169 - 54334637571571721028332630880115307912704364106408412589519130892482426419431165184973249782327390560221227192598102286639074612550476612583851/14411518807585587200000000000000000000000000000000000000000000000000000000*m^168 + 489768599359378000876152059667126984698296694964910107249935560042143002908069986221403392218711605277802819928881486379062415808781256761743737/57646075230342348800000000000000000000000000000000000000000000000000000000*m^167 - 2166500926709899979569067178052216520502481517262347765174001401033812834060628238098049140211405028208523958509104275698553180078482296812354587/115292150460684697600000000000000000000000000000000000000000000000000000000*m^166 + 2348516810512671087113816292459301439692180550547284530905550939537955661628801025652077940797723001162690089571875638139715145961148651769662933/57646075230342348800000000000000000000000000000000000000000000000000000000*m^165 - 19926204649675469180685871364642049367302187883745856875475236845945225132365635450818867338218170231286402812075835158647282812622571633373304941/230584300921369395200000000000000000000000000000000000000000000000000000000*m^164 + 165057476009087481071657565625860610782355891087236049221177323115794735079764975206866870459937185250616735040238359013940420477275243461694315053/922337203685477580800000000000000000000000000000000000000000000000000000000*m^163 - 666029935135154940803446095466491719961287294047103689022641884140943628081370592453089143565447129359870421287957369346490434038382795076312289059/1844674407370955161600000000000000000000000000000000000000000000000000000000*m^162 + 653399842972201669338346513434819852551348149423218127328225289942407522083586266386829632687539813169668954461107284171456462274578225551917245823/922337203685477580800000000000000000000000000000000000000000000000000000000*m^161 - 995938685267559651550248733684965502772586492687152966538108028860681419068904293447483380579889514103880872830022605354843014958456538672991622859/737869762948382064640000000000000000000000000000000000000000000000000000000*m^160 + 36812730543194741940326306149701431799525233666867786295893735491459827076162586817996209800146880532562799868865212731984030783568443617365655894933/14757395258967641292800000000000000000000000000000000000000000000000000000000*m^159 - 131889238884339857613759361247795727967629897759895848265825640409148840726393076841644125489554924938030524292637144792840717955870329029782060737183/29514790517935282585600000000000000000000000000000000000000000000000000000000*m^158 + 114448410674729139306945924687120063812427351818725034034833934084076884561592493538287157185726737091390778058779248622583330892175457957872520201311/14757395258967641292800000000000000000000000000000000000000000000000000000000*m^157 - 769586017393751505456809321979896317392524727360483731332887918377873184280403832035991788529202399634701459101811255663364082841135586043685980426729/59029581035870565171200000000000000000000000000000000000000000000000000000000*m^156 + 1002492446945730841364770898807567475003093951036641588160779230731838353458382861267232672100681652750853958558878305732004967197195569426334951173213/47223664828696452136960000000000000000000000000000000000000000000000000000000*m^155 - 15812936959983254203862639563620391679939778312067176999399232728517088574462795743022372688773056521569404631277103563548524592838093868981374927737111/472236648286964521369600000000000000000000000000000000000000000000000000000000*m^154 + 12083901398807386639668834830858479829231316817269920031631675981333396542143340901500627610360359869959842384843193839397555338239277709834014643657971/236118324143482260684800000000000000000000000000000000000000000000000000000000*m^153 - 14319976827847106420898716312877378236919627403262749472680099566588532865946025166389580678689353681219552806430370815707153065581270747652819157252373/188894659314785808547840000000000000000000000000000000000000000000000000000000*m^152 + 82265307808116102230637323924191415327129082987044912504853322879150645639811523715632590175251233898903528352028877611990235558919560224751758012029399/755578637259143234191360000000000000000000000000000000000000000000000000000000*m^151 - 1145942503204190488000415886533415055689811434790316010851308090837010938913496623632058340519336628018922451967540202562010194977576204023017724031872929/7555786372591432341913600000000000000000000000000000000000000000000000000000000*m^150 + 774427781370116188468586184250205056775286395244073190062509266131997403100061704463167739873017793075842268535866336559258727071788113695725285104523151/3777893186295716170956800000000000000000000000000000000000000000000000000000000*m^149 - 812821043109756253741317091592391470025601265408297692393004770853263244289927222337141521380255403803680199477158428898028954925053322851968762200946611/3022314549036572936765440000000000000000000000000000000000000000000000000000000*m^148 + 20710918971806814056827029696666991067893344803190119589515047968784047297687018056155634611534813147130337545728121079232545980753097432149699444198428743/60446290980731458735308800000000000000000000000000000000000000000000000000000000*m^147 - 51265710644759782440218664999186510155287235155840644692556669427367677360172473676703235245662892248123943237026637623359413535321102694896549841121105177/120892581961462917470617600000000000000000000000000000000000000000000000000000000*m^146 + 30830976883647399291281518321742036478350206935987472545709511058484594479139188110420431941372974005996968564114721001722316645944334033544283988160967953/60446290980731458735308800000000000000000000000000000000000000000000000000000000*m^145 - 144210008954373649936313769313368563942651090562391841479840606209856492126113200991286478323259769365500796637441110576796173485921944074484157446898647933/241785163922925834941235200000000000000000000000000000000000000000000000000000000*m^144 + 131205309613930109568486089358809528428066132984584374620757951338743236231204784001558159655870260159746669179831599139634627394306238209662072326108063163/193428131138340667952988160000000000000000000000000000000000000000000000000000000*m^143 - 1451743368874318448947946990966265017205682523915702227644044850605931075371175127812398696628392507490090292374029314820074436720194148982989199825698494341/1934281311383406679529881600000000000000000000000000000000000000000000000000000000*m^142 + 156332560425974041170915119580456372203948224360426869539573827618371985857409498890626908519035879722688824368429817119999991247345102854279058668109170277/193428131138340667952988160000000000000000000000000000000000000000000000000000000*m^141 - 3277954965338495634023903747881051882086868844736986113400593226689809463437961268144752100689330656404492959452479709535289299185779103690580735844909420211/3868562622766813359059763200000000000000000000000000000000000000000000000000000000*m^140 + 2677425146566571684501292116553796289910670679029442277442575834275567656100694428519571331506625669855282470875262111345042680258766957452860576748886096927/3094850098213450687247810560000000000000000000000000000000000000000000000000000000*m^139 - 26630143470042515207491474931201460189879407617991915435578146271391666851271346200528112836156846578483433884367557076108997665651548538258839565538396641253/30948500982134506872478105600000000000000000000000000000000000000000000000000000000*m^138 + 3226240065137802843841036388027447986262266840453331001206356990401530090242288674593607040099467977075424914142812495135471086060310387931853159965847385259/3868562622766813359059763200000000000000000000000000000000000000000000000000000000*m^137 - 6095598813560676274703165304982699980323038524623500913190409088607644311955097296688050533353832291790363543009851908312944654566163399348598832630427614119/7737125245533626718119526400000000000000000000000000000000000000000000000000000000*m^136 + 22457254812853323894051455927271609087716503532168241128250202389332712127736074086449730581253477614600508741001667526972568533315769447829406245011033746987/30948500982134506872478105600000000000000000000000000000000000000000000000000000000*m^135 - 10085706370185191944720216821535120747214374083351745446772849776488139660554994460667153900377070577592481403478542269320484716267472494009663714186309451259/15474250491067253436239052800000000000000000000000000000000000000000000000000000000*m^134 + 7069340946394523721242663755827207355655321428916028897335950412721468925065037339065513010725615461447036437986130673864025096207081450113997263881741057233/12379400392853802748991242240000000000000000000000000000000000000000000000000000000*m^133 - 12086295137085477878563674922415587342774749286220271315003987581075983400697114415215235700669174631920588780391154401960147759905119420712593422379729835631/24758800785707605497982484480000000000000000000000000000000000000000000000000000000*m^132 + 315081615197033967761571013557156657789736793824660208802272018181235633866949079837185067929804400133764596779502636523228309872237077818198737558868814837/773712524553362671811952640000000000000000000000000000000000000000000000000000000*m^131 - 41049494763043242654669031784554359145920865121727977799351495736657476918169734303041989554387895712288418767845136531085234322268446512595746620669064382473/123794003928538027489912422400000000000000000000000000000000000000000000000000000000*m^130 + 2039494237908210558242350954156259877492591725338718882570700184240600631205674541209219953310443825505123567226455914702714156933139610949660245940449382401/7737125245533626718119526400000000000000000000000000000000000000000000000000000000*m^129 - 25329564672914844179268190578146916338328738487554050669277687531559548575578315827672840813593471848081542726019765246315332664730186308849580282355830071143/123794003928538027489912422400000000000000000000000000000000000000000000000000000000*m^128 + 38403452646156581517959441600208135081184958020476353359193554301610729064511742427924478472861667796419372200340018349744358447886166630671347972345757140783/247588007857076054979824844800000000000000000000000000000000000000000000000000000000*m^127 - 56873884110633563256515551657424120189680623357084346057831921611501572416404428701986678152835247506535573672214559586622640299841519321326177440453669885929/495176015714152109959649689600000000000000000000000000000000000000000000000000000000*m^126 + 5142859233987897329741104230598153664173425752546239451667055997407131556733921557272059753746641991425342873051800291050120076712604242322660577015623042569/61897001964269013744956211200000000000000000000000000000000000000000000000000000000*m^125 - 14540553020273026062572981491976921069756059342806276159027433683250176548017854303793773365031220054897028338661133249264295161646654935032030697592567645569/247588007857076054979824844800000000000000000000000000000000000000000000000000000000*m^124 + 20087401758945283441225164576860162152473490288102123834285854746996214437511948549904597429770256067367553850051673220071987434955001104560613544077127860171/495176015714152109959649689600000000000000000000000000000000000000000000000000000000*m^123 - 2712200696424556711832597715681785212995496549641410651713132654573795719342966960429152051135242081402715114993545550949020732360987079883934309599824230397/99035203142830421991929937920000000000000000000000000000000000000000000000000000000*m^122 + 17897837778903325272368547594231914165783880090592034603278490762683242633221796046471371389996369832140767393119060391431444609399854347566540220822811170401/990352031428304219919299379200000000000000000000000000000000000000000000000000000000*m^121 - 23092575689621869643810370129035908324466060297428517843116246609374400846002175573984683779149359780017500889760618356072533804379533013294122398990169096443/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^120 + 3641385697377457959472160579475562873331165898025669285751021634735695402646484494818579844760621674364583700840257227839916048147872678150876205696076512167/495176015714152109959649689600000000000000000000000000000000000000000000000000000000*m^119 - 8983384916742318264886943844173838260526830091836307434130675295694650726714983143744355636453794185520331284655936756201557921131975475329495660216442652567/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^118 + 677276773196400278295091658107911657583440686106697836841708385707070449128603713742903306624546659425972614643567366104114223474122778944718994207086322439/247588007857076054979824844800000000000000000000000000000000000000000000000000000000*m^117 - 799017477399544618845106062569630994895345211069575483649578309931419724122081441447400952258355047968163671848056561590037581326717026098078225157078874221/495176015714152109959649689600000000000000000000000000000000000000000000000000000000*m^116 + 3687982394719912755332363967500619342116462341608113499713895893255411935101351958694996746654824410078586550919335779340994469630468838195340842492928521521/3961408125713216879677197516800000000000000000000000000000000000000000000000000000000*m^115 - 4162745955830261053036890922404903565519140772086453103144724009656859929908439415009647247747726558135932498918191566785946155977983983323860891904112445439/7922816251426433759354395033600000000000000000000000000000000000000000000000000000000*m^114 + 114911391733862032595562380933143418894010807278900190925450037989386589560832271088596234326837805224832791754863139919731889412842843082539140629708636893/396140812571321687967719751680000000000000000000000000000000000000000000000000000000*m^113 - 620668352365640729687572615477435116578628545630776796832980564039899574820053813059315013645142406051377460645752248611216021055787838826558610298916913813/3961408125713216879677197516800000000000000000000000000000000000000000000000000000000*m^112 + 655991801827052501257383989982928261151894672906491934779744683256136995756673330866631087834361157060182897938882005853670895743852860416239788973307876893/7922816251426433759354395033600000000000000000000000000000000000000000000000000000000*m^111 - 84798126528852499309696047292063232857079830871458005723490245271620253108325109881203098541394460006015278356311560019373349833612243553594625037890382569/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^110 + 68646381527533626813751842642224843577620781644891787916739465408379080613323785262597764251600542704646767411386442026231314330954242644056537172877140363/3169126500570573503741758013440000000000000000000000000000000000000000000000000000000*m^109 - 339871745239546662091719724741433281607558887898837510588376287666104684348690501924704645427027881410471458842538339407515275058642077500051701090966080257/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000*m^108 + 10291977970599880773925333860482328771789320350766458394920730968553098469169415823363842834113208077036500212005966595015829136782074559473621768558464981/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^107 - 15616268812827867635397601609928443378441563046122400204496375772917748419874110985923860196866310192162097319086593479526946735634620306245206409570718351/6338253001141147007483516026880000000000000000000000000000000000000000000000000000000*m^106 + 566156853570725555787673021189723912978865750542849996253675843604937243293317577227082321430963761724179527483288713406328946244332363367029500001955217/495176015714152109959649689600000000000000000000000000000000000000000000000000000000*m^105 - 16456656063392676477395533172735520212597315373292665504551851156668486799151850407956404947301474489921082273529270186923084837699133906062157924186491179/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000*m^104 + 14630672001380541869534447335499000922798920186987863798535574710982298625078072708356989143084246244285203762346208018590397168835843671546961095217294253/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^103 - 12731082796640187337652185653028538117725234581770188224359659380569405970257390298069988173266576979412131194429140037280999779765135063907786372177285123/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^102 + 338846884086601208140678614151953390185765500107727267208924513258356353843585787388969818057804268311033604821344992015777998459304884165706299945812987/7922816251426433759354395033600000000000000000000000000000000000000000000000000000000*m^101 - 1129914304606680985816053055573146559262074505090829751384385176633830140738082353821799036264166504306852359130951037256363704790475162742277983976466099/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^100 + 921990401824999432157451887134275230476695076274834237598373062342406877784103993207461414502470532105367549452186698065853635140419516064834254315126873/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^99 - 368196229058581058028851897352513008049077729976225664196324909640903202964245669868471099919599977983315203287390074285010593939723720819928181478270933/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^98 + 57569924002260865536578031662597725365605155985493114451395852866119522325324143377547742161323262348754639244194029641045496749307715861678927443341687/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000*m^97 - 220269784220908752796144369391338039749252280520956402545881716043364061686527532989820375356536890810657720441583672227351824768179807894692081232861977/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^96 + 20623145091796013962210538957714406367626245342408438786231423627843280236797370380425663859565380776783856414896740251140145275848082647586801475713267/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^95 - 6047856682989710013019274266160936702355903873875356833343843722148252974058755972984513768675565084369985164582536824257755693740490918299534129975157/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000*m^94 + 2712432312542228095098173629760483480943061471584739753217491171486675378080822562639286806944401675717507019327358981145883760647780639688029980316447/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^93 - 1905107379858672729755964705955146007047678279335205969078357568749554709207497052317554858704013938283413548447164454420847541264814444309251212761817/253530120045645880299340641075200000000000000000000000000000000000000000000000000000000*m^92 + 13096453299276976782720929307596910040361526585737615170016701175848152770606674295826461646018095409843440081068896593924717560328286153726481795947/5070602400912917605986812821504000000000000000000000000000000000000000000000000000000*m^91 - 110143877195434046526672761040005501115935195228437612198957268599205775556070611123195503821436842897758083073126772352025741201166675760198933369237/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^90 + 14505620132570905683666879139495165532834082629652652283124500486404835094421507634162156279687329993302699903103362262078523883061214396524464476679/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000*m^89 - 46739771247102068976649765409264306050370676869666388632627767257602742750866421290694384852520106660535275376296432214156831965795996876112652957569/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^88 + 736926837755676826306012380563912425801501232180152733718627201045922838681805271875706614036984005005338474676350621819602811047651438152933658037/25353012004564588029934064107520000000000000000000000000000000000000000000000000000000*m^87 - 4548005068802768968347922488589710097432459493294803872748080217653167311260660523677145188586784374498725483034601788980733932634934570724436265001/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^86 + 171662596304220530165079310226665026237212538556729258961239116939391479919012664089234859712397767805323422789104439030113538207294906389993449051/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^85 - 1267990465424580677878611652619478316053015003590984991866115722418054969338894606889808309110085178071314891238284673376636094540948969540958029/1584563250285286751870879006720000000000000000000000000000000000000000000000000000000*m^84 + 7331238020802423502428974690752476376088852025931749368880131239084326646057852300440018036533497412915205303007517887134733219263230668032264039/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000*m^83 - 3317669514224126637536145613750041360125579741064370307590497762525486661129841861020978753461923226209239370910133807393428625986389534149709667/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000*m^82 + 2295011369351278359063684375214686640566496388752553319346698684623288096355906903804415610645473016387210090328812437327827161134895158730909013/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^81 - 1242429526442393875213010236180591568364631784478604835906890372164227755125231118850339663008813019321237973338906534316924434243763562698470349/253530120045645880299340641075200000000000000000000000000000000000000000000000000000000*m^80 + 82239623857292196786609310208302115842111726507889037759213417127277999676201928573994640965618232744773176078583115963819576347424299379339633/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^79 - 85189857521484125835747697231744385877840515064092897452881050252484022793628974802746357563297915102011781318704561875849068479633842031906981/253530120045645880299340641075200000000000000000000000000000000000000000000000000000000*m^78 + 5394049545999219843935355521461414042157117389613395839806934177775898068032193792040044560426853220546204100217183640098956625442469431976279/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^77 - 534395414895577253537122858940512890588288234581388296767680143458733981513586754629101314968912024487213103864065214364697115089453223845623/25353012004564588029934064107520000000000000000000000000000000000000000000000000000000*m^76 + 323556023984501492236705271537917197892448835314786411739930539086869846647571504074381740911354003958415432485346223377484978683465004075051/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^75 - 76614503729013478999328917114936072851999427042358913816390429301662781011668157659134408861576888545497513732678751241536688521452699983623/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^74 + 35470765085304594736945561975644393883833067524332329603540581173991255213180055524637141340289175666319275994031619906270065199094928623871/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^73 - 16052732350065860758810638803545393437956166148679385687760715699106508357474156836839416869262736970010414221305337052898808374230483161933/253530120045645880299340641075200000000000000000000000000000000000000000000000000000000*m^72 + 443786820004856174197214598205696978016225871712188878576216473377111185219505131500794062205320550888113826548306389567602737207954057133/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000*m^71 - 767347855781845664689210852412286543249550597357377899274394767843900590540097404003469342094604722110712663397430609421947311801058124827/253530120045645880299340641075200000000000000000000000000000000000000000000000000000000*m^70 + 1266092290615283424853506983566974732337167719851524790248178570686571856065599962810566567209850928684249012376335536943142252370856259/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^69 - 2089937760262951019874814467833322726115263498759669274977754415268556110818072871423446613763679022451470342340387059682833789203263737/15845632502852867518708790067200000000000000000000000000000000000000000000000000000000*m^68 + 3370024902493814607492793470448568637416854544966552231620244392873594057224793810732255161430056756982255544346243449833972778349776457/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^67 - 331725138363854688270985932837740322425050623886693694015964607115835651715779751179315306451211109131517605214500024219872696261084809/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^66 + 255099538359071605686509887302675230938071385859068861451503979549526282692205204283475069788036203894853210219238496549764355561530559/253530120045645880299340641075200000000000000000000000000000000000000000000000000000000*m^65 - 95771039067705039934300716874740985955285631966928410268219122146561300212619144211459819463125528831667587468126462602430433937889477/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^64 + 4387485808940053453919682825065045547731385840397987793633495830385466727114465925303102970367724758991620674788411446930160842132479/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^63 - 3138949861525389825905381866378652000673832866979663073247412144877764969028775674993071392472335348860171538148347038208772101676389/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^62 + 136967211870508653800067445787697845331386673898653328898222224660994588240727207800456669170175174368507299621217330697403768978303/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^61 - 46648203564515851971899902881974425419428451819786533798468397020677700168159845891712060307357414036464308877003560270304451989481/253530120045645880299340641075200000000000000000000000000000000000000000000000000000000*m^60 + 3874340401739658090567592826869541251004869927561204935162970013173827660968590290882265262078242664148908812303323389537052119199/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^59 - 627623730526032792618662250939756730875896177656267350457182610314961627587212797457336542300160356947145833388140311972445944799/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^58 + 39652393941076263309189267168481346551643147933273694636226463175418637836210850399253861975457669415045235671298039576157459683/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000*m^57 - 12209926572203681644235527436666817340745712103987642099394962991342818909157664040270330386461927879560684263783967658974360209/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000*m^56 + 2289973744971990402838258052880015635395274711584133160287196314045907538719508069641182570547143355869565243274255270262240649/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^55 - 267797681703397326572185075168477121470342467602037872447491160783578868383433685136170489203342288255395706194502544801803793/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000*m^54 + 23830422799328136467282542681072422227852001895398364318981738418558053207498366743926405067188076711371268637281449204915673/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^53 - 3303766204731048624961832533104647864852215430364284207536304480340889095156657582234270904723421165603882446812293805000951/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^52 + 445848787247896365443466408968767552776955002352263201872321927257667257824730760737678195337811928804770993924343216350561/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^51 - 234200804633148793167492252805333751556166008328088233324526440883899059937390713010993177918161751195732081205451764392827/253530120045645880299340641075200000000000000000000000000000000000000000000000000000000*m^50 + 7479746243198615408038458011733519853850618447304798259031358209549841672874909535668847843599432754115571546020718415457/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^49 - 929204144518725653228317316935871477128619934755555716858402394870235048334454857633028335250809696299603922891383900429/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^48 + 56106336558096872307133115463695350339081591631352893058290308955153344947466478559122666163588164140407799042978454847/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000*m^47 - 13167762534878399531616043895013761077296308762344399445058537752167089413550370843807889084417444938109126707746208593/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^46 + 750439727347262838410925444529507334838413383193617770559580092151463621073000812690732179476239326379403047333647913/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000*m^45 - 83047953115473120395325445883211116449645540159215788634006318208908629745267749959267883010931481098949929720382919/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000*m^44 + 4459615361116965125539751588682860712536195064877528787797528109199725517590056557636012324896554232555178218495823/15845632502852867518708790067200000000000000000000000000000000000000000000000000000000*m^43 - 1858391274128248727447281086612101506245693197657216138378767236077012074869662439320959936824951796595351766403491/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^42 + 9385412549415370862371867721053164451820318073985690758182962633300115654609195747985640559935739604264599220927/3169126500570573503741758013440000000000000000000000000000000000000000000000000000000*m^41 - 1148284777250565380168226383212677388932646912540893670853617667509452111714849904736413358650059436262296675881/3961408125713216879677197516800000000000000000000000000000000000000000000000000000000*m^40 + 54426078110163245430558352990797446375525657192135625116101562488918609603913082893615084772036341810460187749/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^39 - 3995153947444899730920719775034225235882421272601014165516871811096866441201467851278852046944073148806146621/1584563250285286751870879006720000000000000000000000000000000000000000000000000000000*m^38 + 443264152132494664409677725388503974891539648607663122418664299053772506946838729986775639319709281222997829/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^37 - 38034905282836453392470920733668354706805978691077068572824341896018358297084824842068589801147893324642349/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^36 + 394106941627962122420000109998034004225135366121952517714808602801178431178099012437537017528861744828339/247588007857076054979824844800000000000000000000000000000000000000000000000000000000*m^35 - 630741008524933051172957436503990563042785020869209350724491132439277067779104336899629981228531075509/4951760157141521099596496896000000000000000000000000000000000000000000000000000000*m^34 + 1217157894591296423314292592110342542408935776939732418080250741612390305553706393878707511147610236399/123794003928538027489912422400000000000000000000000000000000000000000000000000000000*m^33 - 181102240648280838467590528529707003464226192733762749620790211781980530054301452701855516441588050091/247588007857076054979824844800000000000000000000000000000000000000000000000000000000*m^32 + 1621775271306285529949808014667517404435130906638329771229165130179776999423609338463878445687502183/30948500982134506872478105600000000000000000000000000000000000000000000000000000000*m^31 - 44710626408640623042252655543801853620748943473386807723680742057564958050198233707946632685917607/12379400392853802748991242240000000000000000000000000000000000000000000000000000000*m^30 + 3702110658674662585982988770241648668110101059237141046284525552069951877800493268304502721121511/15474250491067253436239052800000000000000000000000000000000000000000000000000000000*m^29 - 235440401134408381147438570912943427612512077041780676229668293718533142471304472881734981782669/15474250491067253436239052800000000000000000000000000000000000000000000000000000000*m^28 + 3589681295436022750318469844898097169500564849221674684089988939545999033891897204503000303827/3868562622766813359059763200000000000000000000000000000000000000000000000000000000*m^27 - 838719289684741343801468774399687765306527942690768431783839221111127210877440591991910753227/15474250491067253436239052800000000000000000000000000000000000000000000000000000000*m^26 + 11715039438156413391742829361107678154473648559811974857528528602243566572756868062472105327/3868562622766813359059763200000000000000000000000000000000000000000000000000000000*m^25 - 312579715800435775987582325716710655412981504328671974270816507085448923215908883540547001/1934281311383406679529881600000000000000000000000000000000000000000000000000000000*m^24 + 159070118153166174071741038581734939303936853945241757318681189976198551423204666368407/19342813113834066795298816000000000000000000000000000000000000000000000000000000*m^23 - 770652624527787656926451526603193646652654240858368884847359546512994262204048949781653/1934281311383406679529881600000000000000000000000000000000000000000000000000000000*m^22 + 354784912560163063362275525069893282976209369862231657492827700580873407320766759769/19342813113834066795298816000000000000000000000000000000000000000000000000000000*m^21 - 387226948158947954495641878858688568787168470743531942473741403979224093673109914553/483570327845851669882470400000000000000000000000000000000000000000000000000000000*m^20 + 1999491716991219339608887547033156773039009396454014535029443808792790537592344877/60446290980731458735308800000000000000000000000000000000000000000000000000000000*m^19 - 31184266270294111097673029425763531828258011625944474258883272907192687773456557/24178516392292583494123520000000000000000000000000000000000000000000000000000000*m^18 + 357654683851947493721753121887853138053757517550320404600838060345851003691269/7555786372591432341913600000000000000000000000000000000000000000000000000000000*m^17 - 98543340408844796075210454759902934851135352863393232559647589234138783967151/60446290980731458735308800000000000000000000000000000000000000000000000000000000*m^16 + 79349686863434246332568993817768466907350441127769286209601505691538421433/1511157274518286468382720000000000000000000000000000000000000000000000000000000*m^15 - 11904540915509175644579749383231415806105771124297554052690314518813108727/7555786372591432341913600000000000000000000000000000000000000000000000000000000*m^14 + 41411376828650643407822698650884567314522333442610008543552249177800353/944473296573929042739200000000000000000000000000000000000000000000000000000000*m^13 - 85074457837781669143332307995376976829993562455668415802000583891001/75557863725914323419136000000000000000000000000000000000000000000000000000000*m^12 + 12525587425674174231882541910258003346135841408378246473575292108507/472236648286964521369600000000000000000000000000000000000000000000000000000000*m^11 - 268802935406303306451057605020835639157723032635223877591976015269/472236648286964521369600000000000000000000000000000000000000000000000000000000*m^10 + 8143606338139480180563434173382410776837652417546997437327497/737869762948382064640000000000000000000000000000000000000000000000000000000*m^9 - 11299138304935590489433766911155254686243425041935632991162347/59029581035870565171200000000000000000000000000000000000000000000000000000000*m^8 + 86566197207961202463784790005401272521076644093099600547343/29514790517935282585600000000000000000000000000000000000000000000000000000000*m^7 - 28839643142474860647422319193401319881562432365592573299/737869762948382064640000000000000000000000000000000000000000000000000000000*m^6 + 654859978825887817574078334593156532985567047944791989/1475739525896764129280000000000000000000000000000000000000000000000000000000*m^5 - 15396529072427309532348030026691017759503848470914539/3689348814741910323200000000000000000000000000000000000000000000000000000000*m^4 + 11514558660110736360400184537955910112407406953503/368934881474191032320000000000000000000000000000000000000000000000000000000*m^3 - 40126021018285903840143860378160903394712206491/230584300921369395200000000000000000000000000000000000000000000000000000000*m^2 + 148272108659454310490275771249237016689643997/230584300921369395200000000000000000000000000000000000000000000000000000000*m - 1089334682515987275474034050253155245105661/922337203685477580800000000000000000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (61658039397776553/37252902984619140625*m^228 + 193044055183559835039144/23283064365386962890625*m^227 - 4579773981506762218757121943161/465661287307739257812500000*m^226 + 2265355354055226400100851627500509427/582076609134674072265625000000*m^225 - 14070418710552060127617509110862711048997/181898940354585647583007812500000*m^224 - 4298253267470061820258893650417369142051852396333/7275957614183425903320312500000000000*m^223 + 5718186580082869372608449520744525482744705884961959839/18189894035458564758300781250000000000000*m^222 - 4457906878140022546194936973471939437984659893777018934432577/45474735088646411895751953125000000000000000*m^221 + 4022542051050020324005559627309235861885803047930272546375333003/181898940354585647583007812500000000000000000*m^220 - 2835913251351959998361819416316128579002137916613736360764714908477/727595761418342590332031250000000000000000000*m^219 + 162720059570862018815720356148411797224667275344497675328802225566397/291038304567337036132812500000000000000000000*m^218 - 194903079266567679466106235528606563139159348762997544140532358386170371/2910383045673370361328125000000000000000000000*m^217 + 317386504553641231168420711895546425338533263718018098537200802948631597157/46566128730773925781250000000000000000000000000*m^216 - 111142917733451508564052207833719092166176843144032450573006486291419447569167/186264514923095703125000000000000000000000000000*m^215 + 1688122991643879857537631267581866758957382838013109185367875439390575520176447/37252902984619140625000000000000000000000000000*m^214 - 8946833092677288375879012914353065407404270624369878146815527150286746212316594639/2980232238769531250000000000000000000000000000000*m^213 + 103758496135616755355650759672053639830263092773407558362325288172270053267719424599/596046447753906250000000000000000000000000000000*m^212 - 84408658061516312365714949039112079599963223094016000527157825498106245030258632742777/9536743164062500000000000000000000000000000000000*m^211 + 75317183276846077595854154706012852531637555119645775760954829404605561288024067761189821/190734863281250000000000000000000000000000000000000*m^210 - 11796039876775063696691846926970570934379444737787873867460802342432811777695642131481286113/762939453125000000000000000000000000000000000000000*m^209 + 1621379496155888255151433950304574479060046382066519465089328743953988207317413966874852542489/3051757812500000000000000000000000000000000000000000*m^208 - 195614916026580783539221826835662184423011962162603172726549682743825835755482199075418209534751/12207031250000000000000000000000000000000000000000000*m^207 + 20725504631325608075249429056892419824441411318315434980064725268807770923588683890919168544479229/48828125000000000000000000000000000000000000000000000*m^206 - 965152149257373531931949749834450483475991126897104437248490903366910187273739329410949180689056401/97656250000000000000000000000000000000000000000000000*m^205 + 19785740037350047519474137014091121915485661020311719234967730200440584893579786764686864586865994177/97656250000000000000000000000000000000000000000000000*m^204 - 458084949494572093558184982071238475665221750927582992912629023265253304488913494893889205582708354127/125000000000000000000000000000000000000000000000000000*m^203 + 733033627446601853773372574509524658600985892938056408098655308368026142897512451605180778724062808066477/12500000000000000000000000000000000000000000000000000000*m^202 - 20820415473649124039449220481348584484571763100559040496782870602236574906936087007380330578951996337285653/25000000000000000000000000000000000000000000000000000000*m^201 + 263322281791897402218199225741673634474326241145004651853354509227871085926275517505909542764265907096429057/25000000000000000000000000000000000000000000000000000000*m^200 - 9525352500982106583628135289393821676234312114225527537207890766948335443756255840736151618062212912657382297/80000000000000000000000000000000000000000000000000000000*m^199 + 3863877542616872962374387897589312993744105464831438419875293783900723018611857248734906691758769329162103020073/3200000000000000000000000000000000000000000000000000000000*m^198 - 141105939500643565160277133569623924088425865276928148895925777435238761157612105989333430742378564618537346287867/12800000000000000000000000000000000000000000000000000000000*m^197 + 4654521998634882166636870334597813082331953001369229321793338232151079994678693345170344243036603694223539265348441/51200000000000000000000000000000000000000000000000000000000*m^196 - 69540949173741243726816518517603538482701786597062667729619391547135504167075676212532148108251273923568988851634327/102400000000000000000000000000000000000000000000000000000000*m^195 + 117925682288680761210089867781113533218595648009325666386056060266206795523660204988873420197483814536649762831947277/25600000000000000000000000000000000000000000000000000000000*m^194 - 23280894698879903977642300889956013895522745239480848934958923274592092441212659269716358740935899310450697629035282713/819200000000000000000000000000000000000000000000000000000000*m^193 + 2091642638295041833633371249269894040001432297338188287372366511443336963350290227546847109160359397700131662226848272139/13107200000000000000000000000000000000000000000000000000000000*m^192 - 10683777907982143898397415206733001330493709997479730268403564588694188492961123510380582570713634125279749512825423481079/13107200000000000000000000000000000000000000000000000000000000*m^191 + 792217096326933665814992143792864356911158131795878587615044926112143475258299088159513889211622900390585602281115497714713/209715200000000000000000000000000000000000000000000000000000000*m^190 - 2649740444510851500904263693102090926366678906610424231308723323073209034698884847160274782611865941277829642906125053596713/167772160000000000000000000000000000000000000000000000000000000*m^189 + 49396684089512129142522509113334837288410583169787527829141621574951510704614365978801254595200637798442900950971536857208327/838860800000000000000000000000000000000000000000000000000000000*m^188 - 102636170282483036413475221092302614341963589755764957615698444654590018358609096840398743090339194025322297212123830286275299/536870912000000000000000000000000000000000000000000000000000000*m^187 + 13709763271616326257799376277464002296312158992235480711815171684365651104433501228424014928922324802408710454343522341229484013/26843545600000000000000000000000000000000000000000000000000000000*m^186 - 99726085233007639168311631054813945340962381056664445203324605250038059387970952261833033607759035577872758126766329056739995239/107374182400000000000000000000000000000000000000000000000000000000*m^185 - 108062949395857441454652190815517995191403834562220121376728873460093916673097170806213295734556449451816426285734492909407491087/429496729600000000000000000000000000000000000000000000000000000000*m^184 + 10512531198842921243868549819788274382781091047327427000034054097175305357051384385978379853407669037512079390696322104848458741057/858993459200000000000000000000000000000000000000000000000000000000*m^183 - 242983670290495100960920345311257420175341326846038458887964001798409882922011817677938083020308841125103488868309453512810293813253/3435973836800000000000000000000000000000000000000000000000000000000*m^182 + 15621536622071176467849381669655062417327710676619519728378413731952266692893472014249413550193851801683024207576069328996782479935721/54975581388800000000000000000000000000000000000000000000000000000000*m^181 - 9880639807621734681295642203981586713901020516630173406939996019887586684234364018711220936183675573732945430034406681730961452323063/10995116277760000000000000000000000000000000000000000000000000000000*m^180 + 479588968770325419102703770972203490319254783103398616114710317904014515662981917015364074080565867536823147454159679836015703015300869/219902325555200000000000000000000000000000000000000000000000000000000*m^179 - 10722059994157367956948774807606151724504107837273617604710731326501856367383524387935961686823138291522022555766415569621408104647012823/3518437208883200000000000000000000000000000000000000000000000000000000*m^178 - 406278836730122355283151754241538914502683953651107299259010465048579284012923022715528541948261291904688772683833825277482270113509231/70368744177664000000000000000000000000000000000000000000000000000000*m^177 + 3829002933436468339852331984398345293595017874983230466843681736444001279657152403570605454626502525603194743043520205328046084842600353183/56294995342131200000000000000000000000000000000000000000000000000000000*m^176 - 78505160994837235447682373646104117201035222026381022767103401967348409304758645922881499178954593185105284631574893290250477337194856109703/225179981368524800000000000000000000000000000000000000000000000000000000*m^175 + 626113350612666791964177174317555580280989699311038008380376654080134779356174780235368241914155231031359933448080060715816317613783643855651/450359962737049600000000000000000000000000000000000000000000000000000000*m^174 - 17315450610287481399312921753353321017771226293217560419720524411687940353443281299084553161411681269326034453508415356695569688437347821813923/3602879701896396800000000000000000000000000000000000000000000000000000000*m^173 + 108158202566280161227456903148699963652865259236705579666213277452520527921415424286727727213048742312133466578805681038732207654831030237801769/7205759403792793600000000000000000000000000000000000000000000000000000000*m^172 - 1246371520147994960059144240502410148444704459183975032215989448811584004217375133665134884770170423031582088016660114017539412535365854803894843/28823037615171174400000000000000000000000000000000000000000000000000000000*m^171 + 13411762203757006326900284870299594224493177972115381401016261408413382970888430290278249815055681657671796969679007478426429792298092128062452151/115292150460684697600000000000000000000000000000000000000000000000000000000*m^170 - 54338646530039988509307227747094608853549270918086233194285518864484258853830569709797404825360623447785469939836950450625117256345137075419000557/184467440737095516160000000000000000000000000000000000000000000000000000000*m^169 + 1302506320403545239263445085390110162036231924881836498805796396181227496027931619786936939856797257096946407049014133237845806214682010212111966537/1844674407370955161600000000000000000000000000000000000000000000000000000000*m^168 - 741949481178682981276970442297725859882018449744082372495141174229299384016206409587578505694486696066025625126494918356760918397177096005065157091/461168601842738790400000000000000000000000000000000000000000000000000000000*m^167 + 80610132469980659341703463461270803564709503843875285566108678189467183255423199414505271575217919775025470302693810957562733396557396371621248989/23058430092136939520000000000000000000000000000000000000000000000000000000*m^166 - 107184979391542306885129594463810867778987818790750840842175163943600280255387085754201942576593467943905150582526944691276851718982660500328493237837/14757395258967641292800000000000000000000000000000000000000000000000000000000*m^165 + 426752907266710655668464667870663626822904883272210486394724813929831143682663225510784748668669267897045989675864812624797651976956237963922500627537/29514790517935282585600000000000000000000000000000000000000000000000000000000*m^164 - 203872993355412729800634142452916755267313600812049626007693307888662585354949469805813803168432425902718802237900111213337670793130371589508135877363/7378697629483820646400000000000000000000000000000000000000000000000000000000*m^163 + 1498181481494395505676370038432669406992456510593044170315050469740799609589488538498724391938666481978906139585947293546683464930659307016793089497531/29514790517935282585600000000000000000000000000000000000000000000000000000000*m^162 - 21197507061645750280801911730403316042236265566729071455941482936697878182749640723971981574205730161746573360911893710582804832332277056999501878172861/236118324143482260684800000000000000000000000000000000000000000000000000000000*m^161 + 72267983133685436106124751180261033937989498760810451059583014339095456187332822980531839781593193642303989655931026981580132179890531011297892242634213/472236648286964521369600000000000000000000000000000000000000000000000000000000*m^160 - 7428774286926878739886649935890078299228310813711459625998456216456829406481381683122320292081998925350305689973892425537710256801049666877119670032327/29514790517935282585600000000000000000000000000000000000000000000000000000000*m^159 + 47199977069785934386981631426991264360691204867469705657335006770002354205190268816340060984895125792616481915240765376020236328843632186004814793307877/118059162071741130342400000000000000000000000000000000000000000000000000000000*m^158 - 2319022096815679241441440897044418821330067045439137970110502506141348858189432661529966291201662843288740106782888914934770738327535250715638646358689249/3777893186295716170956800000000000000000000000000000000000000000000000000000000*m^157 + 6888731231221681080875326001992531063910977958980230463649998006962965186478612215444936390148741124863515112141637859478543697705823708372060452704275949/7555786372591432341913600000000000000000000000000000000000000000000000000000000*m^156 - 1238112320987138699926901602593188807454094800964183791011766292999531385886117530052483009045861315991472276522425592566115601043633716233942178235711347/944473296573929042739200000000000000000000000000000000000000000000000000000000*m^155 + 2759235354854612702767140456662742903740008726726497037549064794536966911350698398865524435078083303215739232526233249664448209272465262456981414002380077/1511157274518286468382720000000000000000000000000000000000000000000000000000000*m^154 - 149013745050070185123759607198024136999445089666425186668188086361822932307942178704053931364607346343728654591499674436868358982052131464112347891060272347/60446290980731458735308800000000000000000000000000000000000000000000000000000000*m^153 + 390261598940323352282331553845453011631121261318508098341045218459522307892578698786586379505979120390747114107587907643873334482022959886055389429361198667/120892581961462917470617600000000000000000000000000000000000000000000000000000000*m^152 - 123980830907148320262842989212445602624669167022941268559512604348353960926077604795907715527500443597573822393055017715893353898485150432110363840412895869/30223145490365729367654400000000000000000000000000000000000000000000000000000000*m^151 + 152966373041490552785324705227565187307556743415379940072339882676052504882807032631490939622369531564430814876075567914437253190490771624975520499460087433/30223145490365729367654400000000000000000000000000000000000000000000000000000000*m^150 - 5866531110350815780593052847268941626690970369361314002334268209961879126093549535816877358169512974336670627239691854039840075717470970905201444318415364999/967140655691703339764940800000000000000000000000000000000000000000000000000000000*m^149 + 13665996860668404091986071792685589170159705456540321667654803922434872529713604607082345030118786147115321488143714959495932110998420272518798460408721298211/1934281311383406679529881600000000000000000000000000000000000000000000000000000000*m^148 - 3868982432307626810323392666962240369061319957101224633165638377644049611406733388683622248284160136013812145425632712589021805071468817897264970528537648067/483570327845851669882470400000000000000000000000000000000000000000000000000000000*m^147 + 3409339325504172183689946525615262063525824017777314272561611367655825540157535087875473509596824394412596941035699698017527365716592152018495692152877357861/386856262276681335905976320000000000000000000000000000000000000000000000000000000*m^146 - 146169547597792247700664001906645784727318783549220821125068431005322576170579662871843275027048777766440153747489428143944612524372116023074619418452902857663/15474250491067253436239052800000000000000000000000000000000000000000000000000000000*m^145 + 305017974379163598337719067611762889207729912335874524035804492019948752166762115455628013701864894016762343225539806548847289840727571081608963762517369467399/30948500982134506872478105600000000000000000000000000000000000000000000000000000000*m^144 - 38739036602791381481578143367617358249568305737132175903267299011429281219915053398269219418745148194415849624678653631716341435239169059223269436521492575777/3868562622766813359059763200000000000000000000000000000000000000000000000000000000*m^143 + 15337518641471829465180454069676402480875130967376552079772984710873842614404011847069797562055617243116970560655448145222457806343753917118166679275130880013/1547425049106725343623905280000000000000000000000000000000000000000000000000000000*m^142 - 2367054243290679483061987309501524281693471836933939984964842562161085476441249556307306848959559469490732822910488404656746460346954307417210571895522673327323/247588007857076054979824844800000000000000000000000000000000000000000000000000000000*m^141 + 890304408561383844277458058561088484390560761672643724804857020490116654619377326161962587345782659304133609420888885194338562765930049432545859722553846205827/99035203142830421991929937920000000000000000000000000000000000000000000000000000000*m^140 - 1020477653411164297072400047401465679465830713823386431391528863175594959675172593754645031095425325495791454323958032820750646710313668161814618573593943366553/123794003928538027489912422400000000000000000000000000000000000000000000000000000000*m^139 + 912826342072457878333434820190732489118971146534130185106032483291591861769697488004393230204442958950898038526123133868428464326568599841694005651708221747501/123794003928538027489912422400000000000000000000000000000000000000000000000000000000*m^138 - 3187173500928064683039444543023028973142901649239819653310019948753825580650127057337547797021211374121195674096439938086108124056627157980960166236856481524201/495176015714152109959649689600000000000000000000000000000000000000000000000000000000*m^137 + 678918876250593621880323151437252696498409277819675430086042493285793984974221274972893234180299616623892551268889826144667655443699944233996592061487757951947/123794003928538027489912422400000000000000000000000000000000000000000000000000000000*m^136 - 903785371793686252091768319281647763189527139431492633276895046042076417352680592419394439368405377426009823451959565590606498982670764402274845642015052226409/198070406285660843983859875840000000000000000000000000000000000000000000000000000000*m^135 + 7344933751979925875201269381509803940558584145901735368258611823733221946341512837204191565196786369608518725353475635193821314140195607187272327893264202960833/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^134 - 729045902732180386987829010352818584699015080838107194433956973825326507081392523225272475943065709788110697535110491694758102395403702270957590394544319237011/247588007857076054979824844800000000000000000000000000000000000000000000000000000000*m^133 + 4526630154543688974302909373615985907853097684414853330489416704412183288895108956849589801603514266493300735902994712255465219911949086875014311895268389724991/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^132 - 429364966214956167492161681635849306484096002841556475747492809428739866672193188097632665364435603959759835669105330913855463433757486451431231713701170062019/247588007857076054979824844800000000000000000000000000000000000000000000000000000000*m^131 + 2549219243544461554536710580693904235805788081964628611913289112530845648346244282833041621542729921207020446308914812484412646859494122709791986423012313698907/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^130 - 3701803997808737450627713454355559031913363542445721626722712025620167327609754127679895300462327587910636355170492952063744023919140156839584496109586944013383/3961408125713216879677197516800000000000000000000000000000000000000000000000000000000*m^129 + 1052132669528977847093182038043700071345103470381871549569633609103824758104463776571899152779950978896818826436101552111145995081073680041049849646870833700511/1584563250285286751870879006720000000000000000000000000000000000000000000000000000000*m^128 - 182962326614509841812919345782259741427082819732876361046914051248699451033488381790631927849609475506446323517914640390818859844498352300460417811635127492387/396140812571321687967719751680000000000000000000000000000000000000000000000000000000*m^127 + 249245502091573207513294078275547826478704498667675321339154263700895904873274132365587703963141413737779848625106727693681864351012498208134409390344126914647/792281625142643375935439503360000000000000000000000000000000000000000000000000000000*m^126 - 66517242273204121135214852104495932013737301548316113925493637142449454316728775296478554611257653182930991980914036844936291192854862927038691007419954248133/316912650057057350374175801344000000000000000000000000000000000000000000000000000000*m^125 + 1087062334117061983780756076322101318091064425501368222429514670402642119762720573129292821623336895423673783345532119919473434150528342899286729545659164266517/7922816251426433759354395033600000000000000000000000000000000000000000000000000000000*m^124 - 1392881304075342010069743160346965785368775509152057355168773503135355949166697367395656744390751609606022100644585566781135833107385012476053203268555818033497/15845632502852867518708790067200000000000000000000000000000000000000000000000000000000*m^123 + 349914815528442722503269194223758777549467060833143759271745530013601216168080327739216323388600835625122605985976292155631355082392236139151670927497528865709/6338253001141147007483516026880000000000000000000000000000000000000000000000000000000*m^122 - 269351842581435259612748254427350477002825470250303458891965889016655379809093545617394676565726443206127446703134045690750537871302216746314104028960939604001/7922816251426433759354395033600000000000000000000000000000000000000000000000000000000*m^121 + 650696179694562811089218878497182398230985797526122364118176602139157925604400986058545835747874390745677042042079895657205161125331832805094390906260331209593/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000*m^120 - 96371374148491558941930501945963864936271112377962396941648856487863328326758854404207800770845305169056502174912735041643075827931689755686144585053089985481/7922816251426433759354395033600000000000000000000000000000000000000000000000000000000*m^119 + 22404670403978084324893249621078597353491516143341921738569432795062548125742086585029708240093463636643143826953602719355583184451510661224296009391941181797/3169126500570573503741758013440000000000000000000000000000000000000000000000000000000*m^118 - 255538788837882478156112848917932408985251389626345810885917157482706095114996626553742883856270098290924066669837623926797066074634934848110878298245341412737/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^117 + 286007350285859684610309678144340718185404515349930989853655311389968711782731774123137157852523953022710668517804565951048407164732443097971717807319146102141/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^116 - 490852621134065886057130716037817676503654039580676914224641666033964795086314060092319044327901001502298909412221441175361333646866582459765407718956793277/396140812571321687967719751680000000000000000000000000000000000000000000000000000000*m^115 + 1693195813386865102783804252215823039265816266019809392234890310673397167043462576803042765281800658155932946521932377009137023017663614774395371482008322497/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000*m^114 - 44782856341274904165794114772831951993189887005156001030048598789776283352468764324899628940631790390348241825278306650923769701818442441192874855157989709063/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^113 + 11624372567548104287408807764127509311483310660690353400449234434021805664323791589403884417697297361140061941142883665787473482475137843633671105587641754013/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^112 - 23689409359444921383935285581203270001577842467100952727397627485739910439979684758015088979285291821451797762903732186581613048272300250748803346436102939471/253530120045645880299340641075200000000000000000000000000000000000000000000000000000000*m^111 + 23687551391121610957239547447050158185909972097229083734356717860661471368236853706718218882864177504498048023794102552153967167656591483118335673858539735507/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^110 - 1452590425660313512655063974593568285632900078443776265455281848978554622273117630386776311606942379005552705522970200819838460160009265215772729449279837763/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000*m^109 + 1118695707769069265078703931201792046115383815377817225061647665972031784294846770584155298283024497841929565509423150572936426897755055428326038833536324441/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000*m^108 - 165081975910781627062079761465210436446629825536435038789660649925538473892483838067197592441786592961338402250285772809187744326461156872290560625385724443/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000*m^107 + 1223474091968667145934366913866074943460607552722104410806736636351712684862657378215736535597147343964946416923373129769427327464046384568777447815114424339/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^106 - 1111687732924898059124359175053817067650211533954178729612147034228946659634643494328614193550473323649464768825861435233341375820207539231677859950899072629/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^105 + 990597267387493758631518293503353865326710081476807806196868123258230337399517268690975928097355958112553226300302887576301051978816764932667185320310411817/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^104 - 108190724364910786641327221644535643644490250013473923335290193399529001050926475600286718518466622848684375107444321482521382540545191376060776802460030927/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^103 + 3707179069361339728692403360378231531474605315455955222843655217695651344669908815584278977401082803011016353997601636787081884844445818287503052565631561/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000*m^102 - 77827005504846774744324940044062023424101491704210623308140161917579514734778533670737017407028939802943638414677599679863370176351414479140491015431941799/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^101 + 32029034278343169859459582438315039841642857427670764401988787936433948329423681883124796337771922733803818101460567890003829754957988404017978260725214069/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^100 - 25836229545053583083515157840439610702628273644444566952265236962345113764505922495668038326242884466517988430854318112494867237317579794655224130163054347/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000*m^99 + 20422218124354038005940424215434690633566372105335697072552650448893437263889929744275498205673063313297020042694670282069770211939827115299566491659413739/8112963841460668169578900514406400000000000000000000000000000000000000000000000000000000*m^98 - 1977077934228493542048939158026928633310619454776326714191556374198655764892626661879420523572763417693558650148938941709974209413369713624393009129756721/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^97 + 3000214530553817788625565787312021164198192136402628548130326689646622760303492487055175489541690829353034756849331755931047544036496745380011971977312839/8112963841460668169578900514406400000000000000000000000000000000000000000000000000000000*m^96 - 139370560699756361558212717135451158601045092651528299797584523041112792244481634173287689859439703772250946985950077142409060784243221966915885631286871/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^95 + 40584891105176532233014489083562653032756096926894623085074723648414713121825883886715521759659099849538067311660427927641538890455903409746153230603111/811296384146066816957890051440640000000000000000000000000000000000000000000000000000000*m^94 - 7234167804918417664750989777528217915561498575411904338597913298631895942222503798961504770414086745409629657366135108098939622316417375420074715436439/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000*m^93 + 6313809134599315570190997908243748927831996848123045097955184201817520531717982747330219327315182973443574813032804555536196176783153660719092332498153/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^92 - 8633407640763379013760728478822637494351248770010942240137459371692465200468421975257249277314621205051301335690317136790550995550129720482134542083171/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000*m^91 + 5779250251395973745795752514479629926144186692205370882266820278891009619227637125055750633953087921353148023343904763843075641468978355495986840291603/8112963841460668169578900514406400000000000000000000000000000000000000000000000000000000*m^90 - 473435413478809084545552540412020482148482800820361941379362196396230577814933834353369718713115991789159456397403086415911528605828031497919429969507/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^89 + 607466391115400271833794402724611852760952100407037998561088655116674194192286148612565053925714575727245070266183827212088137491513653603663132705951/8112963841460668169578900514406400000000000000000000000000000000000000000000000000000000*m^88 - 47684690552723668396094124654531974573912362410805681838254451841783013714589170356329086053658863881663336499833645573126995383634346661524858505417/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^87 + 732730213641683702875073888042020522489769354268278640687529580490476980282844326747986296963834554184326813509642634672403202568133796035851807473/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000*m^86 - 2203844873603314829156939629196154742812848823107397446085436187459963173113340897221482262197185768225534363402643875285828790297203727913189300933/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^85 + 2594675353171114646869606314506392158749154674497188252717727222523410372694249597492683465565565949540617358252047250307276327198044174138330451499/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000*m^84 - 373648421602683542675556697363318236679661453278971176186525973519592384647339814703650632150202336749851471232398865527830462062144454548869285487/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^83 + 210588144476511479968964869502834839870092651410306747609013027874851969174236607914564918086223416057627809849413567012423778841932341064172284783/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000*m^82 - 14514671990455125120174089404930763333203514964669667114541581689982089222134933530856192493663369748964084731023816586342466867344977742590665799/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^81 + 3131728329227612302978760815713464043176202377658735616447541902137077482644600332054937188756145210194170695481259948315678566103337042753611559/811296384146066816957890051440640000000000000000000000000000000000000000000000000000000*m^80 - 516374234518549635988446788295240425258947037229319905650197366394744221437493482015309101837924195231432095147205739695328354218247789734338629/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^79 + 532963508456885971730149085172581732453456045194743221971805568608782362161695087407155818938931661919609900453588742044864670087155235173746073/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^78 - 67246606621666179467357976442234748706640818972811629680984904037654279105231428445900714275672500930117256537321769925255765940228612348567087/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^77 + 1659431338000999615383635023367860723844543021381035449718185950322846408529689768863851580730923355411556772039622153925039303972616506879077/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000*m^76 - 8007899746557403096383672726228740901954151518873024128045198818807248911723827953453637164789355308873068635727203079333210534546693566818063/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^75 + 3778079052648795994656822632599608435658053666210556880364695113983175032939470643628650006267887313532963716900294060736295811043076491116519/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000*m^74 - 10890486428949586343502221652253057600115398077279149933381516827096793232667735193492265545432055810930410067809063824406507018231603000307/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000*m^73 + 196379424700058281178654195289896065555727823953153468183338668476626676025145784710817996749510220068499873630297977711772899036504431840981/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000*m^72 - 10815178988000446652623067544884712547360194609500562681020498782941638625024950910075733842724722106936069314520734028515375509540267599797/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^71 + 291021206417681677419023476986167967038743469038963392420213203056143198550735884667040354000214132956557636827056004948775159397661361077/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^70 - 979378280220724943624802207481658085274042658020157543178747609514974049274837362292185928108979296269519220176966687560649781851468457427/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^69 + 100621414265405254295217931200559924035450527435494003724484180454895005498657480724453487380906756844693481446309591388137151062632764053/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^68 - 80783168942666659713453386973232565495610836291305658042166551701555138587786731296515087268516240092265592853488003330772129634287576207/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000*m^67 + 31670539847110834853503915103073476192395152683627069984494092782860536255466577554630192841322296190487985994887482215405645095785322127/8112963841460668169578900514406400000000000000000000000000000000000000000000000000000000*m^66 - 1515530698987834585721881211686707275095162791125609280647515290448887667833862386726306384404574181956511403421207035068770958159056117/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^65 + 1132885678334286145034152831757941838183368618542579718625674980984508440064577544483988779798386780212437190737035054735740519237111851/8112963841460668169578900514406400000000000000000000000000000000000000000000000000000000*m^64 - 5166585919249152252961885931817439097340517876213029142097913168988292297210739393852457866981377276566465201777142047972666467146589/202824096036516704239472512860160000000000000000000000000000000000000000000000000000000*m^63 + 18397044470082494880528792047488258611962619922178633621234430060364616374187432462379730548658697032535374139900319358223188478423283/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000*m^62 - 1598035132323203779283183491529328827812123536765008848496471338730845239494549457254750287350960185091364077311786021056460398347807/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^61 + 13542275371806411327044981814510428768794572792976872279173690657486362384951409767541771594652140169572845811472498600708904816941/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000*m^60 - 89549507832855134283750609568034184337229250194476325029642585001211348773869309100066870889750260818127770154507659488106223183391/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000*m^59 + 28872610005145654426036850153057814751553818736978749495243385053459191619535758663329989419961507244750095453906457381925101333519/8112963841460668169578900514406400000000000000000000000000000000000000000000000000000000*m^58 - 1134490319725700506714077188228370485213776332538547899733459707070206150449440825736723761737503128615405750430758130877055296443/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^57 + 695205867577456059441514432820831311649263754890438391524011327938721171283129142672697472338265748314174568085405697009492787283/8112963841460668169578900514406400000000000000000000000000000000000000000000000000000000*m^56 - 25946282415436737541991054843365675154905928881511794818156825663310046859815864697704203862830973951888968140792226591311866889/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000*m^55 + 1886783065937356749229589372521614348660407688820327842437515833325285753581086904781535425666574889272331121446203761523343087/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^54 - 133630199512321409124524338972938171252438742412176626808484493966626701151151610995570610559915078163686663923628530165112367/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^53 + 147440947155452871649767297098645310141014297820939210409423715970643849515224674998129867659888330433401831803246237686521247/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000*m^52 - 2474181697366253217079510520096580266018205111486441926703020772488386538298466227756165553230478287098763120314221188576261/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^51 + 646409620160418155172061223260897499187136087551418138104189340596315682245970189177012132552154357217675352229200213489641/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^50 - 41069835556662839210195983557569782577089075781762475506204692136762884255742626729928909739123165955683070056873184234359/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^49 + 10149535483227340050543082042531534559188590114896129490709324172850660612904951129772340946942639667598910043121830087337/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^48 - 609535673964399930389680604013954353251518421228285078535419638456726500843411521747017345163482431816021043089879365083/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^47 + 71138653016722785890041948187303979937733269856996927883067815510565731960798187032766587921013316663542261920716827527/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000*m^46 - 2016049194337744917518340177133025022540966163538007804482390003429572023958841756807170562423415908190080714535576009/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000*m^45 + 1775056023125589732357630797461874377192350288501817046637608392525056350398479790463838079232768951267465082428518719/1014120480182583521197362564300800000000000000000000000000000000000000000000000000000000*m^44 - 473964166047087468902013464441952945917326960502180706936179932764642310747490412351651453695378456431537043685213/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000*m^43 + 491030317338538613038831566308573047782425248398802239092770064370247517109315758986116571989855762397193985610557/25353012004564588029934064107520000000000000000000000000000000000000000000000000000000*m^42 - 15412622884340808160600932878002527778458163748559592289100164713454975954238589979615803141318193486905786741167/7922816251426433759354395033600000000000000000000000000000000000000000000000000000000*m^41 + 2400184686867290682545298825743505840311401999988946524453300394048489311513746034680352563428659838755512602267/12676506002282294014967032053760000000000000000000000000000000000000000000000000000000*m^40 - 282810000608873711133593220145878372183274702420684822942015541557887488312743788215033958906311642797743823569/15845632502852867518708790067200000000000000000000000000000000000000000000000000000000*m^39 + 258033170110162576959863804672926889824035580590027718363354471232295561096232755180652052036275238234226861/158456325028528675187087900672000000000000000000000000000000000000000000000000000000*m^38 - 142334894892841727808841928862958045727635172247491475750405446781831668621875177243867866877941355847660127/990352031428304219919299379200000000000000000000000000000000000000000000000000000000*m^37 + 194303730898876821517745663212951892540978556807986108257592235732991900021756891660447715810570048721496737/15845632502852867518708790067200000000000000000000000000000000000000000000000000000000*m^36 - 7819825483744214924358627493007841816875506814976714683480335728473111978682768936860849960661725106087/7737125245533626718119526400000000000000000000000000000000000000000000000000000000*m^35 + 159280657873516728272805014027409434627817181539280987688973866424220023627862894696794237403467616267131/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000*m^34 - 611228461724408205064248419150609659441027941554253296121159705346569824901450476399280342005891940981/99035203142830421991929937920000000000000000000000000000000000000000000000000000000*m^33 + 226064082055811393467534703279864425742185640481837264296784262845701882304592935143144034267645911403/495176015714152109959649689600000000000000000000000000000000000000000000000000000000*m^32 - 1610262296431418395707989679985692476353222673487118601360996739537868773822858825992636710163569737/49517601571415210995964968960000000000000000000000000000000000000000000000000000000*m^31 + 275868932818469948795972545485172078488918773061040969808560025058223183997245771039079621795176743/123794003928538027489912422400000000000000000000000000000000000000000000000000000000*m^30 - 9084605011283208751039159164718778650853039408000537284306795459041370225084309830322390462099689/61897001964269013744956211200000000000000000000000000000000000000000000000000000000*m^29 + 2297743176896066857748945647726941219192642386821639218244831124234325902143996945417174234618041/247588007857076054979824844800000000000000000000000000000000000000000000000000000000*m^28 - 4354017261686331860800138673531638511947468464613470003365534643583879314094370479209436393269/7737125245533626718119526400000000000000000000000000000000000000000000000000000000*m^27 + 1011475047443323564177933240889445637742228081399327167596412249632762662125192300859188182591/30948500982134506872478105600000000000000000000000000000000000000000000000000000000*m^26 - 3511783779253700959308498848521123461838622166785801975145679077539972934642323320329620847/1934281311383406679529881600000000000000000000000000000000000000000000000000000000*m^25 + 1490637507067550428100473595873788581343216119382650190712379753993649923476195339652043503/15474250491067253436239052800000000000000000000000000000000000000000000000000000000*m^24 - 18855997803003850759184008612137390472141510706175158895428543578292947866448000073604831/3868562622766813359059763200000000000000000000000000000000000000000000000000000000*m^23 + 28384564822891873281618879471740325339894117081191233143968732112021419408712900162921/120892581961462917470617600000000000000000000000000000000000000000000000000000000*m^22 - 5197146017600773733707600661166478211444828890228537190668485765721504107664988655801/483570327845851669882470400000000000000000000000000000000000000000000000000000000*m^21 + 1804827346189177778391903791502226101503276833575798897127171047297557285192982012399/3868562622766813359059763200000000000000000000000000000000000000000000000000000000*m^20 - 579154896199206569009332909020621056791769546844028928900568652162149898534315947/30223145490365729367654400000000000000000000000000000000000000000000000000000000*m^19 + 14370135852248581955939173836275890163295254760072803331449819531922621796844301/19342813113834066795298816000000000000000000000000000000000000000000000000000000*m^18 - 3277594685046662790829850594710477652345837836960129248805374546084105778021749/120892581961462917470617600000000000000000000000000000000000000000000000000000000*m^17 + 14030750353486765100102849457370949171703672435242352582777624033307400236203/15111572745182864683827200000000000000000000000000000000000000000000000000000000*m^16 - 359499140293608119149513004425652421921980483574772002429565854032922094557/12089258196146291747061760000000000000000000000000000000000000000000000000000000*m^15 + 3351981655196575804803125491338188182175114539601046808949700539811586671/3777893186295716170956800000000000000000000000000000000000000000000000000000000*m^14 - 371041705935406509795779527278757388587288514421425356881616042872015507/15111572745182864683827200000000000000000000000000000000000000000000000000000000*m^13 + 4737558891274978253691194192117303099748891551282996814403572684727299/7555786372591432341913600000000000000000000000000000000000000000000000000000000*m^12 - 55491263155982731982776724070738291773001467811163178230752201394869/3777893186295716170956800000000000000000000000000000000000000000000000000000000*m^11 + 296067554555740041378054182715214746756834880951572637080570364047/944473296573929042739200000000000000000000000000000000000000000000000000000000*m^10 - 5708914163996039670277949119062480036922613489127757801882138059/944473296573929042739200000000000000000000000000000000000000000000000000000000*m^9 + 3077174897398949575522025729051916109223948456264539511446179/29514790517935282585600000000000000000000000000000000000000000000000000000000*m^8 - 375142123243397157869962877050295550602853383165962100209623/236118324143482260684800000000000000000000000000000000000000000000000000000000*m^7 + 155374255434845695706832510688398292231819248524612398137/7378697629483820646400000000000000000000000000000000000000000000000000000000*m^6 - 14035915771166382274740520029450360036451485153602655009/59029581035870565171200000000000000000000000000000000000000000000000000000000*m^5 + 26257909666874622123864045165570654802912573594061571/11805916207174113034240000000000000000000000000000000000000000000000000000000*m^4 - 244152962987362901851376670824460243459481205811543/14757395258967641292800000000000000000000000000000000000000000000000000000000*m^3 + 135406936260215078007461340128534366734643109669/1475739525896764129280000000000000000000000000000000000000000000000000000000*m^2 - 1244249890659156273987401424957270026409260031/3689348814741910323200000000000000000000000000000000000000000000000000000000*m + 568324578109146212095290762235509487372983/922337203685477580800000000000000000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z^2 + ((33808986270193092966/4656612873077392578125*m^240 + 4481466730198704143798607/5820766091346740722656250*m^239 - 1359141069175432245950809863334131/145519152283668518066406250000*m^238 + 591366168208297321195326243109955902287/72759576141834259033203125000000*m^237 - 84252301302426133558447039162975358432768811/22737367544323205947875976562500000*m^236 + 975147185568646754564446779074856127788737407054479/909494701772928237915039062500000000000*m^235 - 458907415089624417746955385866615879389885027419576429449/2273736754432320594787597656250000000000000*m^234 + 2265673429070510551534337795290754561102574392206401259414737/111022302462515654042363166809082031250000000*m^233 + 7843843420544975025867257271837683787726283595358057964167882813/7105427357601001858711242675781250000000000000*m^232 - 85715287451636086325499065549478821919638171193739142770256244033861/90949470177292823791503906250000000000000000000*m^231 + 81995652732520301727597284674221931438893677570938276890964200691313151/363797880709171295166015625000000000000000000000*m^230 - 133513504832206287200787958674449920474747315912527650285730921545803695459/3637978807091712951660156250000000000000000000000*m^229 + 16911950712424846365310754157929128242204887751262900731217055033715363348453/3637978807091712951660156250000000000000000000000*m^228 - 11207129956003245349957251289291345043212004606067809174225650432045747918345437/23283064365386962890625000000000000000000000000000*m^227 + 19441395296018315404975593035314386547310387572684411493558368227743122657495712673/465661287307739257812500000000000000000000000000000*m^226 - 2864198755289690232531839389044454180802808687452199099921200560837920718625937903903/931322574615478515625000000000000000000000000000000*m^225 + 722497961164984675354239158259446282484042302458491438475230355370647872445361109140649/3725290298461914062500000000000000000000000000000000*m^224 - 313463543795785894158368634568029842011062334154725403429009137899977758442996487702838203/29802322387695312500000000000000000000000000000000000*m^223 + 58597090539857568406400572786188133270817924257727204156510047477926671701830459901217196987/119209289550781250000000000000000000000000000000000000*m^222 - 2359714866150705130349526756843940003537118655126121560307370523389117631489733385890995115149/119209289550781250000000000000000000000000000000000000*m^221 + 653652990164115684723544353689287728068269485266817804390458373315380800452232263961710559363221/953674316406250000000000000000000000000000000000000000*m^220 - 121022877477701756751806950348532875544161933973960748369924866969027432281560161954385479782743/5960464477539062500000000000000000000000000000000000*m^219 + 485991966915407776034074688302530942609123604255591895956959317291878183791273523509305035346174823/953674316406250000000000000000000000000000000000000000*m^218 - 1297113076017655090422755171618907644474739204405037415163533540064232620475000589438814584815702683207/122070312500000000000000000000000000000000000000000000000*m^217 + 85938808664782791389978156499586370478394222967866369221298769111765732321827066290898605637427235463893/488281250000000000000000000000000000000000000000000000000*m^216 - 984803394488074909450360420284904393517979902340831537088260476267371358304251740156109810537106783693699/488281250000000000000000000000000000000000000000000000000*m^215 + 4441609230330639105339613442090475320309055010527750973534113137102337560276099680217329540394714254277757/976562500000000000000000000000000000000000000000000000000*m^214 + 15826557256628236980622280084885273202107531487515724131831165908806776317227789383290272938610977227448182929/31250000000000000000000000000000000000000000000000000000000*m^213 - 2089122851211077935836534557947657036366836396359683722388958796988889025935143247414452111033839200614941804123/125000000000000000000000000000000000000000000000000000000000*m^212 + 35345474400413781404247621116262729987196987619938887544169764938200046722226917023241691141749585989103489257773/100000000000000000000000000000000000000000000000000000000000*m^211 - 11848932604322890168694555938831188643175448927525742042501714945872108912408402305629706303003667725273768045452569/2000000000000000000000000000000000000000000000000000000000000*m^210 + 335828988679851464062113473847945423928068066818264918244657123236227279439776015618587021209497002664085737446420387/4000000000000000000000000000000000000000000000000000000000000*m^209 - 16587686911090919925429595777334646113467740167977697012309819404885427647567843088182148997372057977267924518804096047/16000000000000000000000000000000000000000000000000000000000000*m^208 + 363328020983267715856630521599296875199936897513522474257021745593604091733360979558227263906164193890841652315570883059/32000000000000000000000000000000000000000000000000000000000000*m^207 - 571434749710210760924207249906037025306700530927029104046569091865885605348885699982328839667431797536076286813546783173/5120000000000000000000000000000000000000000000000000000000000*m^206 + 2034684269862226064229136275368925806199327001399980385788176888771267471440491384400983280731687927962914489003153233505191/2048000000000000000000000000000000000000000000000000000000000000*m^205 - 66070435808985154439294836759056163824982384162369315197364856659593786641720084003877630582296400314953287460481723492316867/8192000000000000000000000000000000000000000000000000000000000000*m^204 + 1968004233267076819722099501343399953911330081865558198018762158543200706431138773930905844130557857256555959418955780390123047/32768000000000000000000000000000000000000000000000000000000000000*m^203 - 54039018072199256439121428819134916212796822449546434646785736345056899016884126161768066278233083260073639521839968705992722561/131072000000000000000000000000000000000000000000000000000000000000*m^202 + 343449483118036325845285109981340080875181234596946571925500083713426416895157208923967757783306782850928952916899046573663350297/131072000000000000000000000000000000000000000000000000000000000000*m^201 - 811448746516266630966262069583111709861728844867663190853328307748560086990419057665644221648247180712979490237101227212613824657/52428800000000000000000000000000000000000000000000000000000000000*m^200 + 357551980470216485659547593596896919741152048454089159367527041320379571155729236545664558397150340878329209029979120068757329806207/4194304000000000000000000000000000000000000000000000000000000000000*m^199 - 736803387543047739819423566865987670424826067947214313683537106681141086012542165562332536373897168975245665095992972562705671049849/1677721600000000000000000000000000000000000000000000000000000000000*m^198 + 28480122624653526702689262184499260291882926496622943653034665248173357239576606910524564126517564132549049250068396437528251250531459/13421772800000000000000000000000000000000000000000000000000000000000*m^197 - 2587551147975257642348065713330476780411669764394307336712881807032865857936301223216108291266323761759354470223824761200138691567807553/268435456000000000000000000000000000000000000000000000000000000000000*m^196 + 44304741040266569160289549765034592411946405566863926743220885065512216069071329357527106732415909895553172417908909127788467281493186859/1073741824000000000000000000000000000000000000000000000000000000000000*m^195 - 358130470285312013182590230151905937826905404024113076795050942428148063489089840900381054083555311832892584274441988378000663683538442037/2147483648000000000000000000000000000000000000000000000000000000000000*m^194 + 21906539631144063769997857421568026736996085850510909478178878594916301677188935898872250388456106471419288917924106280944451292403390519293/34359738368000000000000000000000000000000000000000000000000000000000000*m^193 - 317403117431109834917243677162537458419340027862480476731707933194655602206463598550276412716112213238645398774790876229519408838161473344081/137438953472000000000000000000000000000000000000000000000000000000000000*m^192 + 2181839133944414495005267534501934862249275818199851875293500176318804616846645390813314828143185473806262628650650421164566873286488126977087/274877906944000000000000000000000000000000000000000000000000000000000000*m^191 - 1424969891784377812981383899511337437519934074576410712290109581696678564376581663316088892022599371830697440938476025674341592627418100157101/54975581388800000000000000000000000000000000000000000000000000000000000*m^190 + 354091732848739530963874953587777074599570953993731292016175823905361233533373974156043222678377312046857991200078382514204362619470855167505749/4398046511104000000000000000000000000000000000000000000000000000000000000*m^189 - 4188759264811186255298136669563907949425270639557342819833844566234244371397963855947946294883067071784958667598734790448360862409151383657866561/17592186044416000000000000000000000000000000000000000000000000000000000000*m^188 + 94431968959357452584384629110729956398117710706422397001976318732515910016012939950715088606116352224278352229676537366832729302665022864602136621/140737488355328000000000000000000000000000000000000000000000000000000000000*m^187 - 1014881579971424495690108635843792099314311297830236404080978300691822891327014810481833327786964726712806762388709308026239992134549603994061911933/562949953421312000000000000000000000000000000000000000000000000000000000000*m^186 + 1040313257900073685252297349404290426517863757329844795963847870598264107022612335379573610868649975414736623228689727951319748309840225053955557563/225179981368524800000000000000000000000000000000000000000000000000000000000*m^185 - 3178746915531614093838387146925447249921940740977673602548390491748143512206851787229472143022754558481741221406984067670367066406022856489576005677/281474976710656000000000000000000000000000000000000000000000000000000000000*m^184 + 59280349444633987455256746272952187793051718473496967315893849004050875052760539009286965171556950452521144734652892310984450053696833130573411398539/2251799813685248000000000000000000000000000000000000000000000000000000000000*m^183 - 421403863070551156062562309431314993826278479705284155419680524673834864140926618508474000171439297912914798408356968707271961596406758564684548966511/7205759403792793600000000000000000000000000000000000000000000000000000000000*m^182 + 8908805186049543807197683823528887285176952880462949751253287071646243176489892095834031032498950148983189539880137401370666418105962416564498387729477/72057594037927936000000000000000000000000000000000000000000000000000000000000*m^181 - 143057341901737096562000670878204556540598873354081230366458495099225572236177731704931838078898067879495031671109418769562306246937093155119843549083017/576460752303423488000000000000000000000000000000000000000000000000000000000000*m^180 + 4345663947954707387028890141499133310025761144033723196237951147002104801176666877053813733827509564125486320770710685926101704792007579560106245500767783/9223372036854775808000000000000000000000000000000000000000000000000000000000000*m^179 - 31017676819354441270584923813165532994246758428302902727963063843245211577679777467539778647102264262954586764395424158530190736489325003188315330400341637/36893488147419103232000000000000000000000000000000000000000000000000000000000000*m^178 + 51446424983945976459328791182811160404897435525311690564835369760332073645263547352950221012035748553126616952937839534306412324205484887610215093594791539/36893488147419103232000000000000000000000000000000000000000000000000000000000000*m^177 - 155313881547572023107448441745332711221322066828327841977787954133207082274131604691349561294573766174122843070948104903114276606344966137784678914397987507/73786976294838206464000000000000000000000000000000000000000000000000000000000000*m^176 + 407114691653211731655787122280385410488489578329749996365179606695371618487882251275850984585080127765893428686882803105566752287841641694793904935045287559/147573952589676412928000000000000000000000000000000000000000000000000000000000000*m^175 - 1606503182118794357568383276129307966425480481607531212064925798965016332724650459560649603941671775700565326854897924571770331059316400759083513125614214543/590295810358705651712000000000000000000000000000000000000000000000000000000000000*m^174 + 309309630005685637136402794085183290021370023179601827047704447620582361348945023395253753842643510586132149823620785923709725474427097896758407893380283409/590295810358705651712000000000000000000000000000000000000000000000000000000000000*m^173 + 100448501719327674690818281235097731312786767911952307856822575394099089390497003668892064369975641225312946239760120357255338217866305459411159327864646989/14757395258967641292800000000000000000000000000000000000000000000000000000000000*m^172 - 58423294431664591665692292586961925497246258613333239626130178629207978240167684477003559399473666845950954110086818287258124682060515283270860840754971969991/2361183241434822606848000000000000000000000000000000000000000000000000000000000000*m^171 + 591508939853188100472438341072910392854383975009966079864841290434430887310238109652780716945030925872458738529275609020832603096937875016713135501018986038579/9444732965739290427392000000000000000000000000000000000000000000000000000000000000*m^170 - 1278804861542850480322040844541444774692527728861664328487902984803538718653006966169177907583105990626005290297462681241015967247928611786761945101501831418013/9444732965739290427392000000000000000000000000000000000000000000000000000000000000*m^169 + 5015822838547822841025503211521272043339843040362860571625418560391810785907265141558007849443281381038084299081431085871398698227005643104217532435366079308311/18889465931478580854784000000000000000000000000000000000000000000000000000000000000*m^168 - 18321732588198398692592101982062019826028331484775595125551996853772868036699125895350881769041247104232755169289766451978170750573383330189757387681161164579913/37778931862957161709568000000000000000000000000000000000000000000000000000000000000*m^167 + 126412085309252704269378765346871394494818192355951071665888920647503557904287835442379401620529950656931365526056728871397742796511733568023281128446846632230241/151115727451828646838272000000000000000000000000000000000000000000000000000000000000*m^166 - 207673971899525047152170813342571264422131119027514171092320473522051210228158257857549563715435752736021931704346519295093193557981919158781417780436565624101943/151115727451828646838272000000000000000000000000000000000000000000000000000000000000*m^165 + 326747940078670417317724490356762673174522714099618862791268066992206521121640469157890234708825062348179445753319284035509300104691230323079717978408751046519599/151115727451828646838272000000000000000000000000000000000000000000000000000000000000*m^164 - 79083466031413615454841735213115689174848368460313518552800959044443879844960464074337107355357673905888783602866893377660621251180295671949234148714877518966689/24178516392292583494123520000000000000000000000000000000000000000000000000000000000*m^163 + 11534554335052787776699839668652863994626577717419742805762679131471357677735226051472585838035457312677270947013856130851883420628791847604766383965852592202272393/2417851639229258349412352000000000000000000000000000000000000000000000000000000000000*m^162 - 16256551343923677034875635815572658247665142310638866110494903912876426655386748548480442933407785817480606214937168680265478784239959858906738966383893512140600639/2417851639229258349412352000000000000000000000000000000000000000000000000000000000000*m^161 + 8871164495396874089739370349391342330043068431879357430307326541912021284235495603188483526439164822772131929385990333694595948729439800895140075821600871576302247/967140655691703339764940800000000000000000000000000000000000000000000000000000000000*m^160 - 117313789918048401775875233932954318122081912313598063295943503894651642764366382164042159814288318569575127738643949682807144192027309516177840598495403498545399267/9671406556917033397649408000000000000000000000000000000000000000000000000000000000000*m^159 + 120445959410990437112375931748422968476861695625851801194769361387937233029943635451589340554576803448981614151216713749536367680562280339548824893004405101443243711/7737125245533626718119526400000000000000000000000000000000000000000000000000000000000*m^158 - 750811591400637684332285377142363203363299657306090779075861684402879678181880032868907037277777504560462366111017955959198921895058617532948466997143313222365983989/38685626227668133590597632000000000000000000000000000000000000000000000000000000000000*m^157 + 455046628371146302198961824260889909759737210399660010669938345956309223345760111959374242167717400399472767294546885209821937032277579656715834018092108064076271589/19342813113834066795298816000000000000000000000000000000000000000000000000000000000000*m^156 - 4293486257021180650384380504890910416671890181813243326947180406369324159488655776253032479150932736862578690316427672540180482966280944457974579632469053189639384869/154742504910672534362390528000000000000000000000000000000000000000000000000000000000000*m^155 + 19720964609969138417267051128701875571045838124146860609821093103532111228141175293215482244261933886398645383312699833557197168065967708899224689163082055269156603929/618970019642690137449562112000000000000000000000000000000000000000000000000000000000000*m^154 - 4412280945315231761692342875074513479857676268707062102269475289203156826099285744498227109012001101761495597915963428563063638746767780546173646520194611073158800379/123794003928538027489912422400000000000000000000000000000000000000000000000000000000000*m^153 + 48110700769113272565253337068403171665423690991563574655340568423844178167651120028993190279944102297416671050130620752848083121945436015015048891608566862211188630673/1237940039285380274899124224000000000000000000000000000000000000000000000000000000000000*m^152 - 102312306240107793921215002014327410001555604844863048200929469125173246001369137131663350755340916460162120463798463798739890465322577761237528161889891817666028518187/2475880078570760549798248448000000000000000000000000000000000000000000000000000000000000*m^151 + 424528234051720371055895844758568739650099422421622152042138849521412938819446871655180546850796580160870911971196076741189174291068251631561670401962641896213093829683/9903520314283042199192993792000000000000000000000000000000000000000000000000000000000000*m^150 - 429789545260896208033912516996012204296392459526189185326815186938636044676958556082017747673448019294860557094728023130669158117929521450144753997610012792668548468133/9903520314283042199192993792000000000000000000000000000000000000000000000000000000000000*m^149 + 424804312184974407524028389061753346783920882857635129322575067446226553655935110358816381515147950715247204525977648251599594233504639667313854115137509767135703914227/9903520314283042199192993792000000000000000000000000000000000000000000000000000000000000*m^148 - 820117167089192780124070270039396043622563114027304078794616853589163695424783546218801458323561403549922636218506615769848505175184810405532818013390131638578267862913/19807040628566084398385987584000000000000000000000000000000000000000000000000000000000000*m^147 + 386683102917192651184596680165503990363080740479140883456889501402726660694385912187262514916755646324361196404227255628264377888617299987762735863741198372271493743003/9903520314283042199192993792000000000000000000000000000000000000000000000000000000000000*m^146 - 356315394046232808502093941446952711110138683023078611618897781957525463443516239627549781992966473806765590013114316195790263946656316651464376917288756190848457085147/9903520314283042199192993792000000000000000000000000000000000000000000000000000000000000*m^145 + 1283666812908478551868042645900579782314818586220286905243973350132296447763720904324371007456308728573634376487780963836089730291412999393849961810929586908913961911477/39614081257132168796771975168000000000000000000000000000000000000000000000000000000000000*m^144 - 1130284960555825703848443589260702078734295671182657901038821830598915162095996672414672961049124667156588009793427307280239893428570858902187800561692458906769320706451/39614081257132168796771975168000000000000000000000000000000000000000000000000000000000000*m^143 + 121647484487978464762852305983975090809187684341228857784616524502888370799183283668466859991484078439813318351714969046712729534904084462292700602050696735330648295851/4951760157141521099596496896000000000000000000000000000000000000000000000000000000000000*m^142 - 1639012343920329186627435406655499591098233415382684186650505515299590940040917741001470338416447380075511713475869470517576031880665164995074482140267122290933534074363/79228162514264337593543950336000000000000000000000000000000000000000000000000000000000000*m^141 + 675061067124901043813849068772119212074200798567218207837082824407459817633491342743364211402102809588578374435699030109482701820069813692469171754777243519423072589223/39614081257132168796771975168000000000000000000000000000000000000000000000000000000000000*m^140 - 1088096311956698711896359003610155194654027119394141833936117454451603168588599587795399269873357526495931498058480926295983427053731970793025850757088576010084440238811/79228162514264337593543950336000000000000000000000000000000000000000000000000000000000000*m^139 + 1716173660459603205708679958300166553831765467956722223322970015385377244008238378798982088703224358933319610005555519840011663236913805628731639385525184409228675205989/158456325028528675187087900672000000000000000000000000000000000000000000000000000000000000*m^138 - 10596094203587280994360230373630031386485453728329675458735767048029714192155513832707936979501721622657280610048416822701476853210736800515534460703402643328334925949/1267650600228229401496703205376000000000000000000000000000000000000000000000000000000000*m^137 + 1000547047147683138989552693120368209427091251713573536337922261103754262072632789405147290233558080013029257956732538208967079369514920914489460994428120251574955912771/158456325028528675187087900672000000000000000000000000000000000000000000000000000000000000*m^136 - 1479750260013082602289803615335886211807920427629418989862139089151791115098359389944245831852130501704351313536998074625842510358051590367063900325170430208133826737013/316912650057057350374175801344000000000000000000000000000000000000000000000000000000000000*m^135 + 66954038751492383765522993315383636019810887297987872779412455863587661535908070695978506172210171396952260017889173920846078598130324282171438789574355528320809625163/19807040628566084398385987584000000000000000000000000000000000000000000000000000000000000*m^134 - 379670736175877274487657807887528758495181914230497909518413260491697447885624712914213287068167583027416639056213613678008272958213460172383503428627962044511793697937/158456325028528675187087900672000000000000000000000000000000000000000000000000000000000000*m^133 + 1054097520720549455633869185379708040178965036774605792173770456019716210687560413720288471876917644059093233747349344795316952729084806080705609365689608354010860369229/633825300114114700748351602688000000000000000000000000000000000000000000000000000000000000*m^132 - 143296653820481742443550757313658636536855203395943564430083369727259590051580548057165394709990459450175311985152821144261307798473504409258536720859603426774877690769/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000000*m^131 + 238478037906510524188419092886069084022023044755120868363271096269917959201749615477573386040932219985339102766483144715701302476427942175395804294929098504695640607419/316912650057057350374175801344000000000000000000000000000000000000000000000000000000000000*m^130 - 621957501573587220894735790591167679111551539293946068693810071228582391744988993771068408475045823792820324829792014121855123060744172751977276126325603624368805157643/1267650600228229401496703205376000000000000000000000000000000000000000000000000000000000000*m^129 + 99303285030528487575510208416804593383204115233560538059485400578414023966596616500745356901916357349129705189618486344380423922305808819310513867176823507405422046969/316912650057057350374175801344000000000000000000000000000000000000000000000000000000000000*m^128 - 248499469729478393153993320260829264057781078972015670925381145740424262197433774623818122835304526937656921803439544199315440786720290818615262480282131054235867008211/1267650600228229401496703205376000000000000000000000000000000000000000000000000000000000000*m^127 + 304594927871821141911899408976868370504373006071532712176966095634555086628187887287663706117223468853310438122013006623256383613977487957395707921120937313274179805911/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^126 - 182885692936911591912836799337647873291071718171651615991855852071815226895437364770761976017215936063251841465561785751762651387767216669060210849782981545957496136213/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^125 + 107584431582516347301566853664222631167002106131108132295275851853875951896621849628420899717837511826884692862615381215771897848689384427502699018046877050491882616559/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^124 - 124017478831228779427881635691209367757236738717486822486743109864842803693601590809287570336844682956601330121058723005631979603672165967854108499439151353574137485931/5070602400912917605986812821504000000000000000000000000000000000000000000000000000000000000*m^123 + 35019485542723105286046475503039417335754992813861176806399832161587944190965768084427714266008790291861664139436132586436425020502037512654600573990693899633899522381/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^122 - 3875860748234917337663043390755150985736183502234167915940710620411952965748715409173247102281993324524143340911701197958651155666208889818203617488185672564733325681/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000000*m^121 + 42035372910738152262423548543659637872389486516691201642880514949922490238959379478990084774207113550503370624298009215417949509820013922042050215232001606100603250851/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^120 - 22337545806123368665653517210779227088825323129594234944050077311627713322865269521685683820722214497570706174740590084580498316502568572578409685908429510341917422109/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^119 + 2908131454534561280878688861038760697658435926700767800032455476557040542215510266201251980131722562295197165533569210686568014476883432127698483116743353563901511459/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^118 - 11873358924910350395951128357239661216084050318130827170549237183882507114330533508084030208498530154176344788271679477725103721315814473107995607860842042394939352409/20282409603651670423947251286016000000000000000000000000000000000000000000000000000000000000*m^117 + 2969313048647780961999346327955286555803741537571865551193188143348579419473841674345984207272349180227595454337077803780657311062248016440717846927455879581671107007/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^116 - 582212894830673652472982273148756445887327892782797873546688526621232165489670474270116831897080835713267720113815628360519947160258760561459259505441903302663986929/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000000*m^115 + 2797116958705003177705934114217540023918901212943504041570797366274478354636513390378973312458580096951219862421788683915252763010745409319662678154185121411704142567/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^114 - 1317075844689705378472169175153570249160863949129143304651892426837114061853744769561804342999139923918269276175412046959962797672672617807777814719761612712102146799/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^113 + 607840414266522412153445906207861017976738465961959758392517121637631266156185934662175506097513204421911383135496947720913979646753228683149956545386888051661133457/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^112 - 549899286939408558433378188537558237141563513718571500731183353962098724991257364660186587584721119131394070550923160246296632264404955850534588380528993328878295807/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^111 + 60950409153556831113633635718045972122318884454358348932848856438189547469026737768939366078545252299983665330933754821008781663063819078186433379762256158691195329/20282409603651670423947251286016000000000000000000000000000000000000000000000000000000000000*m^110 - 52972920787700356506615179607724739362542109023000809602891177361157431964169687580814714567980733633068122202108749735170562872867784368680527699689848245009421217/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^109 + 90252222801856780805840567578724239781378247025403235635238487192566056193122444441722687776542330885575244469185315747150432359957035331138470766975018195454890023/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^108 - 37679084790829333334129118565867658305613566923960491700472896056676884192668227780664705579811634232897446770447473057284420551219769255200216738276658073666984251/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^107 + 7709245074925061414087298199451076389862499051487256620896476210136462094829741931360310032109989717173970444615540365930759775892628263222666177211833148880776327/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^106 - 12368353671638839273287530683495277145301664282028024801909573110535738202513451166961329573723327305532533856301598672371600589288895108632661729410368057912262433/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^105 + 243118965555596755952354424917248661926641766703981441738454243219202794715106268398085796721184496701217464180535259293572119003304719704646406386305228261265121/16225927682921336339157801028812800000000000000000000000000000000000000000000000000000000000*m^104 - 1873612763158853267262652061727608259981593769770898369856326924858238417045371196975307151433510243605213769218113858833813275837649015160805952430439257979474951/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^103 + 707621294378861143605522406344901112389204522855202420586668735604945901966418943208184684853080797510603762566874259075240709565805526029105811490757821153424937/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^102 - 261943003836627608908838787304126455933331782557119919276788602534572021564110365302760057380285933432055551392339350978039528707360129343469711807611065451647691/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^101 + 95036655576307742688362765276151171174597295334764782421135367009864779792823415740870023598689874521938498539407344366537891570254899259437972741178677238173527/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^100 - 4224314764373735238942745420177132671797684036623697759984336242396288277388876154387875897466937009618190522841739085430650881730421535718897341486971993434453/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^99 + 5888887109463261710294472837186720819182675347319350172109690993760500146744806532806587160324118513597045972283616025330801660637308347650980498913896519373309/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^98 - 2011415749608156430457305448156605867650942462727486484276904492562847360221731734371548440530801791943871425120271510678840286111942220207329574812242751219081/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^97 + 673303086518398466755953971478982092232907736757087906734604286778593293261492436331646231369976757717381381678398957148856577161294178297319134462661553910769/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^96 - 441750102836701492335245211870202625829872890305966620179981459569864625463176806985279959348904728968753207340901563480315873681171077763577528248005407352631/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^95 + 142012252269012167816467677969993818098947798027420294065736118941831765935879875042075451577695177420049431065129879947798393200208734404705812751722474582633/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^94 - 44737579175195428472818974847881339349569112818153273313386035854101081096241950566909834389164024952165704716711074341375767674098049636819744612557750705441/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^93 + 13810189825880720878887545433377999734882169552911465807446943586836192774808766029568412942203087550057225371700022646159970646265668761867140410113087616949/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^92 - 522154325941337724466267106189357923023641343606245506751856930809299755722063810945049325971433211663107502735786629376524490381953732299320884308857517441/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^91 + 309499687806811972642593273051563748996784135805827507372369995243383987203660728444008139700693193207824360353529780376820131837385465337007096408614373433/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^90 - 359477922054265140200170421427578174660008715897264747691541345837394275465784768295286821098902713738147018290224186129393641645598539774644125997459174589/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^89 + 12782974960568486468394700137591063159989012780311340096653330806410618351419829761071369366385109030788829972304384530182000236116521346157588681025622583/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^88 - 14249996089935680945139071376354144845165057293278046504061603267265799545209009924169192826679160554943153854210092322873650314588217064184896968884807003/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^87 + 3890312410572153382688978193932425150848581157919254984811492862486484150680037231995278029246878779360534992492110131094153444028481788532794079529012937/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^86 - 5201675759268759760818511678908489398188568601998187433464364078864745779736124861191426756369483829084179093834571161835482512702467843264189193144527/811296384146066816957890051440640000000000000000000000000000000000000000000000000000000000*m^85 + 272490626958470436447386309036323374965467474826174715831157061703492929142662257219487619764793793229259816442802094569174757593200947825138606473413467/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^84 - 873771889615685780344911072268237328183427510298297787152394237598806541688055527317612598990295584335749887941257779293049680648402222268361907918123/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000000*m^83 + 8780507908622320954281270022798924573766751752495319304447549462749451682233285518771424089108896911458703571270485665574090608356689690899307159558773/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^82 - 2160087596185706381023634364184973713423811993468594147976007293812920014751564219543407188171933358395201291236272877400087244566116060927377480968583/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^81 + 104065408172180921203571793601457175098697759617812231417772890690321369608250395526674679429604187252007707914496629988547882778849455181919544224657/16225927682921336339157801028812800000000000000000000000000000000000000000000000000000000000*m^80 - 49085808008427372059670590150639007927729886129161355252653839225098641215397866833493370061939166996302166653488816334366049248905948243811386524373/32451855365842672678315602057625600000000000000000000000000000000000000000000000000000000000*m^79 + 56665567165900781644409111626540662477272903819478606522737648053738585595169313694798724797094913283535053989364679027146653071940648113376831538613/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^78 - 12806882156896747541799764227792606798432769509989487673069325406659431546344855902872077000242167961241836811027968126742011039038123880326243282973/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^77 + 70826127793324344206270180370077039562769772210945495123566838425010573926883843470178527985186694739214758136755607137600067954308296419240954619/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000000*m^76 - 613341425739584089392980983453782384019235249555303520613442649162385328837992629127724074598159731646590054796155315113991380158343369860379099687/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^75 + 64969632236874698809672375815872372913135568553143768643060569904885487191253397661438521535091844724845477008252887037781103962809702243956426139/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^74 - 53869882910160727403459929209136420320045704229333843239953952089261637570732079978925618272530151568969187590562201244371436221276694521475067491/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^73 + 2731146596510612371002063059043994894936511774301198797441379664050055151000836192275654328418223139712688413566001938789043422224647938801784343/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^72 - 433431654914775847132562322814604573974025191336017581125750850032398458988022338121531162550908508713743299029853119265800541596379643934630479/64903710731685345356631204115251200000000000000000000000000000000000000000000000000000000000*m^71 + 420478353931178180412847583757489359999587134177772935383755238532544825876217760578460513165393862441011401136772892987933287382619147765634821/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^70 - 15956296197584148572678765898707082301867152642985296269987077496949506284598057356277537515364065724162415539185167749547660143651701011277623/64903710731685345356631204115251200000000000000000000000000000000000000000000000000000000000*m^69 + 14801347558629437218232657096067787308363388126956443054734685675242851474640479607005007982891720777850458801859904156674180028144828501435611/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^68 - 83892579229154467034634984402837294352448220891224985198349845616455152399698184245391956562090383501389493069783896923554735086910660623663/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^67 + 47593571922875918121326651717883679422966257852117302771630993365942976796111301737452133800010132156638405943250184009439222728379554648593/32451855365842672678315602057625600000000000000000000000000000000000000000000000000000000000*m^66 - 41230810937171280126988618852226789006438966615363181373601190717110318485468367078890734300358335153955547154401924288073491987767555721541/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^65 + 6980351645249654060199126245212490541160010148189463447721041140059433515076543388657244289677131352800254344295610079588018516439410034993/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^64 - 2309054907355731135835612304859754045369231135958667296073300045823667265639172046428438505728709764429448168104925078390082142668754367643/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^63 + 373034446261496782318726666244739126582736798652178701434400254163596910302836103795596217903674748465287053162288607377365111688565283101/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^62 - 58852354042667439497628298418426347556151983029198081413867525052878188087318250485497333573599759830285629503079942561437274962861257781/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^61 + 9065414262900719407585047351314315282883519146870281294175001499200008976965507123829156878489387134624991567896561639705849502594550861/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^60 - 340772926868887574435563985621870730567427992129597735309257841483146240156782579717903593877302294414892378292239763068749949420072593/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^59 + 50005367105697031774184715558327375189264580658271721043160527613843286358264007824945899793707016746701754880615087084556349960904673/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^58 - 5727543390841921645952549183628926869622353741933702460618572327682591329702855690333287659206002714324018210107645738747440994846403/64903710731685345356631204115251200000000000000000000000000000000000000000000000000000000000*m^57 + 499933192916342309948545081586118407160042947008209037321890626096959201816640920064531830998044215368753378378041685196515589079001/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^56 - 68086976521378429670702035722838240022687751591362460168122584580633855374861845319849853188945676020644321160622405517150451936011/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^55 + 452018596625589887133797608656038996930583968145749274028861055145145901951780946747345128297388951861935043624892707319878175101/2028240960365167042394725128601600000000000000000000000000000000000000000000000000000000000*m^54 - 4679668090590428412605701877174652511686187205616714544908799399139160904097076596350873191991008187327627575783748107164640949713/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^53 + 147516660316319284538998641473967716031458309684206558237257029460173077421138190432947217565217046833217540521145598320688140483/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^52 - 18117954415979264514598381051675405281059079530791205232279236489464031114758323502932371522919593291991739301101238858575248207/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^51 + 541698879612181863646981164047732469663071318316874479015455074614803030157838125952435884929469413919752292518866224817762857/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^50 - 492662398309419665960137232893727262767191927063556754454656253629590173931895256245306124589240696206805529648982992971367/79228162514264337593543950336000000000000000000000000000000000000000000000000000000000000*m^49 + 14286589032172280815335429033218893544299300472048263289522358376556863792959196808811514430442855117411052982762652444492249/20282409603651670423947251286016000000000000000000000000000000000000000000000000000000000000*m^48 - 787069532703890832685893627340889217982668169730858831137457025045383091276520700994018308518737477822098449931047825963077/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^47 + 84320435631525642600028341278282196645202058641887879021764128915714841083233308850056542671954592957894856025907448075337/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^46 - 35118767614442571231997143306847405168532592790031899519670827236502534979711953258986394075178614160714109497102255778333/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^45 + 888106501498777252105238460750773840729414061665799595491374778250025680884284649270105774557778435432032296612516367967/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^44 - 4361776196526076581914611001831083031880845237962856106483916201585691176506974307913124070100339079420799691048614123/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000000*m^43 + 4158410880447619728324188132861939976849917921496616934008758039424228789514711183361047871886152226183055552870531139/5070602400912917605986812821504000000000000000000000000000000000000000000000000000000000000*m^42 - 384600194781606722010892840641401270845444929854505903276409268697938898151692410807133943086298896506924999716152903/5070602400912917605986812821504000000000000000000000000000000000000000000000000000000000000*m^41 + 862224889016321396779455651561966115041982066377415680475518979231950306701471742215605681860684543144613885302333/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000000*m^40 - 374635612372338818554596628875917062737969980807948015230062555099724309058776399855798247919178429803122145105579/633825300114114700748351602688000000000000000000000000000000000000000000000000000000000000*m^39 + 7882432277517461780929826064117872202274670449879440963481080864702151251004973716411762644564744857763183000843/158456325028528675187087900672000000000000000000000000000000000000000000000000000000000000*m^38 - 2568354909387409384300724076020906864979524615210330960432327094808568649062860203247518106047913159954499857509/633825300114114700748351602688000000000000000000000000000000000000000000000000000000000000*m^37 + 101181000062383471655929808123179079430685418726894818776464409528366109736763663863614641577423782780603308931/316912650057057350374175801344000000000000000000000000000000000000000000000000000000000000*m^36 - 240802442160333972280731790762044777004213478816112827012483724959478068238120831426390158119699524235643337/9903520314283042199192993792000000000000000000000000000000000000000000000000000000000000*m^35 + 28340761722467219915443904781298643848112782813759252509658488976449914004424590140820244161446012747591127/15845632502852867518708790067200000000000000000000000000000000000000000000000000000000000*m^34 - 10059863502583161229122115158202641072502752609725265002816622991732220457889995901320028828171406930443419/79228162514264337593543950336000000000000000000000000000000000000000000000000000000000000*m^33 + 344343892691500108207173959030345700746494189584185899165262075620905746525767704028939806177958521623097/39614081257132168796771975168000000000000000000000000000000000000000000000000000000000000*m^32 - 5678046147454142643178581728615601980621581644779093814957395039516855340108720826691522453993407341489/9903520314283042199192993792000000000000000000000000000000000000000000000000000000000000*m^31 + 180244771430072473810807330195003496643636719414124063478051077114532727436408687277677583484288098929/4951760157141521099596496896000000000000000000000000000000000000000000000000000000000000*m^30 - 22007801034911653137616880825433614206783149704840190199158383220822983777023986199836381769615865043/9903520314283042199192993792000000000000000000000000000000000000000000000000000000000000*m^29 + 8066089658266405071197377111298192447344348950782735318227406737336984430007200868919644709113933/61897001964269013744956211200000000000000000000000000000000000000000000000000000000000*m^28 - 2269132930211367002521142043326556494948770606946038389889688872874221130735051196319206375599409/309485009821345068724781056000000000000000000000000000000000000000000000000000000000000*m^27 + 489359130612320294294928830566079956126971666171368606474502123976053544148750902196348241890613/1237940039285380274899124224000000000000000000000000000000000000000000000000000000000000*m^26 - 25248448596133620669978562657027568897462667062571722291514881754479176531621531387871528769333/1237940039285380274899124224000000000000000000000000000000000000000000000000000000000000*m^25 + 311209161269127282139610761503565691606356828463678332192542060931615507552350911448382114923/309485009821345068724781056000000000000000000000000000000000000000000000000000000000000*m^24 - 7319635923186295775728354493859860940973367817371947619903785672422910559470241184444155769/154742504910672534362390528000000000000000000000000000000000000000000000000000000000000*m^23 + 40993541564497646231761588080305969017999356466294164910149970221688211438802068218712763/19342813113834066795298816000000000000000000000000000000000000000000000000000000000000*m^22 - 13968905131746278679394241918254643911124917017039420776169139621623392186082642028250967/154742504910672534362390528000000000000000000000000000000000000000000000000000000000000*m^21 + 282257718969259747212286315560227844679699058860503470192975266402845873997768297303419/77371252455336267181195264000000000000000000000000000000000000000000000000000000000000*m^20 - 337437630329518660195618699415940469418496148770243077857255076688461089681243417983/2417851639229258349412352000000000000000000000000000000000000000000000000000000000000*m^19 + 97519561337308675667514995214564886210109453410948598595757130099229577561908614721/19342813113834066795298816000000000000000000000000000000000000000000000000000000000000*m^18 - 3317562981644280934681393544588798311001575925878935163173811718289182047916375529/19342813113834066795298816000000000000000000000000000000000000000000000000000000000000*m^17 + 10595867220521512691070148749522273922632853663470108093639872167449151434010401/1934281311383406679529881600000000000000000000000000000000000000000000000000000000000*m^16 - 395786919314328757375693808176940442965086609498992695902424996191882558441299/2417851639229258349412352000000000000000000000000000000000000000000000000000000000000*m^15 + 5511338291472255889180465706926453950564660973243400984344549037258640762159/1208925819614629174706176000000000000000000000000000000000000000000000000000000000000*m^14 - 71210115771805230810601337311723890364467457607094374022250219377955459281/604462909807314587353088000000000000000000000000000000000000000000000000000000000000*m^13 + 849388723127449128084672590972996093294317825125321607946191819411957833/302231454903657293676544000000000000000000000000000000000000000000000000000000000000*m^12 - 9297936155900779757591089726829456183386832987856823283410073489636991/151115727451828646838272000000000000000000000000000000000000000000000000000000000000*m^11 + 92761514898668946537461109810686356590370058743566366657081944658441/75557863725914323419136000000000000000000000000000000000000000000000000000000000000*m^10 - 418242778549565461356356618746714521923970404317083052956477604041/18889465931478580854784000000000000000000000000000000000000000000000000000000000000*m^9 + 1687507621469280092991793438606929473313196439133095214236710173/4722366482869645213696000000000000000000000000000000000000000000000000000000000000*m^8 - 48142282538918863930338881858193912915504988399710599312149077/9444732965739290427392000000000000000000000000000000000000000000000000000000000000*m^7 + 298740252731473541083098612296196577816296899820563033003637/4722366482869645213696000000000000000000000000000000000000000000000000000000000000*m^6 - 395006164391239456289007027023541589057269248438904178557/590295810358705651712000000000000000000000000000000000000000000000000000000000000*m^5 + 69249116463946255294267351571171595985026466066571721/11805916207174113034240000000000000000000000000000000000000000000000000000000000*m^4 - 24145023430607063330499238976601786934273524759995541/590295810358705651712000000000000000000000000000000000000000000000000000000000000*m^3 + 31394729896354543261423323188342737227548602245447/147573952589676412928000000000000000000000000000000000000000000000000000000000000*m^2 - 216511198798460664624201739495613606397711855039/295147905179352825856000000000000000000000000000000000000000000000000000000000000*m + 185618369448127319719201711198907842810916379/147573952589676412928000000000000000000000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (88007020574234967/931322574615478515625*m^244 + 129258793524597843754017/232830643653869628906250*m^243 - 48535505775876737073783010356/72759576141834259033203125*m^242 + 700161072807249413088166290085858161/2910383045673370361328125000000*m^241 + 35995979823937009909265980551042371492793/909494701772928237915039062500000*m^240 - 3456129413447767876551368090147561752383737186559/45474735088646411895751953125000000000*m^239 + 3530307242018672795226304116178093114057405807154507871/90949470177292823791503906250000000000000*m^238 - 1434622273395813468728791189387099639411976054997101144430417/113686837721616029739379882812500000000000000*m^237 + 345657645037882083348847227292961069343416135786151336230664013551/113686837721616029739379882812500000000000000000*m^236 - 131768221316186176788002249019887418460506592746189386434251328066089/227373675443232059478759765625000000000000000000*m^235 + 165067931193084419047206163969339759460033629254940754729482234196982171/1818989403545856475830078125000000000000000000000*m^234 - 43567921478177010159878486059453513191297520781711995947480615730556187747/3637978807091712951660156250000000000000000000000*m^233 + 39499583115231315473680484185225338202667172000243787113366631183805804663943/29103830456733703613281250000000000000000000000000*m^232 - 487404188191803792205376847335534288674602691708386553337529648701374670530971/3637978807091712951660156250000000000000000000000*m^231 + 5421977311158693045759896598592349702409487997055345574719924122036079140949701241/465661287307739257812500000000000000000000000000000*m^230 - 208959980890175171622237003368817612943686956844604022250434729345237348508551069769/232830643653869628906250000000000000000000000000000*m^229 + 3672984887138673434300427912779597105465039177378465639780363106852379676648803797831/59604644775390625000000000000000000000000000000000*m^228 - 56265601782661361200227684923845998701671744145102766433743909959834509205196635763555267/14901161193847656250000000000000000000000000000000000*m^227 + 24611265314293026382734505776220943768584471598145326349433405131842069798869760951399312709/119209289550781250000000000000000000000000000000000000*m^226 - 1199196173918510434341602365010657385245981128526411561653449097633890417547141360549823139159/119209289550781250000000000000000000000000000000000000*m^225 + 831674615661614587510795026385371980417879379483522871970391727382247530941469870684115067718811/1907348632812500000000000000000000000000000000000000000*m^224 - 64028426292682186275950669502770669918528004909506492324073481766587527210627584114153288806740429/3814697265625000000000000000000000000000000000000000000*m^223 + 4371951165008526608508179938922857164993030898131376318880762886059081094478971196971730082826448653/7629394531250000000000000000000000000000000000000000000*m^222 - 1058314316186474401449621991938022487563353324312217409546861583879229573514538720770952720999538630953/61035156250000000000000000000000000000000000000000000000*m^221 + 227045090019629554886007895785425786414219271778870035981144586808605176244134669423551748976597357804839/488281250000000000000000000000000000000000000000000000000*m^220 - 10798851276142118863626284546750636363733781355430604550172107602004414079561533870018106034077283898695761/976562500000000000000000000000000000000000000000000000000*m^219 + 1824207678338134898016767113342568198774442520046389249834433059557009951199759314843009441720993023221070721/7812500000000000000000000000000000000000000000000000000000*m^218 - 68528707048307508188224656256467229648734296922798294584572507647218326976209202854148125770232906200821804463/15625000000000000000000000000000000000000000000000000000000*m^217 + 9181082762065510071083760659328412375903764345355712842088426789535761242207479464374542926708416221994583211231/125000000000000000000000000000000000000000000000000000000000*m^216 - 2749078600828259009885442295015087163398066579729888494258271040640341645150449121903059047553865199921069539997/2500000000000000000000000000000000000000000000000000000000*m^215 + 14761375560640907856477832665636198834740289784756216173930905385654976340097286364212225921135864898068114176172869/1000000000000000000000000000000000000000000000000000000000000*m^214 - 356448470384726991197890361820419433144890613176396014044932047302510378585526113647208806073199769391597665539409379/2000000000000000000000000000000000000000000000000000000000000*m^213 + 62124190112453603588200108387922402757919242218345884156007489475508175088463570318269646427498856201686198219558518413/32000000000000000000000000000000000000000000000000000000000000*m^212 - 612338552723025445989987991160584614616610744081772016376974010180311267179090819583833657646355812935901776835645848789/32000000000000000000000000000000000000000000000000000000000000*m^211 + 10952087918521134204079523866773937936773828690392367554796907838350935800619975609219632609261740872568863949034105891427/64000000000000000000000000000000000000000000000000000000000000*m^210 - 1424940472660866267867781445513720301595392448790886629225009071172588114110647060513526005353263508812212819641766250038147/1024000000000000000000000000000000000000000000000000000000000000*m^209 + 84419377196277776646159493699805166199267355310931325752311984274186148260614049633251919659534137578106641703223159840555981/8192000000000000000000000000000000000000000000000000000000000000*m^208 - 1139342236758649397639358170583904430370275736507752284949488133996353193623248201600698963194405169329961481772578286616150469/16384000000000000000000000000000000000000000000000000000000000000*m^207 + 27998900761126859430267130466557782506987631796669598831231131171384864951062152121957345315260983607482393053553199737293050553/65536000000000000000000000000000000000000000000000000000000000000*m^206 - 124882791915468489810088792030007967946515814443015131909476674284787286882766618134762476511728526566887182645591777695173556669/52428800000000000000000000000000000000000000000000000000000000000*m^205 + 5017786523076312518710944013622789237158228012434137383602211812834132220289378751937169011339878529668621845992878454889574902241/419430400000000000000000000000000000000000000000000000000000000000*m^204 - 55875731049347677010829049512826197794477996505244806634143955328744361463561172641246345435263235604222467123019310813760380674913/1048576000000000000000000000000000000000000000000000000000000000000*m^203 + 3408137622148484133337751484234254997852312544494951663185308559272577015162046991063888567204783119309727141648192781244660798069189/16777216000000000000000000000000000000000000000000000000000000000000*m^202 - 40224732197052492353884532084770905391373856082588297599825095638863807795528537386336044723701791100903338956681375937250650807823879/67108864000000000000000000000000000000000000000000000000000000000000*m^201 + 105835841145071542240992115977438347283165350086431111134584030078753753297832172222010705421787347259467872459934235648735359690717217/134217728000000000000000000000000000000000000000000000000000000000000*m^200 + 1581382208228462319091353617632612374386901011104406374682496518183174794279621109978478885768001182663865230049715016159166885473471531/268435456000000000000000000000000000000000000000000000000000000000000*m^199 - 70723384852937789273100031234691242470601997101983591708604194741546845348734624300396005115037235416891519847606182788875303162725949159/1073741824000000000000000000000000000000000000000000000000000000000000*m^198 + 3718522929786320520797616302226199589676951667235205197341883642773485714992394825521591790834565151921180320718524217821641530693388781497/8589934592000000000000000000000000000000000000000000000000000000000000*m^197 - 317322915602443339187083918907850652658354073527410432172343790482569966974490093257512871179314720128740519750927801214923148012896692105751/137438953472000000000000000000000000000000000000000000000000000000000000*m^196 + 297398726296428844862920482528721773647174813552550781842315199227233667733641246776609428540765458561226441717157628038896501371233331500931/27487790694400000000000000000000000000000000000000000000000000000000000*m^195 - 20244740434552395857406817657723698273133610628692246055722792215684922418635854427670600632838963975327495366775647916047989654112106619586969/439804651110400000000000000000000000000000000000000000000000000000000000*m^194 + 795542101613753940494164359174855691274542770997462600268453263239753332066228977191785022648250172469702989769171510407120730246602942123031231/4398046511104000000000000000000000000000000000000000000000000000000000000*m^193 - 11669995378361498428303178894814676858436600421428098350349726289030562662376839759946143534943538612804420148441290593123476823017466427831976787/17592186044416000000000000000000000000000000000000000000000000000000000000*m^192 + 160868033458713370030309449780907538117060663281755991411781305603494277985650312568521761737192502005584950359200954115887994930093370643053681873/70368744177664000000000000000000000000000000000000000000000000000000000000*m^191 - 4188232452798799158081996338213431796756165992536408719299832849934546214405194313842686088435899949502015610180926819677573223261195596931880663403/562949953421312000000000000000000000000000000000000000000000000000000000000*m^190 + 12919529431077385722057329078465703224649570607715970174855229493651214785233419660375128098526289041714943574989414350462118239594321501082071090661/562949953421312000000000000000000000000000000000000000000000000000000000000*m^189 - 121233510708533002525807556658359472638696537163421655299794817035080601246982682144265229545303103411595923815067186582683378024837786888912610421841/1801439850948198400000000000000000000000000000000000000000000000000000000000*m^188 + 3387520252568961289600763692326043963309024324556655645906727667907353907210730464606377657631208962100831822292529701160454200877554477873551174815317/18014398509481984000000000000000000000000000000000000000000000000000000000000*m^187 - 7229540812031843505180493117180273362779591160865088388168121525016014879853851853712719962010249852125048830828402846510511742447961118051640966044491/14411518807585587200000000000000000000000000000000000000000000000000000000000*m^186 + 184433976095962399357993773157091990361362502879176860328753233695295634836280501103896885902051839999612429383409574352590140472900398724525764802603029/144115188075855872000000000000000000000000000000000000000000000000000000000000*m^185 - 1802302203454982477092105361649529300865385857402037353524077957041087927003417361302807713848261590362076212818006345800096751333464064132465384624528501/576460752303423488000000000000000000000000000000000000000000000000000000000000*m^184 + 33772094053749823664400208818056580899130395405021694586041932137705985785847016678481944737435890816027379957877444588330534151187539502445737653770426267/4611686018427387904000000000000000000000000000000000000000000000000000000000000*m^183 - 607357044628860172250368770045285459732973501483943008353134738564078277572804581366771245869554804443375071164553740204083510083690301199581672535945349769/36893488147419103232000000000000000000000000000000000000000000000000000000000000*m^182 + 2623015822087076372008383665366546667358640659439455482016746967123193710363485310926466046798520024153197583843603305571599677975497784320035910540214947081/73786976294838206464000000000000000000000000000000000000000000000000000000000000*m^181 - 43557340152494254220445220222650829461715050399785126947718587618160779091424351271848340264447560972822098201312195369869009132333298668946263156125509872029/590295810358705651712000000000000000000000000000000000000000000000000000000000000*m^180 + 86961691486301487062324616845951329039301270563235141488547763627180319649809541686593174038819516561528485419282008309497358290119015183838090264468366429653/590295810358705651712000000000000000000000000000000000000000000000000000000000000*m^179 - 334127386926181345484163797639731417465138433128033472588324372602689578325896513498875016760078610558440587442750544968523110173870019302120375288518666437849/1180591620717411303424000000000000000000000000000000000000000000000000000000000000*m^178 + 154461302921149080735228944012226206069619278991417281885104576289300779299444242032129132059081229461662298209041795879033884959489558193138182690777177107011/295147905179352825856000000000000000000000000000000000000000000000000000000000000*m^177 - 1759680707387211762419025190580579628385052282020517679551260335199809375318930174104890167598216853709404035562889020964186973606009680385585824368996181635403/1888946593147858085478400000000000000000000000000000000000000000000000000000000000*m^176 + 15075517024002144007475410988059788070856663564520317390653728802052632448877192194336397743965311763577016812928797080899804482029236075680010019776747185560449/9444732965739290427392000000000000000000000000000000000000000000000000000000000000*m^175 - 24856336835274712497666900137959164568203478900833668765867334610195531561268123608694475549097990066526970090171650537811962516917551358653125815221548359940211/9444732965739290427392000000000000000000000000000000000000000000000000000000000000*m^174 + 39411762433152560431379347195961255829898531950521570486040059681901155222452102756877771639795799134396939114067213765886313980385831825716573675956231707293149/9444732965739290427392000000000000000000000000000000000000000000000000000000000000*m^173 - 960513844649728849693097220885333025381025457956390001337825221804402624484581137284425807655684494514928718323046468790800715926204635710518527579059791602847717/151115727451828646838272000000000000000000000000000000000000000000000000000000000000*m^172 + 1403197729800143760974670854562555499967175162939603320954503834562828207740876441377970470068893020180935193623368352278273528236056750094036889199911910296715337/151115727451828646838272000000000000000000000000000000000000000000000000000000000000*m^171 - 3922190528626714742420575616018302915366310930959903735890386414448075179414304364617601962099141260281947698316748061186501443570869977130173053156883310448371303/302231454903657293676544000000000000000000000000000000000000000000000000000000000000*m^170 + 1305932384170238833382572566130250071326942605450623030123264942882044113133490239087012379172670193119834247156408973402800104653280861329130560215186699083953541/75557863725914323419136000000000000000000000000000000000000000000000000000000000000*m^169 - 52709904080885758211772951327024405543311731770836755437982985505724618345121113871270794382121340858223572852372378353752033848649639327216118346809176837016569127/2417851639229258349412352000000000000000000000000000000000000000000000000000000000000*m^168 + 12460943238382159504159644674996468053538109757828915157189050281870742474005286268774458688850921976146740267651211531112957826278411739903545494517182443264316369/483570327845851669882470400000000000000000000000000000000000000000000000000000000000*m^167 - 33845326575907301485207935386966272289910627668226810614507629307147621306500016836930415358009276088707969987738948169197975916407836603609106191919564197134898709/1208925819614629174706176000000000000000000000000000000000000000000000000000000000000*m^166 + 32419843927670002517827330974206905612506902551867667403755621789295954221508984516083209454386571668044136395319127381060518113005727031484797579833533327140800369/1208925819614629174706176000000000000000000000000000000000000000000000000000000000000*m^165 - 778501925914989017178557385374204345895876575081552406622049560377272441639276814176319531939563624446021306843354424827453138202825629186794819084644622952420340511/38685626227668133590597632000000000000000000000000000000000000000000000000000000000000*m^164 + 212533258143892407987321544041279878623853085339375376681537722212305288420842863086037530117206431376057332061279582355495699406544145858561581311472687463738936479/38685626227668133590597632000000000000000000000000000000000000000000000000000000000000*m^163 + 1514797984847902745390739103360104008078642286680944679265985724639727789429596623816073896089036934113965806483521549529689687373688344641205447668158035907967419217/77371252455336267181195264000000000000000000000000000000000000000000000000000000000000*m^162 - 1109347724265242723251526674927590960852591559215618651234652753451778808694742711162030833417843425025227578341900792319988139844892417646343161291452097781415213509/19342813113834066795298816000000000000000000000000000000000000000000000000000000000000*m^161 + 67744146421246326791964794463767949371640949658446561239717128808890717527419244094737277630113048311366501217068115634059853539952287834879541137412364621458673878787/618970019642690137449562112000000000000000000000000000000000000000000000000000000000000*m^160 - 109211447141311891219102478346384899544656600290691269056354691871509804086338763070744493274885347797224454669269589413239144845019432220565126045846882285135513877757/618970019642690137449562112000000000000000000000000000000000000000000000000000000000000*m^159 + 31881144349137323663802288458297855168163417341435463702829288620129425098447997592069022717932599282961296808202240778863492517300763830261603247572227358166538585917/123794003928538027489912422400000000000000000000000000000000000000000000000000000000000*m^158 - 216855304753034443459434419261925818603297313489483673578434551950318545001034967077502237250199173287093044939048055702581606744505530298709052963853332232788677967509/618970019642690137449562112000000000000000000000000000000000000000000000000000000000000*m^157 + 893160356241989475966931604547993419967517547125912251951049292883738561429272357523821524027852462315736409613964686536238352444524910200146052854205857913325161736349/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000000*m^156 - 5486357714858573588180366460789031723194081069850680996672972804465201825560645571516818470330845285337416891622125276137854503435600914266670947667032956840812151178173/9903520314283042199192993792000000000000000000000000000000000000000000000000000000000000*m^155 + 2588011354659973704508699724694209301335401335356277502347908575391614652129601748324748580055401022696138102348465552001749416202303806394147489097371879972888171173051/3961408125713216879677197516800000000000000000000000000000000000000000000000000000000000*m^154 - 3676403589979057265503984331819359042813558723833925000298361081138283410742113959912940018701246072314431698167398652070482712441868431597643636600815542025626672818981/4951760157141521099596496896000000000000000000000000000000000000000000000000000000000000*m^153 + 25839893450220008804271733829237054323581859211040732062888153042475523743319667610434364246380349168404022861404509304433340095465328952744123204535285853557251319632607/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000000*m^152 - 137404190643903841498976518568978971589699664571465445527922605573876994810530367582057206255698704706092405121463569189193902144938331421654935147421243460815811222417361/158456325028528675187087900672000000000000000000000000000000000000000000000000000000000000*m^151 + 141741253752857955260716592802230058425183222395459604508281388705839746745755881814985249575907477280610933138536264495454557393620662697117241922474243147732428953000709/158456325028528675187087900672000000000000000000000000000000000000000000000000000000000000*m^150 - 56802902314495992427311104182308889325232117850836507638533017549350084575061108014877006790216905297315333535091873100009535267468777292743329228178246970028477491157433/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000000*m^149 + 138324498509499008811362409923049876028761589390328112797201765001670129337377364498483534009495440453452952200543374465319502413033479190140505409662878257969650809235561/158456325028528675187087900672000000000000000000000000000000000000000000000000000000000000*m^148 - 32777849632690902752390854438316819438261783286752174374951561040975186754008084134669076362716295529448258286304036953365760048876021342927069296201298154936401340172057/39614081257132168796771975168000000000000000000000000000000000000000000000000000000000000*m^147 + 484076170758307072230368090236789066885077937691055076748791446676597804710345667401556602325599842421820148665786020877250584621638673352848367886326171438089223555891469/633825300114114700748351602688000000000000000000000000000000000000000000000000000000000000*m^146 - 87076681006758620584461758667434320057263629779729890402523934851129450457381041872474278288720936306247193548234089005855455020709211172443620061506962919139508447657943/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000000*m^145 + 38177840332931476982562253546628467398907953313484676282585900893951561826619632991673499263988175113271536338919544054852664322152815743642899363314519210178169463296009/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000000*m^144 - 130616821144447067959733141971831810614281747001253435135771864735777767205626887800289542006442095855793010078395803760079497052705187444424607776196070620039560060489019/253530120045645880299340641075200000000000000000000000000000000000000000000000000000000000*m^143 + 272544880815610484204071606232816674992319112460144838638864213816808669413442935269787100668922721833873399801611731691721126164693324630437962249683082609101177662623827/633825300114114700748351602688000000000000000000000000000000000000000000000000000000000000*m^142 - 444120684419202260601111472165292465808270847245938700292047164283561627637952770686250530809293839501820703557221132035919341422443889329180040801199311508546674482571161/1267650600228229401496703205376000000000000000000000000000000000000000000000000000000000000*m^141 + 706714837118044587792218565723139295044074770885104111693026931482994136620408853619652345290404037641828191597914885033126666847665995167533039571394681676974017751440557/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^140 - 549249441466131191450448179084652418798392449085506104418092453434078928384391333301758157926617834526011855075560322767516660966466699520873964475068899116830332107289517/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^139 + 417087352661637423086408485988413743978415436248724403055338461941208855866898037489264588131047365130323138338389522738062880805593732154283599396151633775623993065962053/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^138 - 619092620011168493325172110060846836941076210679476375647047897041361978240861427930538174363200958467962398427849861304790321928137618585120204787898325399398500578755401/5070602400912917605986812821504000000000000000000000000000000000000000000000000000000000000*m^137 + 112288549875819760719297509299206987544515569931101510344111863984098342477552414476447181618953379132101041269686489400052934945389203343491449350413458148540418918786081/1267650600228229401496703205376000000000000000000000000000000000000000000000000000000000000*m^136 - 79654154221830621038925678970477204428789757365068333407190429379467143617427683358068253028804899360283293881141944729248939658343551514925247809268942406764941147677111/1267650600228229401496703205376000000000000000000000000000000000000000000000000000000000000*m^135 + 442068097534319143606568652857454165515859276084219352787712006961878352770731139486058413260429376341362058390417631771835054639519172321912047867130037184994827465816077/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^134 - 299968712220317291247776474117840842637804258492550582646255151036731807514299230631489971845211505888881402858600121344345549024569782523267173662624591889993303480327461/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^133 + 24890934240802238381234626647434181763480659966196213333943091594227390829683389493272776271510325455175507121391123982396810220523867340829576104272670249666387951918973/1267650600228229401496703205376000000000000000000000000000000000000000000000000000000000000*m^132 - 258673530947818330294209819139436589233716141013761671243933126037127583099338534309660857226305475861114741737646846244227378915581759244143055989130173175157606819641823/20282409603651670423947251286016000000000000000000000000000000000000000000000000000000000000*m^131 + 41103682428269132060496830893088673111950782080736850567452982465109069629802892256440091079069208524150094025438202843274114085195981600812449128049923056206669810592173/5070602400912917605986812821504000000000000000000000000000000000000000000000000000000000000*m^130 - 20455744577512659670126001620042163149186885854580469267424666687585806354961130995643116248832844604689360226614418094056285260105393771518829999119936740194753108068753/4056481920730334084789450257203200000000000000000000000000000000000000000000000000000000000*m^129 + 124557406745733523236998537654259823832225437116325758960778369060486274876177232320027271229791541055043462320082619237387524226361760456009823831045032747716722182446967/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^128 - 4751859175708515108136843981582196952788375900812941634876588099542126426882949619797391978271159365566401317311920231506555668530053274923542916840953650237715630713/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000*m^127 + 43331520909285614805111344513353625246576932958896386959970473387325848694633662953343478816762078129567018454571498438543251670579741417471201617677406906490424104797173/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^126 - 49522646061250580833385603082889378844538343563859699870114082121508912955042528366393080194496268900569357007174562399351900783963087186692460681368558471255159297162607/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^125 + 13855859662354763688523315660027240449451901103562202071299666010967407885406309869113282129646363274614648233046630054538317228919051503423331320806388943210252209020699/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000*m^124 - 94913950923012112923873782325438607619539811774568629338271303211947892708056410715358002110210111860808313760822736240630123021569480013548521464767377147538653347701/507060240091291760598681282150400000000000000000000000000000000000000000000000000000000000*m^123 + 16301514630585346262645195343370322532749117914307245935408582228559404811497387084882446579496698623965175757852824413712982917093516278573395888068725974772981347220531/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^122 - 8569767328567642113854284088247368248878918703226055062954762167428912453222456558345434378154086221829036249577654393664766068409096170411077905234061166574453127831069/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^121 + 2206492703258004332379419753551672895648193119093118427673969784664648855433991582050749130839232701710292692241091652821029351432595683324278028884177942930884756356989/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^120 - 4452204883050885376566685716626700066756783684655980948149642439809826957306313690669087030957514549604340069328932541049082671698074796491421437308673735172267758673949/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^119 + 1100098200411415145811818992562789531077218534572984990583892100800286426798799594133769060762621079718609203882510010788521100064213712201891551003493528025778655383779/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^118 - 1065230519956420157064347291836712332710053009875600585403039400787203404772150574258154170501650660900950596004710011195659588573231060407683797705510725680694912916607/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^117 + 1010582042391936741834117880854342624894454817826981671610164888977040565583965214369906875044749118260475024448192452756149081223932606738241804880224977499908405841007/649037107316853453566312041152512000000000000000000000000000000000000000000000000000000000000*m^116 - 469681254907906841789440170099784541217537717508431216200918255030587364953312351581445510013927440551101131819656719630660827446719051828929999936004036580945008027787/649037107316853453566312041152512000000000000000000000000000000000000000000000000000000000000*m^115 + 213886954356997260726164535402980946533525543813149291231308431191131697634804968001706577591404930674762280644428541238327127679900512644964755903306032299910077024743/649037107316853453566312041152512000000000000000000000000000000000000000000000000000000000000*m^114 - 190879141208506167801646773389932834712475411251388573732525707721201013459340729177079784262541901112583205793382027347445590479996001006222051234416102398649284675531/1298074214633706907132624082305024000000000000000000000000000000000000000000000000000000000000*m^113 + 163007459736699478652288692749786271081826455018992852584910771505985151956588958081845079034106481214263660990622200633577805426427540848679412416251444321673831069/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^112 - 2234914433416892895933660309580155107019463305379452092284755015016262327058461259199894398508344510945250713497418539212029745204670065364259814452857771315514982857/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000*m^111 + 30026624563694379635768333428864385934321022348760288768623657207867148348504455228517416850396850101373607236795731331177678160849133025871374843502828923837756330519/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^110 - 12353786980845611690560866254476477097572778778680597843422889959320261917605149373572204674080565821799940444288434766612228298461294056719447379145262331620666772619/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^109 + 1245189630413491994648525108203785689670972820760718826477667306434830832321254676619021040503043174273338995071597512187421177255336884921290700979614212052524887269/649037107316853453566312041152512000000000000000000000000000000000000000000000000000000000000*m^108 - 3935723050891918054829324834097472553757599571602958028735071571975316347600155939556930501288073254885156521531787820667620775195775335342328794407789088806611735197/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^107 + 76189864116454245377654450970700736318944303325103170969746589986136642916068580187634126569069930777486713396422652569253675965245611420512690766625063272675387171/259614842926741381426524816461004800000000000000000000000000000000000000000000000000000000000*m^106 - 23125517812472063884196240341664373282015238320861681315188231397448270869496275632806187194801595278567665403614338249978682011704770599350259956493672845404481899/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000*m^105 + 214948000534009565424395755800724280510765213209526391593383151751199005710338338227944947387600958118211439236611526102704233042427283895878437601485549338685372037/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^104 - 78311773583284994370036543405069017962202993832152706209910941840634767746204830696657891320158043291653354344182385317070013362962263149811328101566136108841739519/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^103 + 5591579153422086565529532373910649380258524681228102724729403166267397855106035966192807554249146698345523637576576397054494093435743417827057081394194534844655671/1038459371706965525706099265844019200000000000000000000000000000000000000000000000000000000000*m^102 - 489018961412071412993075835221068059044501113432720754137066273491092247938280834508102534231493990921884304954593545573000738676525479572331800569985898951202809/259614842926741381426524816461004800000000000000000000000000000000000000000000000000000000000*m^101 + 1676249456797912772483758306579449925060307941698434371470215652614607406419005345028514720737507566234032940310187482639316523470412308859961764988484407360489369/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^100 - 562988036215265946740642058020153822370518804137388959528189015803749982212553696570375437049532531311785240727437936523868035081135844744810441404351638159344479/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^99 + 37052788365793023059229812653714492389336691669236308389094568637913061912385389396613363132274344212641087616503690096574523699012951591187323425998194456715961/519229685853482762853049632922009600000000000000000000000000000000000000000000000000000000000*m^98 - 119460758355321432336615776925897941930509525116404507408418732533304382358541347163438693099064500388499775868653307637601546386760080039445795225551802376069671/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^97 + 7546600924901154198243730370253663004050452227605263888709332649233753079412368722591035826091692710974757107304412423011545653602259613413837213133241555133457/1038459371706965525706099265844019200000000000000000000000000000000000000000000000000000000000*m^96 - 11675782200209840080566477791203099230836483111703585073504760214980445216503503772511579191279632130135232966818675379183743381707948677942754053000121595469969/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^95 + 3539103796924680680152621313898702423634892484368158241568638461324823163948170160494491696311120658344308149794256125506829833988975147401559917395267045305681/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^94 - 262696931095672578724020380615263452075149836688372871856927121835788627419014799234838711784287344281327167284335013248105164119681843823890458169829919672951/1298074214633706907132624082305024000000000000000000000000000000000000000000000000000000000000*m^93 + 9549266792312299966653684238796549639518547693489109452309658043023705078866270150372166128488398413231732067569503333634159391797106314129431337364115878099/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^92 - 87031094962494697745155295893100127838545458555705801169687448880370821613908795214766244314142465721900823142722778411811393723253628536911611216707288584693/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^91 + 1517125244912897131813597602684853767715877649627126299966334919637675200045122440838234823888930868723306754220857729076013463894171845659427237981432579223/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^90 - 3314750458867655047407175281277635412282132236798875836641288620963960099802102615888708898987570987279212340992642193132276733123845526369596273732926714933/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^89 + 886378548193093503055312654340362262790329167600333984744390054361855825015813440433168857107554320894089921831059651671945997560612446623708389947515772429/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^88 - 23204356351519705339279828237301963677703199925628108309563878341913856928268634187174748176421531763806401712557771830416003053254399793870089000569176241/259614842926741381426524816461004800000000000000000000000000000000000000000000000000000000000*m^87 + 59463535643709534914000329887781536045845855625370522077794299277337294020804671990811968856496026745485644541866533410979235319050204539576360957149913447/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^86 - 186430804178365162831094966299020981732007859575308798919542393420874555977512296466734317987272409806566711787878446465695893464453800831549534321422299/32451855365842672678315602057625600000000000000000000000000000000000000000000000000000000000*m^85 + 1830419258994048881245159490683728584095603951729484557348335047128593936071148878588868562125579813367966680451037809570439092164754985050463872877151921/1298074214633706907132624082305024000000000000000000000000000000000000000000000000000000000000*m^84 - 439617257966120324272670368869410157456798507131717142059525380673524713149123282475938991609149667302061924438120600049539012507853411701338942501873841/1298074214633706907132624082305024000000000000000000000000000000000000000000000000000000000000*m^83 + 20659029219870546702745916353244839906704921774700042465484701643694123758026402035401515382050418511426377170610986231273264933540937975559566133914337/259614842926741381426524816461004800000000000000000000000000000000000000000000000000000000000*m^82 - 47480997081574411128231201180085957062937252951393054381941800425020739777773317343252263109436939765679011923283080886648745533269290120634149385994641/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^81 + 10672138365921673047081270233554621739532344576161217767829966708988862975771560141150733035979481384829705642916014195877425386414172595758835814176521/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^80 - 469076990226648320048699449325496193171445830061795380222280947166154377942581903868342512377709171163021253256413209002451728771103056040603701944093/519229685853482762853049632922009600000000000000000000000000000000000000000000000000000000000*m^79 + 125964653437426322001132631857482581561158814543114296402539978168247033354965538389408536417698379073842141971474675454727025364175507579806594963053/649037107316853453566312041152512000000000000000000000000000000000000000000000000000000000000*m^78 - 105785494591718652892151270803803498571228937222441822019214738415675758197127614219604198191110293474583520040985915272066628557400737676231110926123/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^77 + 2712415419026584349005772663802145839224081977680707075183672436732075610741528546247549477092689834519602966836252328156881155172840720976062645653/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^76 - 8694919666235565290907923192031951669437281538716779735188043642129026999661769905136616502900933007468247197277603869812563318113074109674520012911/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^75 + 85044377998998523821872485557526951184015122821047589709072848889092251914256930120234282419703537580774290292239550778805913906770028709401995889/259614842926741381426524816461004800000000000000000000000000000000000000000000000000000000000*m^74 - 324742693894017438608171442105873609944261761741609342625840825912494838282452053637111443473628339217103993117355588620035111026331491004097780799/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^73 + 60487850379633926305473939713078539737311750255685644770930615266745121651132332255679085387175739605791845011964952038449940886945840031001708241/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^72 - 10986174197590969823853959066930961581870635522253066614536269929190375631258042245005671317480582677114037993301309351249658581702991025561967087/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^71 + 388916247829763971561925368570219695140045910301183428001555435865231966935026444823137618566928164454022531537047487310846800713482878994582139/1038459371706965525706099265844019200000000000000000000000000000000000000000000000000000000000*m^70 - 83802595635156986808323523259963704763916080101924845201172836724054289686898800188573233425890468434069700247983414144844044846730048321241251/1298074214633706907132624082305024000000000000000000000000000000000000000000000000000000000000*m^69 + 5623134228921791410180895125195092088983492838785990204453436846984426966294652785693176920770370768685087052013096316599466403938842708176941/519229685853482762853049632922009600000000000000000000000000000000000000000000000000000000000*m^68 - 4585307257524737886221312186589140996586685551416626319149557344669884901107798140875455518151780272718850054574101188045092851797629953087619/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^67 + 726182363914103729372142131217354568822474472733936189920499463940314161012804767704849672797000560349867404367457000234653262723297550336589/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000*m^66 - 223040713452307837358935421427065740856489637861866479748968198840790728961179910448949201707203930770532937809544142375018177330358996116971/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^65 + 33153010831852974969742185839464616919358181738771672653673219853892666216795150168101734018886676378544029092761401253509280466375202440537/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^64 - 4758138268182546206003152452707554687047532855724240961932762075190634556772049666964623433352367556496610707185265444305583510875116674261/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^63 + 657181513048529667391583962860317120609170118661097505070779176609964140209697725418783410603799219865436709266266152148576196944925613401/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^62 - 10867256398225814626976060042269194252553790283841193058969973847986038529085272372686142278104674597771373766489641591061288716246705613/649037107316853453566312041152512000000000000000000000000000000000000000000000000000000000000*m^61 + 273425806326060955384988588884945880740258490693229988265286624060445667585159438618259147765920510443343357825328752849200578802033887/129807421463370690713262408230502400000000000000000000000000000000000000000000000000000000000*m^60 - 1293240145088723858604692818341916980197627563939499307481924040441122076917518904104385944368678439986828751738266957766802581297814287/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000*m^59 + 8794526191821999622962577827766388415953800886463746458202836789482582050103909408959122351844195978309007515208416677420746604407411/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^58 - 3365313101620722830702233974441230659455389847234346564671902046101896340339414236881919745920065968330163254888155232730704111134833/1298074214633706907132624082305024000000000000000000000000000000000000000000000000000000000000*m^57 + 61963575090832048748120637138951450892690267827639774303827873202843408918606129500272532002242338610310538825785905549799919141547/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^56 - 1985432695100396485066030190258252451287042447587769964345905571854541025688982103736810783162376404837746122072683054730280933611/519229685853482762853049632922009600000000000000000000000000000000000000000000000000000000000*m^55 - 1489577225453909065305983005732692152698657345857877770447021379583108542221137974476606531709511486998611838379984874342550069161/649037107316853453566312041152512000000000000000000000000000000000000000000000000000000000000*m^54 + 4167915405708106673400306406562509354376931945972720554315922700380070794426589985746600813064849572482228600663738707134529409/6490371073168534535663120411525120000000000000000000000000000000000000000000000000000000000*m^53 - 19858484481095006975740951841850027988445380064936994473404224207664922339432004704272793615940350264978748096004174249545506937/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^52 + 6448707839407764408996916809092816945094488003689829651384875943825600235127865675800407804535456182117288663227391719644329411/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^51 - 949950226735643921294003544278992273431880093537485647305783377678898873651439448236051785185770908938044158864403837570038371/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000*m^50 + 65190326378439958012974339505899150633162835626068045082830070208553284799256721183249723088394269275673221758719305456648047/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^49 - 1690200163100414714837918191777083648651575579336346490688238835984824078189595194554686669226385823933116597053482661403297/32451855365842672678315602057625600000000000000000000000000000000000000000000000000000000000*m^48 + 4171707774288171450300469851407406002042468589465411261317228677885902969029270752792974694006827033785863592485662578244369/649037107316853453566312041152512000000000000000000000000000000000000000000000000000000000000*m^47 - 123119123184822329266874139510548742175789425154248455623146773382210066506627410433455287716683555990155505962504224662569/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^46 + 13947101226816952390381965916680792067146796036554990626884822668723053747043216880282836213163978288158245261106314722173/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000*m^45 - 151925960737552797573712828203459303953277372129333421047100092068470839541280392228213754609335777826083666286485342917/16225927682921336339157801028812800000000000000000000000000000000000000000000000000000000000*m^44 + 15935770399487882425941825489209732269690070740135233905665735135102600519083434984442215558145733262747378847970843053/16225927682921336339157801028812800000000000000000000000000000000000000000000000000000000000*m^43 - 805517634335550564313631417091067556522041938252183274022614807107180244063533050721887655414352793624527350450972927/8112963841460668169578900514406400000000000000000000000000000000000000000000000000000000000*m^42 + 196330804855774475055747290854091115089197634345358058569655586142881701873947271922653699286772229879990409163589821/20282409603651670423947251286016000000000000000000000000000000000000000000000000000000000000*m^41 - 4616191709890980861574173898632319512387184314044246293055247525508591922250842239734157641774028256504340611989401/5070602400912917605986812821504000000000000000000000000000000000000000000000000000000000000*m^40 + 837735282437530408876922393884065361393028341942304677564263979113708167792653054631260619217394345502362050118641/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000*m^39 - 18334323936580940434955082236959572148681149060545927483099118874858573059255270191143947076125272471498697564153/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^38 + 1548243238749274214063479440898774966213712909660797222778976949837052172575091987944807041261231175869193451057/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000*m^37 - 504327259982745402175147162614066284359648370277880184266323468972676944817688544584621266816389552492367569/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000*m^36 + 4948968449997687352453764621439077725039127082823291367402383118155161122413788426065744468438921226700368521/1267650600228229401496703205376000000000000000000000000000000000000000000000000000000000000*m^35 - 37435779017335930889015561621890667755420289190464125845694054083465543584852577468312696162568100978455479/126765060022822940149670320537600000000000000000000000000000000000000000000000000000000000*m^34 + 1363557311479234521270510025791752896554759802204198625603189384480969096810251474258848229646688209911869/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000000*m^33 - 119501486801716854829549133490909905588634701260366698097257245172639510432864052765162087450199803425501/79228162514264337593543950336000000000000000000000000000000000000000000000000000000000000*m^32 + 3223226088467494263033970229159244192116738790324019093946350514895450053141191401647133554682873646407/31691265005705735037417580134400000000000000000000000000000000000000000000000000000000000*m^31 - 261086758741016722129741523596089408346740769406869833043492685412030843419650294548962614060733169429/39614081257132168796771975168000000000000000000000000000000000000000000000000000000000000*m^30 + 3248990183894681502612089582474426940957935467915950728681090279216614676955827985824516555943318411/7922816251426433759354395033600000000000000000000000000000000000000000000000000000000000*m^29 - 96958666336403947004269413238889605031638498514659510633486395151539053898879051119012879047129203/3961408125713216879677197516800000000000000000000000000000000000000000000000000000000000*m^28 + 27727121563513984879466219857569555614197097266004664684882341265369933847398915294181042910133603/19807040628566084398385987584000000000000000000000000000000000000000000000000000000000000*m^27 - 758936269378008361506162327735129469577042839907118662087247345074217215723029767659439205408929/9903520314283042199192993792000000000000000000000000000000000000000000000000000000000000*m^26 + 19858401378575440127987467684761433826516592452892345632638007257734722347572046260056711565279/4951760157141521099596496896000000000000000000000000000000000000000000000000000000000000*m^25 - 248025935417372956569934695566172142397205511209818068148416966727931026107383251027681836707/1237940039285380274899124224000000000000000000000000000000000000000000000000000000000000*m^24 + 23622896610053102730670043566165026562384349960222503004532737533360048442085907706924478771/2475880078570760549798248448000000000000000000000000000000000000000000000000000000000000*m^23 - 267645313759381134454610029206024903577114185425926290900787807581959495550798160061531979/618970019642690137449562112000000000000000000000000000000000000000000000000000000000000*m^22 + 2304485233743192012176291739351904097239947552193215013039937843734002306506317335960159/123794003928538027489912422400000000000000000000000000000000000000000000000000000000000*m^21 - 235144345447515456895991151075346367561653487767429336837846618043919680351707539691743/309485009821345068724781056000000000000000000000000000000000000000000000000000000000000*m^20 + 9079044508147120680558679038250593213595545955091261067756050266942406725730919747339/309485009821345068724781056000000000000000000000000000000000000000000000000000000000000*m^19 - 165404134276028478068950062053548788401458013551923736201581419664941736253039227513/154742504910672534362390528000000000000000000000000000000000000000000000000000000000000*m^18 + 2836021120039599324563752578197600354099313647029587836286973623035172947386784691/77371252455336267181195264000000000000000000000000000000000000000000000000000000000000*m^17 - 22813209745466120932463256643980408386142747972208252870930634065965229845924273/19342813113834066795298816000000000000000000000000000000000000000000000000000000000000*m^16 + 34320991317254874591197286535816848975236911076192953623664391635600502661153/967140655691703339764940800000000000000000000000000000000000000000000000000000000000*m^15 - 4809796747902438421390267146684609825152103931173675127094310800971451295219/4835703278458516698824704000000000000000000000000000000000000000000000000000000000000*m^14 + 625141297340211552984628405831006550196549931060683288263609151435016131/24178516392292583494123520000000000000000000000000000000000000000000000000000000000*m^13 - 749751410127951061693441659640471164223360266208758036082931961625924767/1208925819614629174706176000000000000000000000000000000000000000000000000000000000000*m^12 + 8248788442583413814403469794438302148706308208441895060459118043122969/604462909807314587353088000000000000000000000000000000000000000000000000000000000000*m^11 - 41339291294493258831643981492062189075987560093713277402018305233603/151115727451828646838272000000000000000000000000000000000000000000000000000000000000*m^10 + 748761628706738905450892608390795197568421737407784428564325662219/151115727451828646838272000000000000000000000000000000000000000000000000000000000000*m^9 - 6065940043997770430031103185828838982586780535863684862780459923/75557863725914323419136000000000000000000000000000000000000000000000000000000000000*m^8 + 43419214847603470343712470528619699071731124947927948245011667/37778931862957161709568000000000000000000000000000000000000000000000000000000000000*m^7 - 54063658380342317930635981634442935385644728425512041970427/3777893186295716170956800000000000000000000000000000000000000000000000000000000000*m^6 + 1433978995301639645391683893995460811030498203837010706129/9444732965739290427392000000000000000000000000000000000000000000000000000000000000*m^5 - 3150925430973016555032111379102473413686557821867096889/2361183241434822606848000000000000000000000000000000000000000000000000000000000000*m^4 + 44052511388259125518253256312686703030257339150178447/4722366482869645213696000000000000000000000000000000000000000000000000000000000000*m^3 - 114809875861276191636617345084446250066184341576727/2361183241434822606848000000000000000000000000000000000000000000000000000000000000*m^2 + 7933199300220432272521897199649064459275445851/47223664828696452136960000000000000000000000000000000000000000000000000000000000*m - 21290504044164945882934541393924105028499449/73786976294838206464000000000000000000000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36))*Z + (118672971954638453163/582076609134674072265625*m^256 + 31030065791892229711558959/582076609134674072265625000*m^255 - 2478649522774394036955606060207663/7275957614183425903320312500000*m^254 + 17116343329430125734514049149021457901/56843418860808014869689941406250*m^253 - 635794666558938153384296649824906954867453751/4547473508864641189575195312500000000*m^252 + 2251849267756225286217794221970987172698121309311043/56843418860808014869689941406250000000000*m^251 - 11095494578162515937208216666417295991476313176056756441/1776356839400250464677810668945312500000000*m^250 - 23878025004982849507630000829668596746678941612948738592375421/355271367880050092935562133789062500000000000000*m^249 + 25523276729687890512222424466655730233603951718630389569977569711363/71054273576010018587112426757812500000000000000000*m^248 - 1088869659378452633732145406983611868601041570501467788298733738190263/8881784197001252323389053344726562500000000000000*m^247 + 7681309712165426806328402759117674067212350331707916376559273967014628527/284217094304040074348449707031250000000000000000000*m^246 - 20798715353858068479791747774788390060590284273074225336689562591525459601559/4547473508864641189575195312500000000000000000000000*m^245 + 2871046861851377997780116192385486982552807043974131249335476305002892743624421/4547473508864641189575195312500000000000000000000000*m^244 - 5330049887386896229637584165688278600102554420784956854590856078513072568141857421/72759576141834259033203125000000000000000000000000000*m^243 + 528951464257149432398382429255267646385784580296447768790825216826614774604256021183/72759576141834259033203125000000000000000000000000000*m^242 - 363066831492773704338318619277957239610869600792465356345453588426094181787357740330907/582076609134674072265625000000000000000000000000000000*m^241 + 108462418700718790680353403270609281597875377218777422418836623561576428636145292308696327/2328306436538696289062500000000000000000000000000000000*m^240 - 56645579781867126709886944159418291508726624028001701737272835261992745108694131956327564853/18626451492309570312500000000000000000000000000000000000*m^239 + 3239908546709290406418453447165019725436424251314433792311607104416882208105620437076536802067/18626451492309570312500000000000000000000000000000000000*m^238 - 104005034801050854061535935436794691899110341749312172249961524572475877612591482840057486649537/11920928955078125000000000000000000000000000000000000000*m^237 + 228696555512818773866258960452116433589198132305527666654522732056651881742447420727388117951609353/596046447753906250000000000000000000000000000000000000000*m^236 - 14092060273302325815938727100250790232014941282674226666875875770519406576929920435295592990277333227/953674316406250000000000000000000000000000000000000000000*m^235 + 379288250077690684864879336489944731282179598855159995939723074478203808643324674375477228773152650971/762939453125000000000000000000000000000000000000000000000*m^234 - 44408685959841005069401071518108375854678838660141483564911655221269946189112891542805500927384635448413/3051757812500000000000000000000000000000000000000000000000*m^233 + 56158133742117082277121122925486726488180950365467672070812157241500317714772128490296820829235859007745331/152587890625000000000000000000000000000000000000000000000000*m^232 - 9697259817475725167546487537089701245440687181142003330318132996864399743991121920487581925226385514634908841/1220703125000000000000000000000000000000000000000000000000000*m^231 + 697144070167404551282885910353696471800496597492882594486016382157693738203170168030674467290630213992247569313/4882812500000000000000000000000000000000000000000000000000000*m^230 - 39330683380746245076944463285061238860097099911303148919334387177507258035350499898890363509301590504110063271409/19531250000000000000000000000000000000000000000000000000000000*m^229 + 1411343003933065165194171726011079253292935210133905774708867744864769417025411368035315957684828569886189528934631/78125000000000000000000000000000000000000000000000000000000000*m^228 + 2089440603432895754372088763927884661847872105799380755334568642108075525065126756543446004875448026633245248634229/39062500000000000000000000000000000000000000000000000000000000*m^227 - 1667488400369151766155701218431102803231707114704277207058399123976980924688693504863788647619343337807347607087397437/250000000000000000000000000000000000000000000000000000000000000*m^226 + 11137334572704951370684823792443623597704620413224562620862853617661268498349606288678179595606926987434261208692219521/62500000000000000000000000000000000000000000000000000000000000*m^225 - 67610134882911940080509640993721004801659261327222076387718714202196674510382938661850858235701580788661677735405605935647/20000000000000000000000000000000000000000000000000000000000000000*m^224 + 104965297292776358765398924513746185639685715286069033041087294381179903371358913726196313238561899083811484237992301062207/2000000000000000000000000000000000000000000000000000000000000000*m^223 - 224346626922423530110608137942927998665695668889450224667552087666484268592251767678965929319609498557173453850504883967725661/320000000000000000000000000000000000000000000000000000000000000000*m^222 + 52875749818542172234223804407277910737329391706148537961112452654395616668054520620511581132111474611263459713840790471659401/6400000000000000000000000000000000000000000000000000000000000000*m^221 - 446441557921985801625496063578960380560921504476231325243904753574210974947726250859133342262571042353381014847803993795721344233/5120000000000000000000000000000000000000000000000000000000000000000*m^220 + 8527802685302109567257823169274476433909755207458944388283094041131247484540670524210060908753879402815226631666548594355329976169/10240000000000000000000000000000000000000000000000000000000000000000*m^219 - 18570984666953436579349415610359911433567335331004059365885616776878676453772428008943559470623909229166420105421102710863486271103/2560000000000000000000000000000000000000000000000000000000000000000*m^218 + 19003083417467484083663617103722285606809129091826468284655751518128080352778864285794497355434461408837379107697575686922787344680959/327680000000000000000000000000000000000000000000000000000000000000000*m^217 - 560578532839199520618914861202662777504892727469088176112889862436929511351945398710287181979834919283005977596403991574898011702640919/1310720000000000000000000000000000000000000000000000000000000000000000*m^216 + 7661626534822796360356778862770497653371273229674946358521224462578922179572881418530565680784744495325158423205902895833149672782504917/2621440000000000000000000000000000000000000000000000000000000000000000*m^215 - 194815636605970376478169749622574754554543502387064670347280702805951641245713794789365100390961517446534940132346916731251118564779673121/10485760000000000000000000000000000000000000000000000000000000000000000*m^214 + 9247842475491732408664170553540069053320414848917428715340290373917521314398881412234744598286264492878992404284325916689107239520462708683/83886080000000000000000000000000000000000000000000000000000000000000000*m^213 - 41103707548451248082003278622382135619699065983802847374813838728488184472673230381001851302526306999734488740587655877155135024561370042397/67108864000000000000000000000000000000000000000000000000000000000000000*m^212 + 4288404635803348040880324087948341059549375900837992149564148658587157051533423423884604665728826293590120446657752393678294379081243728678593/1342177280000000000000000000000000000000000000000000000000000000000000000*m^211 - 84231345763919658271154257904766630069987619550446306791942813049284419548299453192414287052725462729761628772052574991209939055326491444600257/5368709120000000000000000000000000000000000000000000000000000000000000000*m^210 + 1560943736197252270239864893007369940348224455162159914330823458379708501272007469085270420381055700387126910163779367234830267565337520191118713/21474836480000000000000000000000000000000000000000000000000000000000000000*m^209 - 13674869552110520846267484733384265807266888521492543950805139286509243305051691474100907638212353207386444127554206790375595652671621294391713027/42949672960000000000000000000000000000000000000000000000000000000000000000*m^208 + 90790868232138955944057190458624394274665516756150672273442697966392860809104323415718547082907926690183852924844225690796886195899054046281265829/68719476736000000000000000000000000000000000000000000000000000000000000000*m^207 - 7150492643286006879855021075499398474974240965032437479600659535192298455418970685580507077088453669083809428845665069918025038151530508543221322833/1374389534720000000000000000000000000000000000000000000000000000000000000000*m^206 + 21412310874536588647325180551098703593852189058369352576032482934620185083281262075108730294624810111944187361151610867200055481264108808181188873107/1099511627776000000000000000000000000000000000000000000000000000000000000000*m^205 - 305201116852936368126036319568310538767755580366724120389003784917309509032831474461990867484291018056912737509793657270613422189782596481951730676147/4398046511104000000000000000000000000000000000000000000000000000000000000000*m^204 + 5183716074615227364353940990098801224806389966477241973462504439510045154699714841984901847931926683706436508463579140677534252726516964632605874487709/21990232555520000000000000000000000000000000000000000000000000000000000000000*m^203 - 67228868284845965095028410530748929370589303009845823749678945288245974560366322952086554090082374381837547181785669929856023176275215527613408121669211/87960930222080000000000000000000000000000000000000000000000000000000000000000*m^202 + 3332720699826152434329817982301515844007185407945709317982469622910073753144106194263144443714311539852056013010352693389418167106671377405030380573164833/1407374883553280000000000000000000000000000000000000000000000000000000000000000*m^201 - 39509659150516602016241892682533946618804366132668682579039037646967698226245194816387225335768999715714503210684019095595806121057357619155287361444034309/5629499534213120000000000000000000000000000000000000000000000000000000000000000*m^200 + 112118221791750208196625929317825631871535127835978142259222956072006741669710537327146823839536068294088299625977078150680219431320990298053462681872556699/5629499534213120000000000000000000000000000000000000000000000000000000000000000*m^199 - 609775004279008306045135789641820900312057019891260367206056730077498883235199238430156869577473823827280989327626876926297747486779887166313956576647342261/11258999068426240000000000000000000000000000000000000000000000000000000000000000*m^198 + 25442464101044383379541800297343293734001450188875732482300317138639403698900553507617481034233088194360776302654757612760542782624335094634102190758691993847/180143985094819840000000000000000000000000000000000000000000000000000000000000000*m^197 - 509321513918158881125716234658132607909754521721543424629168355667512947235400883151240018408691325761281849522863683609537866155238240498948895872510309437437/1441151880758558720000000000000000000000000000000000000000000000000000000000000000*m^196 + 4894215161163124349349576622283632031238039356644538831519193243993868049617118589927607301795468427591720904973969134116872815591448689207289312663265833926299/5764607523034234880000000000000000000000000000000000000000000000000000000000000000*m^195 - 9033354533853833636536516213272724198920453358190306093799247198256004973357280630037919302024234515594012281842407086488545492183229139071051403126814046446973/4611686018427387904000000000000000000000000000000000000000000000000000000000000000*m^194 + 25024764033780874873617968107327665330701587748402152897632400652425025079370130538470822703295209107124729991879305548534232498960644677854566298318015295211781/5764607523034234880000000000000000000000000000000000000000000000000000000000000000*m^193 - 426202566360607848644120667813421724324886871549690292026571722822390556496034411220544297560735847077462863582195357306896107088071318953930631999148367780263879/46116860184273879040000000000000000000000000000000000000000000000000000000000000000*m^192 + 217855673390360527666898972619644661212685044427203818750430046194273027520825942624464821850955117831317118063567738422165579379594366866526260209834116824490837/11529215046068469760000000000000000000000000000000000000000000000000000000000000000*m^191 - 109461869784281739252960981349814941656022301609620856582438510881610650848822059274975427443114357882849083235925336148806239379965194193943143422964784450815436887/2951479051793528258560000000000000000000000000000000000000000000000000000000000000000*m^190 + 1648398188298027874808964426879015854298704393582878717236704466328244024996248212525778305635175601719483286203813121131056283473302377607678686296119222524396963213/23611832414348226068480000000000000000000000000000000000000000000000000000000000000000*m^189 - 2377342874949367452552680842004426607386934967746517856450609413312525683208012784686871255877831680820332691282658248898626175658742778539121280312925290733967796913/18889465931478580854784000000000000000000000000000000000000000000000000000000000000000*m^188 + 2047650939191506552621114054129834450843956822951052683994822411922853375253855306053954862586477519206322919027798518888364836729398298812670504951604523687414952397/9444732965739290427392000000000000000000000000000000000000000000000000000000000000000*m^187 - 26870315990453640836985032318698889775487891570729972051243773150967478196161887253998047385617780240303639567996303165096018195335363870123593186482376097137659279111/75557863725914323419136000000000000000000000000000000000000000000000000000000000000000*m^186 + 208677370404867782182839163607906467332059382847189956381969677179229001869708741238609033710851967989451967607990678820136364875618085067558019929472871010686418655171/377789318629571617095680000000000000000000000000000000000000000000000000000000000000000*m^185 - 243244348353289465657788386880400288194489943004914663135979986640517331480445604391048573999247854638355132116861000653514426214085702013951476976843660732020930777013/302231454903657293676544000000000000000000000000000000000000000000000000000000000000000*m^184 + 408613151379141870774694737731314601045121445686153771080734452001838505776909815076560180629823748856794970575219083616307877040394603466533887150392630062605993407293/377789318629571617095680000000000000000000000000000000000000000000000000000000000000000*m^183 - 1564790908177180322623917528159361623380597364546195969872721656205822512738228667148199608249417292056406814948311708024910268499484486961069372078333081001971389657771/1208925819614629174706176000000000000000000000000000000000000000000000000000000000000000*m^182 + 7600160871860872361107252095008829642852662914712954363961485538111471411704479120338533129044200029462915619435101769282737693308053048812007887104245252396517101848817/6044629098073145873530880000000000000000000000000000000000000000000000000000000000000000*m^181 - 3059703444337600883533671431736449267391440932839782507503377833667997182446929270631108631810598068179345281368300638312331235611096719531034794095321994968334466657549/4835703278458516698824704000000000000000000000000000000000000000000000000000000000000000*m^180 - 2744367858707922429878571540109437892889255482674366825469095062349078807429298603532066846714696287749216034885576879208646740338278627341025682990845670657827440018157/2417851639229258349412352000000000000000000000000000000000000000000000000000000000000000*m^179 + 472879507522465300917218685899720810740873121163233325564864774536219619162973001370020010343211283346498323684515141538685177468793772400713124356778789980715899658824969/96714065569170333976494080000000000000000000000000000000000000000000000000000000000000000*m^178 - 1143499001245936935154655546630647620433740022867244174707025408495769628236884656161328636010401059161358607717017894662476416931455997450144019742753963480618874738202781/96714065569170333976494080000000000000000000000000000000000000000000000000000000000000000*m^177 + 1819345783244923436991533027511240526011191075395794133543750699691266382047798705055593236909510386356011662653725642497304254407993852233229070081532772535569338450913023/77371252455336267181195264000000000000000000000000000000000000000000000000000000000000000*m^176 - 81065794436878430432943700814869628690348549642270383903832573119610578107722510394174137518629322205426750989678351392365615520372803501119631210225433050254602630320397/1934281311383406679529881600000000000000000000000000000000000000000000000000000000000000*m^175 + 21429714321054024085705255410452045762987797670122134376385960916036871520727585702131550079945079051373812076566074648163793027383680844890411729416651961025047531036332417/309485009821345068724781056000000000000000000000000000000000000000000000000000000000000000*m^174 - 166905854584114590287228410765511835760406944930196441717924377284644068427252497421813953300909747231221197283529021807124972530547819161278432540272198339289518381261964933/1547425049106725343623905280000000000000000000000000000000000000000000000000000000000000000*m^173 + 990098619328260101305680556146735524072182457215580662252457225306226607506489788161391984137346718484452955813615180738278232705784342101191607332666726669626773512601909281/6189700196426901374495621120000000000000000000000000000000000000000000000000000000000000000*m^172 - 703297257360447478387291702796677212145688828771555211355264172260861324291628315574488534355668602715146927328500213085460371010906032333085158298614741355996143026630630209/3094850098213450687247810560000000000000000000000000000000000000000000000000000000000000000*m^171 + 7689198826663636721369822389877956818089602919216994592500947597963071645775088504290105071219112810230005811687729934900565196421035814362936310251824712833247961158329722727/24758800785707605497982484480000000000000000000000000000000000000000000000000000000000000000*m^170 - 10138954841877635200443804833566822063559079949419396916917705884191551079758610642218471755783823244246215111557314729150938645693007054427193641896356824850663319533769970463/24758800785707605497982484480000000000000000000000000000000000000000000000000000000000000000*m^169 + 51711920841790009132841107063454855966793160110282687170840626874930783360395471153689938061885382679427136407297272060021008765687720693547954129032979616173895008710334660757/99035203142830421991929937920000000000000000000000000000000000000000000000000000000000000000*m^168 - 15967444852510992421067237278873443217326109343563861224900766619869916975058532542126805390108939036679905366531338175396118293255038092332994216494264651387161369969375081603/24758800785707605497982484480000000000000000000000000000000000000000000000000000000000000000*m^167 + 306064371658881114205235575342145387423126372028769858818162773084903961245166689850557185862014700242489093360088700001078445801651482241705180163673918644347609528057705311851/396140812571321687967719751680000000000000000000000000000000000000000000000000000000000000000*m^166 - 71207338410520654018027851328098656603579434462593079551725765640694901182481834242410105183477986315568645504415740286347769586728483884193772726142740285950901792428184912841/79228162514264337593543950336000000000000000000000000000000000000000000000000000000000000000*m^165 + 1610084456888624466017265274182272453446332606612662143643343768997183715659991691731268016449297274216926169683113030406771093068321764224046541194551678655943054489462008968453/1584563250285286751870879006720000000000000000000000000000000000000000000000000000000000000000*m^164 - 885211078140668424936460578734358276034744848130032227696153901863547299215498910698102963109086625574502363603704550520301899960697658272296366044016877000529992527082909710511/792281625142643375935439503360000000000000000000000000000000000000000000000000000000000000000*m^163 + 7578277005680235387183361245611451464835748138105605595454429757862459124235732655639501986412680088783360280234356069773594068934304966558621618996278698249536481519341076900019/6338253001141147007483516026880000000000000000000000000000000000000000000000000000000000000000*m^162 - 7896589558094369237241423275587437389925973543377057727699077450565042929424509041916698521087146541772423808898826848137476898962278489946406317594992237498408248351967484670471/6338253001141147007483516026880000000000000000000000000000000000000000000000000000000000000000*m^161 + 32062695330859253403692360090952009027048999831807067533686213683480664826325787327810948922649550122826552683388989301072825928258928189613862882609816123933722978981591668762041/25353012004564588029934064107520000000000000000000000000000000000000000000000000000000000000000*m^160 - 61948258973698708362291902629984409209606071703574735833387437329444806126496366560798458213772795603968805438507692864715430821524199259198729654773555401192968745441307764771/49517601571415210995964968960000000000000000000000000000000000000000000000000000000000000000*m^159 + 122348584411397127545083863397421514140008494770454629748258847828665884107434167188026121380637311939683629040999755407918506641007369094906761348050862774371133255389553657994591/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000000000000*m^158 - 28763377729633039053582550260805219590656062668461699270041583290083883871382154558630557053056736037717685096270818556189928237929631311113503588357458482870808833626739433921731/25353012004564588029934064107520000000000000000000000000000000000000000000000000000000000000000*m^157 + 26381645318712207228662453410448005490110512483878891663064732985460003549147094072079898728926452256343512504573105848317877705248556368508286392656686326429427664461403499461581/25353012004564588029934064107520000000000000000000000000000000000000000000000000000000000000000*m^156 - 11802556222014648919922584855086847633682863080385605755481524950994725949556313988523889431938642300979823980518451540670513946714924172660360343549008149741701968326574459138411/12676506002282294014967032053760000000000000000000000000000000000000000000000000000000000000000*m^155 + 5151757194765506555308015779034173225111449010313637254338460480770807401287971566920004205326946604955028994369380492611920131726475715392581061510797123044948915262645266886177/6338253001141147007483516026880000000000000000000000000000000000000000000000000000000000000000*m^154 - 877696895390995264080897698191855209608014482604558491222043860309144172974797608673037824967744688730358827216910795588795025878373515392676209323469015861466433725071603021829/1267650600228229401496703205376000000000000000000000000000000000000000000000000000000000000000*m^153 + 29183661598573410385704858812015189672683046929568842745111202544481868445664516096369392497329032754908831544009608697473853196619405809966697269263806140125231311684774189675389/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000000000000*m^152 - 11836616340539879662088235164278444044872277542004394860360695042494989201602877554749725826774849826015204679228450191121204609510672148148877336027129558889190935715999082999867/25353012004564588029934064107520000000000000000000000000000000000000000000000000000000000000000*m^151 + 3747770680818549125536122788633313061918913096818659004779042023005071434604478184316345266832406457337005954115015110501293355822877207386836348081101453148009598209460862899793/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000000*m^150 - 14472955614137178099410597142014533567523680091599759614702598269858728027369355086259137172588814027993016319510083297127599804055971383036817532825317607358423727298698413083507/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000000000000*m^149 + 21810402581574515295098874118901109718984656502303168192402440262631611985773075793029216320079636829003073234943121106056515615212736691397290643645373517706687340329872560178769/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000000000000*m^148 - 8014439734168898597303152006451853582821207283668347059539267664288740128342965515320066430486210632531110026181268076371129495274676840852020816675034158387870259775044852848037/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000000000000*m^147 + 9188757693277413211723365858124096563156895010670708217268321103462823982665241484212251238255785174595441024070935668263591353950935201489844994678605913361007080894811236098469/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000000*m^146 - 4010850608061588256424055068511965856741199563084643217875455890207317994915251564261561401509980401853996963476251909573420345305866638665540990718589156301592590642956681362793/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000000000000*m^145 + 10913930573358945401993063913367622100471507652161878237381212738252572117931572059824383603469187050372090830954217768711831905614120139122364774241971956720595088644482474932503/202824096036516704239472512860160000000000000000000000000000000000000000000000000000000000000000*m^144 - 7226329732969774905015482057130663177756397265360372660876965666252868609135243755939228751180658451406065484386015392903033370781212345909628928180226338067141928144885523595209/202824096036516704239472512860160000000000000000000000000000000000000000000000000000000000000000*m^143 + 9304490582110220164303750474329374323338426971099666979541391384798419524515210451169491257500979011563468930413929464484333699773809969329631986691442116237711456280486241319013/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000*m^142 - 1454082354587414757068917631706403685875744668100246194493818063838716755099723106441338468836829792249439472020156758733751081078898332126765596513095034891394856040544424751153/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000000000000*m^141 + 7047431882586316991910719303032268328076191217120750655114110115680462281129601820954065545542833055571645499250958465709090916697706750872826619210831416453048712026701822605223/811296384146066816957890051440640000000000000000000000000000000000000000000000000000000000000000*m^140 - 2063502132271680040935137417828345283910272109626745612678149138715870727543871150161844806667847418582865267930113134597947709595282327078949401647333384025678410034751310242429/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000*m^139 + 1163604199877135601974124035747555799874952920053714563451310358822382130249900256299122544605872468845862483636702756119987478416937081979727261650508334583133334564052229166193/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000*m^138 - 628194276582024452308982843202019713210265925226092066908807769819761473028304316334565523977014696303195559266359970990054999870368142290037862382596848570675129376964173108181/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000*m^137 + 2573476071512000207003308789706932805977809083983659306007836226240298057618829622980147433057272849779639845430935086893553371951141845706306605803114978493135547757983692001331/3245185536584267267831560205762560000000000000000000000000000000000000000000000000000000000000000*m^136 - 307420241459201048692858290939218967713602049083730615336750756165646032494398152054991917635395149644413898935858209465496418677369764179990909204719681277614878063533983214413/811296384146066816957890051440640000000000000000000000000000000000000000000000000000000000000000*m^135 + 2121971420277778632874938289912884245768499696465433407087500406034827701714641889012848424844802840640557049868872674469075832845809701227073139398169827052999374523960392769197/12980742146337069071326240823050240000000000000000000000000000000000000000000000000000000000000000*m^134 - 38000804263029064575280461589106355487206864798319713040384663100221745361420425429967432196918368597555754853513272054781088698666271757641069028617134654217082773669049625883/649037107316853453566312041152512000000000000000000000000000000000000000000000000000000000000000*m^133 + 977476345491318763519645193694577302913945182854740074451657049099597741548077089477400207916331181981350203894677274528192274363751761467758321145354633523771788046630901369/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000000*m^132 + 17821659947847390246100261435977538719731466691032683022007056676302343731537139423581208868385389212876957076280200886149480304599280737858768850647151725527373929307181228489/3245185536584267267831560205762560000000000000000000000000000000000000000000000000000000000000000*m^131 - 513266180383026219443463573031350206167184359897436730501796234519229010901725070625570304408984160290985163705309820412661634102391881802246516164824991116939340931345434753/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000*m^130 + 3693806064847233442257742394648838728488126694354480333599957916352791542068456321688050100204953312556181787366249672536146882381785864833160280123490873783870584171203979251/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000*m^129 - 88952556979550321877337809419591802093976075434508277331886902892326745442288920940923108281633341355847938286930248022464078477210346793514698411144947334535031963930664235939/12980742146337069071326240823050240000000000000000000000000000000000000000000000000000000000000000*m^128 + 30067923834262146786696133321569341197709207478861910619958205030894538031005635353074188450645456838398555102439133346172377081109223128161877230505269175705216720411756435739/6490371073168534535663120411525120000000000000000000000000000000000000000000000000000000000000000*m^127 - 75728660089552914742575482623843095974587973216823605576589056775202906313310995128719949704784891784653336917787125840666651065795953482752228607367838007362596615002251258037/25961484292674138142652481646100480000000000000000000000000000000000000000000000000000000000000000*m^126 + 22600641015895763837098889044071515715641213500015679078543037469392020405632367298409723329304065982787740144112470944158392417402177215720324162925297982378395406716246391409/12980742146337069071326240823050240000000000000000000000000000000000000000000000000000000000000000*m^125 - 5166546560220046477519318023829073573400798322860695626410699853609643162165542106360865222753666347111460869341069261215581691221374042423452002234395392077089623612617961567/5192296858534827628530496329220096000000000000000000000000000000000000000000000000000000000000000*m^124 + 7111853329981626228822137879082610042938454394301749455798929438961850552616675479383175374617752992249432304757224637036583017355610053565098174554295498600903119359897354061/12980742146337069071326240823050240000000000000000000000000000000000000000000000000000000000000000*m^123 - 30305999134187508008582551432134113379705133515608796605495226733502533777211167997891381569632159182137641736474896174067643626751394957460249160000716580079113850559490406663/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^122 + 489440497518673113601175706608631104227857948454463296285217686523478013218777971433682622828936663073938366192009292784202320117312164439267401188281151998567010498354608473/3245185536584267267831560205762560000000000000000000000000000000000000000000000000000000000000000*m^121 - 3934751449268162994618822409018927933379240558656405812398466870178206031929323322860614626749497180229351670990496863617146940561386459755554367149699426249706529219689620091/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^120 + 1925193955907725409217571075862846004186997537628285485686767532314693144033520185712614861241343380096012496075864660794716810440607144402834099542598469850971258573570530781/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^119 - 1836741090386836301791188272337420954661528401967957490688183939013659784114573287419834168874762575556766517161298580650501671169870146257428896082833884275558567243490443289/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^118 + 10688133903892473508591301558380853114076925360536790808834706321932429550401968616192056270506711738744613787317964252332125587751915937699157436965434131275424215038507101/1298074214633706907132624082305024000000000000000000000000000000000000000000000000000000000000000*m^117 - 777495632102960636628822738652781860626442986948551833623175098792856993665753939112741877382981218454475065871013058707620202413097814036613927511464518409109213904769551561/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^116 + 172721259537116439759227316758219884118930922441460650232273419748331816634937581812222818557548167287351502178678002637485295379281002094602665079679744254885915742349002619/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^115 - 300128505441863540529857110484670489222455165950572841665313363339826756489677664255333332235181328554256783513068787839346998278991482525843578290558590418029913115195009083/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^114 + 127531324602148434173301449293007267172024920133837915106124500960466276524246743379910807556925694597888470496118587218565601366029980588891726539778108091045926671104626443/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^113 - 212104309966051178877664692846959690798243205823815455884353280293102056128063296276600054469068495786977442733001044672453691672541117972348365258077418995433868519484190343/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^112 + 431604524246864355917298968202587481190856430796356849599465529753461709908300433309476639655397249419377681103355852173190819722880562396484362472101559034917237065878821/8307674973655724205648794126752153600000000000000000000000000000000000000000000000000000000000000*m^111 - 27515508010191672647798730016896857220562203851960196585241940334679603364865794639788136913164806132081912583769096232889451227814778622207972732065977690014362914198627213/1329227995784915872903807060280344576000000000000000000000000000000000000000000000000000000000000000*m^110 + 13420204091164110269557729315413708163768091523015964860917794342684964986273743080865550854225323180342461401181005129032604787663058375657251766263538420610094363813073337/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^109 - 5128755285965510152892630825219378322038295106451724075785827845795681483573039766865346742091392986023195433415810649401041604734278096487961307819105082969595112759146629/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^108 + 480016120908001749805268524342768159487071219886576303422846426387263824923972710626220529794065480936474754274381056714800551177136967021391443054437782461488068100150271/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^107 - 704255746703894789949741627163707204417829227111223046051525719557308175368838703283043146037273668954839514647649221380048153707134694076011949174665070818008069372335243/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^106 + 31638575689108243190273720862259294466696622380446488442187621767785809290971295070989404292251229245705127421313411768568865627054540056614019003903932074648908104196653/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^105 - 5571460286685627017081026983055821629454637873330614759202483573170339366508507984592232384421326071645694833768832336606128729101812450856021189857945072867586495721331/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^104 + 7692257193281841429620463569330665416759795049029815161987872068274159900476085171114194618425307622642685553687193111314387148196303470162026243417376003058132507495173/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^103 - 20818161685671885939465566733744723756792925284126696586022558102236621251393160654173412499729628989476388387575988196242778273004655693291908503484896231438449509957161/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^102 + 1725761209710481953143759552648910291043745306694277773460251960448083733467015532576813408210141163490718139694095386545869419364259517831621747502052696714489479773251/830767497365572420564879412675215360000000000000000000000000000000000000000000000000000000000000000*m^101 - 140229659255866563172720745238140112837400834390043611749177680184139789564320621007104492910906436141995974224554352865711560234364230900503581047328295064707300104639/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^100 + 89356607493922205819172050964697247720978395199977258520496359967462954655731410905892802149434863204726864136353175147589233920524200921938504439845791451867822012399/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^99 - 111633330869779795043733811804254107585498838658331597573533915313076383271314902312120829761885175101711990335906029223783271536607415739258948440959071503168866427817/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^98 + 8544775114035322705102975074591693479730705475090537329710690390754369436341924737865174298312212631511835254992894241067277922634922641947099631298506005835324308973/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^97 - 10258705625260326280401401325748160564615682264845711076588299856276480714764272023854112780843431221608593987567178405936603125141756441891507817899198720616286340319/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^96 + 754626685179235777160735453295320497751817358060358470990041115195307900435164271697784754448389568219988505928134302516033734311247536302392256887273616770880454913/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^95 - 696544348394831019853971178632289321023022235633459580616105753890980149446077508282888455433016377977760983699145683688380936354426420497877911154250836063194981539/1329227995784915872903807060280344576000000000000000000000000000000000000000000000000000000000000000*m^94 + 246200540262566842376638273331556837211766251083114978317503654970846487723320395321582784885239021845163432390979327074410501589980271213530777052915802775493527027/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^93 - 13649180110222362397982160241061036899911542977906905176374051696515817669267735151254789040151106869822240234682698382305180946631756464763804384143407695410987233/332306998946228968225951765070086144000000000000000000000000000000000000000000000000000000000000000*m^92 + 1159024538025698187639022696427409739542914113943816781219645017094568628459245638242805168666701867890411483088518785274564689373531311174361338998064323757033591/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^91 - 1234882719792253683726785829525912131855417245885611828376289272494142238642658448581934311165372855019328910974312241653350068964431004426838316357532548405626769/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^90 + 161209988170039397507928864147448129755313809227821419571593244074348170908485855841692646340395562552025617784609794399384754903542283623118980001405504795646983/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^89 - 20628373501069547446666625524977498053491004434969080793681848865794158624840882218680369313015453647172112706554126389016254620006683938281776487500339082391971/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^88 + 10348707810171589712592971342390353011682571493403455899349166065655989744953797641280849042648381644451955032742526363447735966409934011395244126245565793370411/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^87 - 20353276371582825779502895875231606320128908492852875744598163881240226692890763107534242135235093999312008397992142165503544148496419739266478795625617770427779/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^86 + 1225959978566131632611507770768483139863422993006404130985897208238456371473692088703868991560064445464056605723027242977585963856198868461080359738508242816037/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^85 - 72366300005376300003426261626187642014468176091316642473322500074504449254047917934307493728098706209361774628495049180512831070701160687608080053413624593037/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^84 + 6697406175731212432317508658798269424939028196220465573803786339642268860405621118709246050409919882341144376631262755977005366341030222244695666238290631489/41538374868278621028243970633760768000000000000000000000000000000000000000000000000000000000000000*m^83 - 30367353897036373444674646010921521878407083175471942155791508056815962972816686886827230976870251803198978735252360545437572521356729492240465738804085695451/830767497365572420564879412675215360000000000000000000000000000000000000000000000000000000000000000*m^82 + 3372677831416602012169355523234677959499285823795178836439575376943040825933180902095694363391573368235426019211468721625505797338051502665414062183524898253/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^81 - 2935794126539323011219226741781502572522135373379777608988372734312359137370550168124230887444539390154548550046126371527447511727479847132124835240739231957/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^80 + 39115794770421513294165193767066989738938810819638384305965182908765326570047246362538723606613071475692137769072052594250201614511437721225942479543925331/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^79 - 522751265896374201238660823316799811643845243977894337366169031825735725101553913017408180779281445790496767011233510143106811211794263389438489509792265807/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^78 + 26728386114287398672616368423356976301443306420218892604556710926351490554701246785675161629563960151394281507305084233273781991573469364853376296837210831/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^77 - 5353538192879251395561744219540928453330615340235724285468439515350238349675564620464268617382509055703291311505327922894627394425698199432574055345722047/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^76 + 52500450849049863866619386279954117491625651174049979066200283480090712966289058676677630093983553393958218743859946509561102052076437970765808854571227/83076749736557242056487941267521536000000000000000000000000000000000000000000000000000000000000000*m^75 - 201641555093152433247301445855724346345951721314530223224079166554900250766711367474289849357299947426543574782833579025807454223072680785435047648138859/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^74 + 4738712239864536522864533857068562513762055168825034647831611527051508164468237725110141794949230250396605920106513558149013891123640295288264395519419/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^73 - 872086746682738478221815168145647729798793641200513795602071012462933266812334903679150189876546397151822342544286293747932936754437615718196632286173/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^72 + 314167470649285091460125840375354021459105489536984994009718427737777620530753877499349159956334446887971856838034542079539542666746830860943653046033/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^71 - 443032206872788600307163513348993982179211326543356756012452970948021727490766852677978991099019505227906313104100107315345807208278594026535258195993/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^70 + 19103349758126179878205734306377627644917701707779260457105681395086623184583175345188178394643255251687759116106775709387093617340996954209764786683/830767497365572420564879412675215360000000000000000000000000000000000000000000000000000000000000000*m^69 - 100734572091801166833779117912309520115975359565781976615042429171937601108044986383757346206622546982751704923918649879923282051139008152856005957/25961484292674138142652481646100480000000000000000000000000000000000000000000000000000000000000000*m^68 + 53206409908016466876538617825875776216940965023624968162625763667164070466524632934799763492643509097922884122899309456958820591753285018751978399/83076749736557242056487941267521536000000000000000000000000000000000000000000000000000000000000000*m^67 - 171780703400689821654787681536681475697848036389718024482846620677374015093034906380986488971202905641210909707422608720012377417957270628399685429/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^66 + 6778992548965005678858383057117225356509247129394353201901948677137198892451581605206211889990213423343695657634442418969779946016112293975352843/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^65 - 4184738218122020132123731716210269598934029386937742940862463923562028807104917195765077967007117208994192569816910392779085451175458817288162341/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^64 + 157820134922937313974513529923113709813446192515190238833513752168714423598690845294168112891704962569005028447968586758595222079344037676578681/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^63 - 372273788436448924284022884880994619025324597836961548843003923967982781426967575251695633416622114011192318422834523005204112921945141706789249/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^62 + 13406634426033625292747045496712864176336195386852989062832959204875105471758504977100521976368940873077468634000615534656082925098741912830597/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^61 - 1886608091670816863904302765939028363863244989019401901849300030563982066506227637838996448592924363001058058339682527148708774044809664641143/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^60 + 1296467376448342071261492553113810004926523519329741395142724222781768806831895188232649466562010384055281234341416144589470002451199630031/8307674973655724205648794126752153600000000000000000000000000000000000000000000000000000000000000*m^59 - 17398771134272709596781251281273072295141477566714160578275491187126812574078778426906531338684188471347874145493198817233440238955372438187/830767497365572420564879412675215360000000000000000000000000000000000000000000000000000000000000000*m^58 + 569845797698723236462513683964432749880749319127424016613216749336993125990532017812020042510472586412666263323558172748370091912471746937/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^57 - 72859799065455855380350480972991043552086130953291442050500197173712911636465636103727228642211904274934406724073509286108892334442986707/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^56 + 181788186931612688113080830777636015801611573236441633408145813883807160277967102560869138021461388828129106895048258563557611447201583/4153837486827862102824397063376076800000000000000000000000000000000000000000000000000000000000000*m^55 - 2212129552269257529342926439590544357285730966487573382536550958864613721813508335151021813803917135420275234010305207626284221680696117/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^54 + 65624719015322943522518875520689847608921601315788755830323532018071202752434913265809251203857839445008722118041441334276165993547293/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^53 - 7591463337264992348176318699443465795650256130246471491366173649318607233843598845989327149228077209710644960459022430637158074118367/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^52 + 213957707646732666322861470460207483080373994133162912030211586001031546843986398477648103110712549560176328914256806584332195099877/25961484292674138142652481646100480000000000000000000000000000000000000000000000000000000000000000*m^51 - 23499127458115335523701940362824809528137799418154293751974505748213772598075241612126276705254758832922739641065207777511050485853/25961484292674138142652481646100480000000000000000000000000000000000000000000000000000000000000000*m^50 + 251354864694758548449448345789557111432652761133116808414482304850455084708351565882132773584482152863054882596361409085845066989/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000000*m^49 - 523489543479251429676190499455471839973833166719065778370192678138193230108476420549091372993525932821077339038011145499077715263/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^48 + 26525276015879345337779250274266740006256885790572984135257599454719950401444508149331168125236869325945751008687899070782082233/25961484292674138142652481646100480000000000000000000000000000000000000000000000000000000000000000*m^47 - 4183898496772011179301608988665026086381967273909524332614040271015765943661541735619218684396070720280652490225268469591485301/41538374868278621028243970633760768000000000000000000000000000000000000000000000000000000000000000*m^46 + 501339120802395553803280303130219531287419665615586515612757476290833456048290480922591044491407316376000221518062475818023629/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^45 - 46711329247902016549255401663857830092309241875921096976539297845981415829685069166191450366958747473727216154801499027102559/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^44 + 264268026129005711169774149461238400580304609962603770572258301672461169225524411727576939163840380896271673238134136841693/3245185536584267267831560205762560000000000000000000000000000000000000000000000000000000000000000*m^43 - 185831881402494615380732517854855164217642814478488680343398256240153884133162860685309105095225458752742202540551369010901/25961484292674138142652481646100480000000000000000000000000000000000000000000000000000000000000000*m^42 + 3963417482217950599952546716273896491968399101358287691631187155187931625279443592069022785267949869351453414728139579367/6490371073168534535663120411525120000000000000000000000000000000000000000000000000000000000000000*m^41 - 327999058870211389896624067172568161568092509200067085214767143016586024193443308967914643614927962119822454308610420557/6490371073168534535663120411525120000000000000000000000000000000000000000000000000000000000000000*m^40 + 328954203523913039103708084473139226583693736252917479176998059084892334038393774511792278372604994331775724889297961/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000000*m^39 - 204584111247438528990292009716077810728245526334101500167299819087701336675631066160565540793426265861014365001434501/649037107316853453566312041152512000000000000000000000000000000000000000000000000000000000000000*m^38 + 19250913252124547061081877084519734327262174030903087847371666429184463367279667324635667386554968825472779189742681/811296384146066816957890051440640000000000000000000000000000000000000000000000000000000000000000*m^37 - 1402353802508687656581014781717740712584294069065427397301201985047082200647948842063938698484254527801167083211011/811296384146066816957890051440640000000000000000000000000000000000000000000000000000000000000000*m^36 + 1234832162623402033189007964637750962708089310081540444324062675985006537887441815501139439046952371787518563831/10141204801825835211973625643008000000000000000000000000000000000000000000000000000000000000000*m^35 - 3362184056613290465835919216712474270943516799281125936218778945734220674096406936938110720866079919923537133749/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000*m^34 + 11048869766530666458608629278707273766813385612044043514698034483863351318421908836671229658048060254454999191/20282409603651670423947251286016000000000000000000000000000000000000000000000000000000000000000*m^33 - 3502879962099241741780066732908231071550027777712855740119202453482164002985541130342033823356196656532705521/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000000000000*m^32 + 13380385562328190860254941629344597785749586827641979283995821040182091655714966645589616098154778602308637/6338253001141147007483516026880000000000000000000000000000000000000000000000000000000000000000*m^31 - 6299953772429220208994267698338582521638413115078632780777130182045256461776009196545333279502847242088563/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000000000000*m^30 + 17834582714639600616054173798634271368171943763131159642369746330473995228611611235953195984925867798363/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000000*m^29 - 4851723134490360313584361151113738070136118205907245645731478734169142444474505410334667680819589221197/12676506002282294014967032053760000000000000000000000000000000000000000000000000000000000000000*m^28 + 15835914056840959863836664452037598671433820907225425308812804569128787081480740400860838657871881727/792281625142643375935439503360000000000000000000000000000000000000000000000000000000000000000*m^27 - 6342538888424794045694418013145854185835200655473626132689673250114792490903796224909757582526359679/6338253001141147007483516026880000000000000000000000000000000000000000000000000000000000000000*m^26 + 75999883616691345673462652323072923825061156155133713869805540559708807598240525225217307463698557/1584563250285286751870879006720000000000000000000000000000000000000000000000000000000000000000*m^25 - 696469991047855422050125463418683396854047849560244384317213549329862220976242386636255910813939/316912650057057350374175801344000000000000000000000000000000000000000000000000000000000000000*m^24 + 9518728059728122363002282623813003459699739728892294596429921933138614099300962888330445078731/99035203142830421991929937920000000000000000000000000000000000000000000000000000000000000000*m^23 - 634673470117653508423775564138450660676121112990560259910387337366137479515508536422097199823/158456325028528675187087900672000000000000000000000000000000000000000000000000000000000000000*m^22 + 31443252087851741363879179992223681870302169142286800781141900408280228252601312914664640627/198070406285660843983859875840000000000000000000000000000000000000000000000000000000000000000*m^21 - 1182835375533132034664851554541122760848348070523066255102221162287476701879352906080690977/198070406285660843983859875840000000000000000000000000000000000000000000000000000000000000000*m^20 + 2633644757954394544775962854893688158139350274948374987480687124590755566219540977052069/12379400392853802748991242240000000000000000000000000000000000000000000000000000000000000000*m^19 - 709056831597351256538348876346966647388089306910215789416340826454607245268572589017839/99035203142830421991929937920000000000000000000000000000000000000000000000000000000000000000*m^18 + 1124017678918175752431434778116450667377979042008084987148411426366561121480435883517/4951760157141521099596496896000000000000000000000000000000000000000000000000000000000000000*m^17 - 167348872432800416473738320674126275290760523101498572838814996533530479752528515939/24758800785707605497982484480000000000000000000000000000000000000000000000000000000000000000*m^16 + 145752611188853311045864976000254577873724357599929110210719222597613856825560189/773712524553362671811952640000000000000000000000000000000000000000000000000000000000000000*m^15 - 3787350937232460675414142942810372350669356781665193979334375679270326445371367/773712524553362671811952640000000000000000000000000000000000000000000000000000000000000000*m^14 + 22837438341278008522765381856205472517182804896267174991788939354038759473059/193428131138340667952988160000000000000000000000000000000000000000000000000000000000000000*m^13 - 254349989192813782123793876126684041631011391809975785654834258662394382341/96714065569170333976494080000000000000000000000000000000000000000000000000000000000000000*m^12 + 2600712580444688186521586377676109965719880015546415116202620820308589609/48357032784585166988247040000000000000000000000000000000000000000000000000000000000000000*m^11 - 193956319027563153230234173020410776666173903184336976496278924836332939/193428131138340667952988160000000000000000000000000000000000000000000000000000000000000000*m^10 + 817454052503460279301283110266343298953833328122221521795742525575209/48357032784585166988247040000000000000000000000000000000000000000000000000000000000000000*m^9 - 12336633654162764974297270429568062145489875024907505162126163050951/48357032784585166988247040000000000000000000000000000000000000000000000000000000000000000*m^8 + 10288206161778689344784086153805669805302739731806243855839126813/3022314549036572936765440000000000000000000000000000000000000000000000000000000000000000*m^7 - 477929157951442567321004430368172798901189425389851345504391433/12089258196146291747061760000000000000000000000000000000000000000000000000000000000000000*m^6 + 1183107055358362815194321675184001117375513948646166100921977/3022314549036572936765440000000000000000000000000000000000000000000000000000000000000000*m^5 - 9711296026370422031746935034359885874720299605840368590303/3022314549036572936765440000000000000000000000000000000000000000000000000000000000000000*m^4 + 1982415114269749735176973513923995734206879521657565663/94447329657392904273920000000000000000000000000000000000000000000000000000000000000000*m^3 - 154588700309097498754464341298905243380938562283340759/1511157274518286468382720000000000000000000000000000000000000000000000000000000000000000*m^2 + 124920679400989451008821163530525131610306804825489/377789318629571617095680000000000000000000000000000000000000000000000000000000000000000*m - 40170354750877829678915482383113424778267753071/75557863725914323419136000000000000000000000000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36)*y + (58061299250691018/23283064365386962890625*m^260 + 98854384962990416566887/5820766091346740722656250*m^259 - 1193804412709918235056488958599/58207660913467407226562500000*m^258 + 1151008257655691298944828558417692791/181898940354585647583007812500000*m^257 + 1149789314182968924192215542173167791949529/363797880709171295166015625000000000*m^256 - 2232487535009445937224952618575183577490232544923/568434188608080148696899414062500000000*m^255 + 142269020724479125408371248718696210876741772418317863/71054273576010018587112426757812500000000*m^254 - 1929922597079681519333325771062407996127616655727345057376519/2842170943040400743484497070312500000000000000*m^253 + 3073819491542219020822779388561767326360499895190417369115652820889/17763568394002504646778106689453125000000000000000*m^252 - 1995500618514011347722225731142171481201171757447561882136250420017933/56843418860808014869689941406250000000000000000000*m^251 + 6678714513099862730258694272557599396744284169152069305118117246478120297/1136868377216160297393798828125000000000000000000000*m^250 - 945786237268948717891152160188304861452433912439469813068589432296673628677/1136868377216160297393798828125000000000000000000000*m^249 + 1850980250522977135887450418891324261295852430006261946146485017211298702653577/18189894035458564758300781250000000000000000000000000*m^248 - 796030076686553034420014182428212594190860630534703994401871858492279042892361477/72759576141834259033203125000000000000000000000000000*m^247 + 305438002909180329742640557711388660112559597500767044734227904888075125863723054143/291038304567337036132812500000000000000000000000000000*m^246 - 4232284500739088060883695792997069899054446602431032504115589708660523188419876782923/46566128730773925781250000000000000000000000000000000*m^245 + 104206269485757301789987531717277064333749143923839919885971975348335612906507997605881/14551915228366851806640625000000000000000000000000000*m^244 - 4794764563527115022241459979861326553887250907278582050406484550723774124722587871756840201/9313225746154785156250000000000000000000000000000000000*m^243 + 2513079913925466013925361657403652095436950957853999387422374571914459698952352856679470642601/74505805969238281250000000000000000000000000000000000000*m^242 - 597671637287756856029317277332191807517178219178630965347912468613008317757705287871302407510469/298023223876953125000000000000000000000000000000000000000*m^241 + 128312331608644606043289433994570993951933471732047707042444244310563495013178811489979417476273863/1192092895507812500000000000000000000000000000000000000000*m^240 - 24741765168343168374207045256522240341490308251806581416060511422372144937888432851335090806023791251/4768371582031250000000000000000000000000000000000000000000*m^239 + 853532022998314248514648996032627039298440476903315195238606951708908240178144633469851212824572819801/3814697265625000000000000000000000000000000000000000000000*m^238 - 32831699039511441651537120643219710393814623530105606693785413508605966964654363114453931650106568153201/3814697265625000000000000000000000000000000000000000000000*m^237 + 22493705236797143220871304044432738463586484149057363390405872604349182062253795571763623911418495428999837/76293945312500000000000000000000000000000000000000000000000*m^236 - 10972597176865137646495332535265846003464570928348821187596017809812417273667449806135577640649514934037851493/1220703125000000000000000000000000000000000000000000000000000*m^235 + 1191163514929006868593206803414878077464125801300331240765047792754100345380953658383738570686857967149564775621/4882812500000000000000000000000000000000000000000000000000000*m^234 - 14400789068454384052288257353767910913899153684837354019112575034623796584122596705174864833342345350508002421159/2441406250000000000000000000000000000000000000000000000000000*m^233 + 39763558381354237290982985934303452283586687608649183533133225530712964285577887244892520358752393064258787592703/312500000000000000000000000000000000000000000000000000000000*m^232 - 383333107612032035282315375641245316373588287312773443516817493376442578816728308430661096020500572712287416666881621/156250000000000000000000000000000000000000000000000000000000000*m^231 + 10592158211917229923976846480119735045707051911700828987178936706342386127657505446200940677756580832829821272904333531/250000000000000000000000000000000000000000000000000000000000000*m^230 - 3284822720945816686254839024561020965888246580702818229221338059784638970727834236524119866222385686922513042083418626121/5000000000000000000000000000000000000000000000000000000000000000*m^229 + 7335776024124004416453448667261028624389699649810749327059996445539255671537067066387730964046098569827931631459757418307/800000000000000000000000000000000000000000000000000000000000000*m^228 - 9240655986222500675016487286519955258298912463497969940773859421762569840458706724228030803157561465226769243195201098674303/80000000000000000000000000000000000000000000000000000000000000000*m^227 + 421264507122957677622575506133707051579081700657688520146454156072998422327599494050407449320726900172378974151330985562709081/320000000000000000000000000000000000000000000000000000000000000000*m^226 - 17415767877999559489675595631030590481523740005756004665911824341715337907286398920454458221751127226146407689757598512552094799/1280000000000000000000000000000000000000000000000000000000000000000*m^225 + 130837649217197410374439167350481151023789285163197894359417803651297504184815703433546430459144733062418210273599905144761676081/1024000000000000000000000000000000000000000000000000000000000000000*m^224 - 22357066879930875592958464036676911863864827476596935988945766180289088247865275396089249013348851536841676464561045727312525470039/20480000000000000000000000000000000000000000000000000000000000000000*m^223 + 139090045790852704198536685956987375146031300461694383129763001032134003290669492704081611746858441455270287963645661836590833856527/16384000000000000000000000000000000000000000000000000000000000000000*m^222 - 9835630321975854594898510058253641117811172315230263948025450227875096172306434015146984723329305918101597695777787657442977877348659/163840000000000000000000000000000000000000000000000000000000000000000*m^221 + 504293954241985007663027880551677070579989295502822704129911868895590161777029400046507266331477857413205662807910338859932373789063287/1310720000000000000000000000000000000000000000000000000000000000000000*m^220 - 2907584211122760321317572461177910314689862416275829396361583696256248581950862786208462303671878811160816818878037881847147801994244517/1310720000000000000000000000000000000000000000000000000000000000000000*m^219 + 47503347372859712471192789293029276986419790334073938917318246151864400222056687527035798041082299549923490184530323670066283909052123643/4194304000000000000000000000000000000000000000000000000000000000000000*m^218 - 41431445350543280875899453362989649066035006497296486103953424411110665558522640557392652972757504335363352937954758554775144981439107463/838860800000000000000000000000000000000000000000000000000000000000000*m^217 + 55707652674601673934360391019156777428230038571586095332983007147457438612358588616280050561291624182942727342215663900444066218335962208403/335544320000000000000000000000000000000000000000000000000000000000000000*m^216 - 80985305626089192388299813039684861149112250726367768526934640112483167342883730978267201096024096701604329646503454780049383107029663258397/335544320000000000000000000000000000000000000000000000000000000000000000*m^215 - 2987685581036040044145127825736408166634407080122374606568934438451076981311608404499403453826687247698231313247350299348193348936016445456047/1342177280000000000000000000000000000000000000000000000000000000000000000*m^214 + 6006251132518731789810305580302940971785661457679089959678889355658291686173922995070185971619397426511343120001992626791133228243799974160741/214748364800000000000000000000000000000000000000000000000000000000000000*m^213 - 8986103149026203515427439549492499591614760830784839735636793705251051877515915943614604365888586310421436425577405717008113773879007974987125579/42949672960000000000000000000000000000000000000000000000000000000000000000*m^212 + 437316075224150764666345427353331566543186792612545229313038895900924454751233508350238134631327814267774287102407112834988679861572672972764087689/343597383680000000000000000000000000000000000000000000000000000000000000000*m^211 - 9356526844230552274468801278989014321795681548101338987629908247791284433995962162976827350988421607950348735443191784327439814837828532949909951431/1374389534720000000000000000000000000000000000000000000000000000000000000000*m^210 + 18184032847731022136666022144126862863539711380025761310306087726465838890150434984324348266274384301128865009717801586578403520213190199710764601403/549755813888000000000000000000000000000000000000000000000000000000000000000*m^209 - 1632826707733840809372434496075720951295817923550394740422168228030988768257308904394172853573846355676444379688273588858956744432903553422657576107567/10995116277760000000000000000000000000000000000000000000000000000000000000000*m^208 + 27381596276951095920589681408851600615483476869254650218481749332735259521459657894303311743447229075211275801664996404552075417343037365509308655275143/43980465111040000000000000000000000000000000000000000000000000000000000000000*m^207 - 172712910347717986341522523108848981530564245174272509433514245369739147382638736447310706063248619848392772602341685839303815722132442939117479819790393/70368744177664000000000000000000000000000000000000000000000000000000000000000*m^206 + 6435200817615854082592388755206392866693072090503802213307266931238678655255453128717883257423100770739632051403057952019180667306875366706765460796949977/703687441776640000000000000000000000000000000000000000000000000000000000000000*m^205 - 181996766710503001794691263410330521031671630692435410474150114777974631688594869861837020192348728345064984995902573678695650706967614393429474974884337393/5629499534213120000000000000000000000000000000000000000000000000000000000000000*m^204 + 1224673618288868211117290564036997941344745053874325301157149993739694018813725126295708437970082239893420680714186524197075706963022447293804716595798787431/11258999068426240000000000000000000000000000000000000000000000000000000000000000*m^203 - 251620628347507803118522882573025901027640558658579253187232797094115415085653494481510117161527932288695328278622233041767248157583720774214427594684466301/720575940379279360000000000000000000000000000000000000000000000000000000000000*m^202 + 193101005722571711308056465405851266670839382727483725023711073743715514978947041059282480863636496194353685641475832802267278957630547499329057926018773961411/180143985094819840000000000000000000000000000000000000000000000000000000000000000*m^201 - 11357177227530257908679928689877601963691800735795516408273082133022716433797044964579764976392593162783378718040516114324580789889119536853518768756190113747/3602879701896396800000000000000000000000000000000000000000000000000000000000000*m^200 + 10255108672758295681211661796841502556589542629682551687881175149607288526931083874863139109457998723661972791981484968115337603449796399462707664145501210921651/1152921504606846976000000000000000000000000000000000000000000000000000000000000000*m^199 - 139034409753593428116048489110903887157083421491918028780897302984577048310602827835308797037088151496538824076704337394874287929722825000144847772751879198658547/5764607523034234880000000000000000000000000000000000000000000000000000000000000000*m^198 + 2901890901406874152546296073086983627482268494847246587526831533786684729751378802664440569934212729075648800057389854706217805524859296564732450921942014772623141/46116860184273879040000000000000000000000000000000000000000000000000000000000000000*m^197 - 58345685303352681938110482935588465607753072347445969188066014332633681786868779262790312214946457901591786523532443721718686516440189824753495939688386043761170619/368934881474191032320000000000000000000000000000000000000000000000000000000000000000*m^196 + 70705505452496865050771060717639665727088113522226349690143904333173199016394425875658445490912724033639209562771971178447094927309632104791900596995992887382632547/184467440737095516160000000000000000000000000000000000000000000000000000000000000000*m^195 - 1323380378213065034638700738279433050107374843791700698661924294705185161449424142618764611834079074004949239220249363611545544760280240316714297287596275892430786303/1475739525896764129280000000000000000000000000000000000000000000000000000000000000000*m^194 + 11966046502728787719317903856234671473279856208605601039233962009371174809713942165343203894612253411432045783723697692183060004400424801823474095066137207671312849687/5902958103587056517120000000000000000000000000000000000000000000000000000000000000000*m^193 - 418514180959588073990521530388626593261853023972350093740344681431902178513946802391318709912284113595744983708190178230122616889611950978364197796281662424794896296621/94447329657392904273920000000000000000000000000000000000000000000000000000000000000000*m^192 + 442687162823270688045504556591957220719052935633264656285421101342451603839653405644498713685143741472078533149812584370959683411008094229443312395217208055960241372769/47223664828696452136960000000000000000000000000000000000000000000000000000000000000000*m^191 - 1160972971609022405976129910214206679795081292816060748121849832069844722195990815091958814903166686893502483663337604260735633292271160205042073418403161894280557871593/60446290980731458735308800000000000000000000000000000000000000000000000000000000000000*m^190 + 57633740984257594129387991600506463376442209040448499076268032208982982289353377507676580707217407050688772169688197097114364490292645768510717209016809257115260535920439/1511157274518286468382720000000000000000000000000000000000000000000000000000000000000000*m^189 - 443949644674067820564812408909510885826468746018802089938153305681952603745377396202031283412322214803752865422966092777255617060449139029093297733144819263417753281198419/6044629098073145873530880000000000000000000000000000000000000000000000000000000000000000*m^188 + 414809748245994011387942826003036380036406432021311713012302891023811546345311783932844345008146040019025097529280568329878423037652162681390104468761715272683937691597651/3022314549036572936765440000000000000000000000000000000000000000000000000000000000000000*m^187 - 6021204844492949186347918147922800206941388906302521610435437274816334436835352822458613716947701638751774680704538919646536233300709604715946225332836125092808823650416109/24178516392292583494123520000000000000000000000000000000000000000000000000000000000000000*m^186 + 2122726332290537903048313148432704575112467643260380147401798626567140107647048722573618470345244028975349146656856247095808060478621571737353463125406186214085929636709849/4835703278458516698824704000000000000000000000000000000000000000000000000000000000000000*m^185 - 72738574947910152079720376402629569244815928365555986065976649605820251263989282101430612168610373311285265592010474810156219973474390648922442175534558937742935241795397727/96714065569170333976494080000000000000000000000000000000000000000000000000000000000000000*m^184 + 30298270846534107555415137690036170126748851606410860077405153753803939089068343595946772233942321219685539145945956260743578430390450098867326925861912722524425479769087049/24178516392292583494123520000000000000000000000000000000000000000000000000000000000000000*m^183 - 785821887990152284118894559430901880027244673225223445299112630884805268301512291160813520997285863258963677198747882045817845020531614554971253220362429363469624128189544989/386856262276681335905976320000000000000000000000000000000000000000000000000000000000000000*m^182 + 1239864740302408560624762739345818256544672424858815555988457050822414473190160025514786375261935800028400073050948560657159661281713538602496475664847285557529448778014892431/386856262276681335905976320000000000000000000000000000000000000000000000000000000000000000*m^181 - 7619550690757291834984048501499314571637991393714469179639936181646005246309222216287398954853089060734184941240845925996673318241553557274441797619853766700889055206207621111/1547425049106725343623905280000000000000000000000000000000000000000000000000000000000000000*m^180 + 5701790175941666996362313211594752731135136398530701262159825504693683306185935431550900841461732026043004974625688627852365360010165910019025177271099534061249747258690375269/773712524553362671811952640000000000000000000000000000000000000000000000000000000000000000*m^179 - 66526292361700167790599780471108686393750085614011533492921593246596945455644624276834658310115638685467791318711744716384139489511149445039049443290783990163970203656305581833/6189700196426901374495621120000000000000000000000000000000000000000000000000000000000000000*m^178 + 94584747182673428540532437773331550453072968148650057946344827228609477939630334457334440406732715912998255541039243106394352404342468491553644265947680598410082332808712853661/6189700196426901374495621120000000000000000000000000000000000000000000000000000000000000000*m^177 - 524556773451189665005067310411946425530424843259222558447054564057844329532010282534085988429430802235267526112717352724920586465717796734436391829090802276768546669572027476043/24758800785707605497982484480000000000000000000000000000000000000000000000000000000000000000*m^176 + 44341294388730615839080269930380667104417786239628429805251711270005083793975669313071589331154154025106007904383316111837378387780228778049572627852133238510462473281787004501/1547425049106725343623905280000000000000000000000000000000000000000000000000000000000000000*m^175 - 149810678825812854245184782338459831068768612782120930491950325292563341367870410534043601003890643937489739636387788205887850168261923623681591072367275233036139539389729669867/3961408125713216879677197516800000000000000000000000000000000000000000000000000000000000000*m^174 + 4824625668490401709518647746173163371234733503978977544616942512941226262623320532695012023929137963831605422063728466105256986613139414814667342118979430087166208905118939983949/99035203142830421991929937920000000000000000000000000000000000000000000000000000000000000000*m^173 - 24272398084082757254820269451148440068306710441953524349854489768862280382925762339065528173224804276440428257961327018609545992353338227341503341132310216008378848178460845805897/396140812571321687967719751680000000000000000000000000000000000000000000000000000000000000000*m^172 + 14907202521235617448909910946742142474002007480100085199297767031746378511066470893339455659521353725030283279951590065338487387297015061198481339701469071452731593457586894448269/198070406285660843983859875840000000000000000000000000000000000000000000000000000000000000000*m^171 - 143098400841009581972847256618978363430106998505655967879202087987960858116729017635777348737293605250760330594014286374014181724892958808633349142114571795214385645449796367375223/1584563250285286751870879006720000000000000000000000000000000000000000000000000000000000000000*m^170 + 167773863789219266628467977213961285228823901691692410141554658054314159927768296956779721792396330157119318066558351408045448549652478624274753384447064018421731453510754941883231/1584563250285286751870879006720000000000000000000000000000000000000000000000000000000000000000*m^169 - 768980957486778515509745321600270547233609328249939113493625477036850954413711093935977550822912720396949015147548464374401700228210380167980297724694856648932576621851194871655789/6338253001141147007483516026880000000000000000000000000000000000000000000000000000000000000000*m^168 + 215340116291081523755448137134040656021761877559404022562640243012939608649500393595897334040599320564713304957118803216205594749968482024657083442698904524918955147495898435241653/1584563250285286751870879006720000000000000000000000000000000000000000000000000000000000000000*m^167 - 754699890535520338882838492570854226259877196049738079214092404123224744977171723270567308798673865263786595328011958139879311430590819586310136793311024608737550602268665534204611/5070602400912917605986812821504000000000000000000000000000000000000000000000000000000000000000*m^166 + 4041676065145048686584399819128243950209857146715217796648474338662473381114408020837676678983382681861733235804713569676675558788687590073072272075988745294066012770974041934243661/25353012004564588029934064107520000000000000000000000000000000000000000000000000000000000000000*m^165 - 16937155010586262335140107525525512399196676895543764679548993473226068159375192957181950606077641442717569493279237917879650908593808800241838945819972448949476591350265437871192493/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000000000000*m^164 + 8679833251126813548235256741386084714982943996325990310774590798165135882708487401752796831246163399928549840536561415658230631317040232806038877938241166145274684784191469825310747/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000000000000*m^163 - 13928068031541305427187412472669980553597617210293267288929567365697478834704335812884948247194901493654233251671330293089918340848786100039565075931765929238542391382010205039316407/81129638414606681695789005144064000000000000000000000000000000000000000000000000000000000000000*m^162 + 68352166991867039266786140716506863704185474488722055531142960748006512831250059157618944307573623123084590091283130751403535816230200190571556842375431273739101731950725343648422487/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000*m^161 - 262667090866548785025282013035133483513739724313183292591920125965282437811241575687993541628270080958964977080703171569129642300641486524055711623215543079287681898590547655228549877/1622592768292133633915780102881280000000000000000000000000000000000000000000000000000000000000000*m^160 + 3088005698312265710492256834369382530594846121200839833675406497827482352785578751549812859210732108250284993893511702116267551874263784840352592985312769347126110084371954140441923/20282409603651670423947251286016000000000000000000000000000000000000000000000000000000000000000*m^159 - 28436339706424073022074187974261495343012888098302809461726112163298957064442871272186733182720845854415946599124643674793162584735697321947781518246214436891454207453828462911805497/202824096036516704239472512860160000000000000000000000000000000000000000000000000000000000000000*m^158 + 25642707334353766414688135169804880447149382089406398828265289938721370308547860396964751624056886248888953174412197369122492392020801114573145867139054319468034509016373014278331513/202824096036516704239472512860160000000000000000000000000000000000000000000000000000000000000000*m^157 - 45293658744656437262134906941645862841207387067380334474942870153859588002096591132137665411701211161847716006811042262535678133291326614359561653984445949195279250669135536888030013/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000*m^156 + 3918235639569297326158899627711734589847864089920136424854729458262311930230296166104444385748432938196553852072707558860657254286014845971169651793156937993648442947009384502800899/40564819207303340847894502572032000000000000000000000000000000000000000000000000000000000000000*m^155 - 13282113213764827621194505657420616366894844895381152247175717580676928201877306291489595905809670159633755617935357769953378687593751389907782720810288248578300788060889482073898107/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000000*m^154 + 27570135703413705220370745880246082634479443203954714031327988189908454412380533642744459772860615211998351827211484463817059698649099858195138004600809880060160384361598946249825253/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000*m^153 - 44860603344658170774012633403453330428838965559590516509102605591823533107347209177176575624864043850725509233492846016183320447976136938873546952378328894231852430603099645693518251/811296384146066816957890051440640000000000000000000000000000000000000000000000000000000000000000*m^152 + 35766228014922743345686093437530049565843686128506859385998818312336227906693149904012180217011256132438588687871649194470387923363310103426108262858855530347611439852091157974834727/811296384146066816957890051440640000000000000000000000000000000000000000000000000000000000000000*m^151 - 55894402307224194945894455590663354945173211897626300721662791446983368032530608614211431341988640412713005529126113843461737400595514910608224359337553446540173151052747731836066267/1622592768292133633915780102881280000000000000000000000000000000000000000000000000000000000000000*m^150 + 8561779853420416810278238553561278790742619122380908211718116352469750527631994110009886093567828801520074467851366003359642615306451345855937348662154842436525984051702765496742147/324518553658426726783156020576256000000000000000000000000000000000000000000000000000000000000000*m^149 - 128558838628289556226517881538363507319583081589792714224826186169651218402760931243019029403507051766569394359229697429777700181445831669128983005023019336424586811324599978613162371/6490371073168534535663120411525120000000000000000000000000000000000000000000000000000000000000000*m^148 + 23655481630063034768895345809632917029322098461322167196746580834867400876724929462709906666286229838062739961818791630984852997903675573905115706165257440136631209425317759152380189/1622592768292133633915780102881280000000000000000000000000000000000000000000000000000000000000000*m^147 - 34140644110192797210814442933476772591702520600746837112390956109381396488771293479916629625561359312197086773292216137875557453866275245621858682631776308301719568541632286901896291/3245185536584267267831560205762560000000000000000000000000000000000000000000000000000000000000000*m^146 + 24156732275987122173916449268904275299284935562587183254187111542740325277055681659749969359826717586520522284141223614249298631314833279697126007063166627319934665201740422548880609/3245185536584267267831560205762560000000000000000000000000000000000000000000000000000000000000000*m^145 - 33521706349931530875043130280577566914224927672203338079792348799968689652880229097564350445536002588167588291473019692589994880811481302072619519070534486688740424584071619371535811/6490371073168534535663120411525120000000000000000000000000000000000000000000000000000000000000000*m^144 + 11404569529091941147513648445914273983886886250519512069725504239526051421384566265609237401887395986209768569035883122600223550539950202382841795054066642047637493703556544729830647/3245185536584267267831560205762560000000000000000000000000000000000000000000000000000000000000000*m^143 - 30442366499725799085074942060402198671995179642480906055576386295184951109928851568931517161047094015231520339892450391357329331767010517466154894913300999448637892986561283727989613/12980742146337069071326240823050240000000000000000000000000000000000000000000000000000000000000000*m^142 + 398506262622939154700589206686491095601385696428551230722734354739473307904690287541474948745697534114733707576628072708659068843128420641393098252798537907530443601365489438848177/259614842926741381426524816461004800000000000000000000000000000000000000000000000000000000000000*m^141 - 6396143797409082146135056294805415273370114030184440819617691149590996558514504000601174612910776842628327806614030534869064695712463164451127934599765879683184785876129270928997469/6490371073168534535663120411525120000000000000000000000000000000000000000000000000000000000000000*m^140 + 8056294471654081835584947382139969145030640253534182569989114888356907506057978999736930254842345771912609590464826187681753792218912840661992074757071252389800233499296427425285821/12980742146337069071326240823050240000000000000000000000000000000000000000000000000000000000000000*m^139 - 3981831942399018904357924252648662875664203739450265089837536586606405773849093455019393727986051264012032267347625867154611262110441047600627375479774097091962807946791238913237661/10384593717069655257060992658440192000000000000000000000000000000000000000000000000000000000000000*m^138 + 2413438161750164068709688497756582158170749249126896377933747890456572507270951582420044220558094680795230652840646281044131271194296472139557514998553694837031273505089028951783021/10384593717069655257060992658440192000000000000000000000000000000000000000000000000000000000000000*m^137 - 5740754327621171829580412096924200878935154239391114668030372430445140780019440194759175779101893899259020774389887305374905289855336641041723563236089410620838058994581348937766563/41538374868278621028243970633760768000000000000000000000000000000000000000000000000000000000000000*m^136 + 2093456789039278543663740145544909290431470598295989888103593805647365169993629023570156515170109066796913189105358813712250445747579595650214650056927039144985255429769227413659761/25961484292674138142652481646100480000000000000000000000000000000000000000000000000000000000000000*m^135 - 2397025916846355361768936076627877321223686749503612862749997747157921323595263713316915914498479678556673004751048900565163174746725706072371745833093798979173585312484750984831133/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^134 + 1346590304990652377959869195483011193876583337554413161404959750245046547973588919048379801091567393965998718251703359774076340372620181908391371701325068079930853107031109805553751/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^133 - 1484675044855834590029551642701398607512405577732236019533373386776527666697583160709960865332515151557764897429468738249849780002573089272764769630650562101718832244568093117097519/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^132 + 401595223032265262234544948014531407084228129308852797607467147995481616744558178961761787460629535318605637493864288003924344462092705328381408345544151185693033937547384639181539/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^131 - 852852152547569631574418847494287108944552661672269915892781179860642643608462609638939108723962361677158680650736577088825511609503898544275041431051021362492167390729752555403011/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^130 + 111094579368088525854871366876193848079053092601180381133555804620126387492240491602828328436218847239443449334856987194208320455779208638498211976209290334733659059157197022515441/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^129 - 454496516541720913750212083572895709070489656008129821805782054551512132940523707093742168523291246294019799793242899185409432556514695318568206096798006762441697833959126415557087/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^128 + 114059241914195694895913634868791929465484300614251323638087250362683870328934031713051650950936737401914527000566246554233999962818559794229260383905112432030101698895781919509669/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^127 - 112378998918388676473357954647773768086671077777568078857617313473377640306454801376127679713973265764152949345004025819462242625247312901714395401899077064836876840281739951453979/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^126 + 54339557147954446693603964170752856132695243052798156542099260360694445691677952924556890606111664155519219068114881623330720971823739345500620283376620558958089017248200174634483/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^125 - 103162939136782007855648139236772575831222005203584949120899413876987890181694380452118895682839168102904599164850671242527010797228788399269434335361815259277799916124130958823123/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^124 + 12015377030530016016588647344672447315104404820972331790416113952643240349028642962782838835024738881404868483899282153238939215367741874505915108513736671892247653303550943460651/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^123 - 2197887630346913296134227687025678903782560899917508331948371604729895838428742962968843008544871368260489294735243469781244795691234638912459095038200613019656045258225064957649/166153499473114484112975882535043072000000000000000000000000000000000000000000000000000000000000000*m^122 + 4933160843453921471076498646431665107579019683535807263233298136337927881297112184837082702479968998288085743155391309045200817290139150494497227410724286085669753997436461206011/830767497365572420564879412675215360000000000000000000000000000000000000000000000000000000000000000*m^121 - 4347634301872728342960864662056732014920827604863380254098361450915058367118157106080198197634416691479172839737330505282023799623858241084786381036846032126503022791133215151689/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^120 + 940316177469588927861967922183944671518752169566074593386707875802565610088413877308958786990744868362437575793390395635880979286853943306422227127804731295605620948997010458597/830767497365572420564879412675215360000000000000000000000000000000000000000000000000000000000000000*m^119 - 319427370745287844452610791525180827474956957967888643723183842386790952119148173867771158265377749757618773908918391261416477654516646378314749226494455362362517358592153092681/664613997892457936451903530140172288000000000000000000000000000000000000000000000000000000000000000*m^118 + 166437367724368970119395069868301087041620709553520905804889406936181757530773176479769741026901320569469001335752409970722814706469735211194126329906465571244608778116456684019/830767497365572420564879412675215360000000000000000000000000000000000000000000000000000000000000000*m^117 - 544843884260817179478928381429456321580813547175794353655219441210833720441453098745522534669263029308635822239544487271184443727675512997401344817043433489579960655374783924979/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^116 + 27357533934750313029217062150938560984730937015126999207459798812633207039329772955419435272853114567725703496763028192921149883511943945892237182603368159383049326224957111797/830767497365572420564879412675215360000000000000000000000000000000000000000000000000000000000000000*m^115 - 69042318032703207771790219263109265163359464701884158328889508552726745839726349979708618381861253082335806245680395148965195758985966403980017825166075810597940009000755902007/5316911983139663491615228241121378304000000000000000000000000000000000000000000000000000000000000000*m^114 + 133630729108079336899401069848848632229989117142022127554531917301943160971681230683054576297959424318877632794254530153395502132126847852523506990244605609711741712151572593631/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^113 - 203117666852322140021021774567367361021866066554392384925489805083569058708339509908683012603740619964869752433551640274769164974837814691188109216334968117125161993421083150037/106338239662793269832304564822427566080000000000000000000000000000000000000000000000000000000000000000*m^112 + 118387622938574707395309258548227464980750413772170284867460938746662229562666969110747839774380994710897153086759576671827498103614129619389657460780568223191110507956159009/166153499473114484112975882535043072000000000000000000000000000000000000000000000000000000000000000*m^111 - 1734034765733266142640127770841850166204552424595980535233702659533597775668955830699654912466763592732066355248132422962951487420754825126471774592471213315708820099542259341/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^110 + 311649825500754941270587195481237260721928237153116244189612187936014314744991358932322468676034329955380938083092906368093772094974637046170655410744909344104852270477082481/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^109 - 109963129610235230863000363483064158834073694375371068076699303156595104640867761931609261905408352165774462817141767895183248734657941323608880363729481860286714469351623239/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^108 + 76171209063082323352183274301229993089224097176609180899001810714760498768901613152550486453085017793814599642207725199969150407434375443796764830191052614546391176569113757/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^107 - 25895809305941393333439300348567015704808445169040445057266805753364992834422336377905456129045633951411866660711850621359121875760530656077924772375080708710087932855638977/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^106 + 17282763486815261200625594005972768302600762039411790601378681532191123886572704328116700263508980773298793150214880149714993928714888514794896531510404687709832449271697169/13292279957849158729038070602803445760000000000000000000000000000000000000000000000000000000000000000*m^105 - 4528568902348495592724669815917461145261219444349994314645624700290340933843894872355019264028338199872489497372901034825773335413603524649499864914950653069958980284321853/10633823966279326983230456482242756608000000000000000000000000000000000000000000000000000000000000000*m^104 + 909893966386641826150024223731278934396708536676491188753774587490872919200900309227576700170763516611709252810166950299439278533039459174815805538412517544794293415507439/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^103 - 114836314537335598819097021053963162754676343456239190419510946485950763606329844172528649518914688505174588478642034109415412157845702665086269907357258333454409973133807/2658455991569831745807614120560689152000000000000000000000000000000000000000000000000000000000000000*m^102 + 4445103884218127132621153454046452489471010590641470051605449101963330414293003354279955167519323280839902251103805591814662998760086723673084235262012318336279672385007/332306998946228968225951765070086144000000000000000000000000000000000000000000000000000000000000000*m^101 - 108071961670152421529023404502911911128939905916842272316779093967548164467483143234784809809338206159413337568784822033794388776314619108316048610588598676762036755427911/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^100 + 8057971161068791936414254172078110645158044656796845953837990863342417858370175955628161203017978131312008245705503289407348250707315897954291121658792145857620288387913/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^99 - 377338996982573152741860101350990717619524193060657627851350055150189269663866998153061496833266237590766403119862332744668554689642266193811958683293874018241059572503/1063382396627932698323045648224275660800000000000000000000000000000000000000000000000000000000000000*m^98 + 2709265432065245719965424804003267925749134189934618169277031143227279365695142915328922455553653374553316229740226509135625137107584390449075835546100744121189474949749/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^97 - 3053968001449703668573667350944139000504961517731268233997174841257090734580556679959955813688610957666718898699988409885026109426215591361770972468368626756401717771803/106338239662793269832304564822427566080000000000000000000000000000000000000000000000000000000000000000*m^96 + 52777450658643144779320685369689009273247009664939953531143030847583743011504947214139045615424315281396981513362173614937950878980591426259251906037529601350985638961/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^95 - 28635833413735014571189766046632990184215119230997079128723533188744481551741083469417995551031611230428341241040393347325038750241817014970855939534650150316137147043/13292279957849158729038070602803445760000000000000000000000000000000000000000000000000000000000000000*m^94 + 47634755589296928818357311553335073748054051249676750817668988223421326905178177611019486315521832252528785576697148017146388535877086279659752062743707584701013809/83076749736557242056487941267521536000000000000000000000000000000000000000000000000000000000000000*m^93 - 3980012501256171898303521193186683065893892897066052616807105015752911166359503748186395704239886205202006053498475668792087024553612739787557945481767162587956581219/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^92 + 63712360102453298192908715703291379229762371476306456084307663625361949985154365032442557202481922362467539283834119431235637738300409565005059787585462896119291407/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^91 - 32013449754987203745534963441647758679488369939518191097041924737973046627143529379894321715574326413002563946126505380151159917023061696145150822315287301140199179/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^90 + 15777206836687906866263358916383009727264619862599362731348740531282223384159238259249616526793821767686985541614693670661134678625143635159432791273333896003056993/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^89 - 15251563919818044014643806588187825781823649989617023327408370435559926424065426263455435084090792029194178463926201764512246400759477332164253219763091921108332921/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^88 + 18073049778588790144625855724583863835697009702490646931564823059413724818485775809609187864707541846532447636280466681253538298462810587615132966304403635182903/132922799578491587290380706028034457600000000000000000000000000000000000000000000000000000000000000*m^87 - 210008001210788698913876938474182805752785545636421487176928123601181724687353861144706822521427156502203358536251748601796502036043320205947466658842725577360941/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^86 + 5981780051003492423677850443470852894103543622852840742166757026129063166769606158266811185927442132950131749864395990154026319445047125187711417801872464627339/830767497365572420564879412675215360000000000000000000000000000000000000000000000000000000000000000*m^85 - 21381902261432200361004259999802139226309930938657146566304602139947231923612907735548367783079791200498856285663120994680103292419508775331150242679407825418649/13292279957849158729038070602803445760000000000000000000000000000000000000000000000000000000000000000*m^84 + 1170719799026924856323728345568440184387743762784850610170181465044933085070571668533276333898142858427402069185851397586369523803942527388058851095826572477693/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^83 - 2010656126992679081586307927690941520206690511026586434386380147548531624554422150970809226875688223552908760859655240935203277508263807377406467172696647166113/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^82 + 423074206995430651416254270290516151560606053640586050159535740289601459605605139287515855084168987835836905726330824008334837435055343158627358013272327289401/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^81 - 348973864779463148500904353640487348608783914428174700896610672303931812357954402492292213379732766191133162775730644904435770898825606055442666961144863623323/106338239662793269832304564822427566080000000000000000000000000000000000000000000000000000000000000000*m^80 + 440736091630367012747505551653142519387178268920487796555295141729568110446740169807728690086404338430016957154132011506998343366384500163652516417012059937/664613997892457936451903530140172288000000000000000000000000000000000000000000000000000000000000000*m^79 - 10907703084305156090021766081105929084172218771916055585264376741493080739381407438257397288767069420780571528844013686775557621356092388372240586132397209/83076749736557242056487941267521536000000000000000000000000000000000000000000000000000000000000000*m^78 + 84630025795502291212884972293964024290669940404965714166680817370114422393135584728103918969612021573294611332044647681084551810116617960904036247220846333/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^77 - 64320207457286015583560281839159151854471776025429697017403328458325942646791826947219706965588385086975003788744312960162528319086827847335306605810835267/13292279957849158729038070602803445760000000000000000000000000000000000000000000000000000000000000000*m^76 + 1196975382180620459979612485362982822391965257681010723309232296208829299837649381375041108277786930579149514313434142240850201337111710975761380805804193/1329227995784915872903807060280344576000000000000000000000000000000000000000000000000000000000000000*m^75 - 1090707890034933784620597529873454699292460963425451028248411487946825564275799994562096947780578813096180633133758525026917704277031336143375920221267331/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^74 + 389264959339600519763201906020903964099996971486181301871506636320688790658655433474446943473096005595439803328329642894854486214569213501829519425494929/13292279957849158729038070602803445760000000000000000000000000000000000000000000000000000000000000000*m^73 - 272020363722049925689478012562396581556653534098920403081366149309027849543156185458512124765357848459904878020201907323023904538807145316695935513788361/53169119831396634916152282411213783040000000000000000000000000000000000000000000000000000000000000000*m^72 + 1162946572723133371670553709207100496733400433692013713793300939051887718988925943070634541770947846880435835948943977520451833547422200077617880391711/1329227995784915872903807060280344576000000000000000000000000000000000000000000000000000000000000000*m^71 - 77855719805163705992084670666405890617148613293772742859620576655192622211612348939046012021866658712671754932366095105797882954455891724043796986599/531691198313966349161522824112137830400000000000000000000000000000000000000000000000000000000000000*m^70 + 39846582855506123981099486664619532452685751464255849666653381505230504199439775714389885671115715672909175364769252547077149580444684028677820209017/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^69 - 102156430943228723508337642690940638597655502116456824135616445583438880108340248555142699756140598659138890816110825734330274973428422672325478212627/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^68 + 4003000931276548017461521203376768282272624476009006288779855586920941937238045687305297912818231432626793183327428457450726084241228622463744744597/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^67 - 2454533337855168903598047789587631796282387831982379123871065406532762079278925430607343367296299936702640486390776489580177760065295366693325000973/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^66 + 367917137433097783255284475861289198718665735740761431843779262777887148403809449530489186245011231937840221307133052185090500606041876847986853523/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^65 - 215655184523488218595635960713508944238431944711305198540775897501158955526185267221215150375295961667688312121041189747719809531110649743749541333/106338239662793269832304564822427566080000000000000000000000000000000000000000000000000000000000000000*m^64 + 1930482525740195551060192729548059069875053210582568764191562509732731745363814657930621168413636941126611631505910237630650517428486610319278189/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000*m^63 - 540382424664036814175662003341603887395357554316669220564452067269780036452740012016822810490703919654439053582106474838793851627221178832212403/13292279957849158729038070602803445760000000000000000000000000000000000000000000000000000000000000000*m^62 + 9236239483242385082292362087771644012151314455979569795307709430214686334479959807164417185374010649324942793310313209918479462513606250803469/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^61 - 19736613420107775648983431794983338295131860931618685463019380985469666748732404811342295508317687770673043221013319183334490175110455113985359/26584559915698317458076141205606891520000000000000000000000000000000000000000000000000000000000000000*m^60 + 321739199696944901866577528318585824587905043766072764069330228915742630814268102530097371199627854053177314416204918987435295006016462959729/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^59 - 40961394124885911784512273108062531534888084071947735328070992460019531999398174670243253739747543148150699695250725597738303217821724058167/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^58 + 5089503398407883317721457961780061699497822675479875041583746355592409589080682110930125882412344486336443317507735602653716954868846258367/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^57 - 493595467925430792066379079729654616585465771700063436340472579227438173940588840194154127926776194891611196826592780125871730650660530301/2658455991569831745807614120560689152000000000000000000000000000000000000000000000000000000000000000*m^56 + 4559755522845491783224992677945625885596074692355299800681294251403146118611936008295427896605164909815266128023248604027671690778304151/207691874341393105141219853168803840000000000000000000000000000000000000000000000000000000000000000*m^55 - 4205813603163713618389180261199785419943174396851274263966269627509278260181081539356218871397460535700043739989544196921417879890233033/1661534994731144841129758825350430720000000000000000000000000000000000000000000000000000000000000000*m^54 + 118169057756513036866971184237436543779288309506199908361786173574098983982808403813451336849550442233890190601198311372039397485046463/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^53 - 103526887568385970192887133114344172886926464348662997843822339867179873009582251289942637330296660326807907574450156910838328445516641/3323069989462289682259517650700861440000000000000000000000000000000000000000000000000000000000000000*m^52 + 1380420517283251039133310220164890223906537470110324589222200083833769897504478982879899986571508485584892102237543228959183865887111/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^51 - 143378477959290280649595605905226188207387266008970993521817757122738423279066621663260216391760173249670752736356383539846029050631/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^50 + 2898932515814947350556739729354768105628314382207123959102895158362408890983277160397428537977220003072738437780928175652591819099/83076749736557242056487941267521536000000000000000000000000000000000000000000000000000000000000000*m^49 - 1425615060604940639894711691427848083290798292640984568196310723897958130539314602278174208694686658950525015535185652598025839749/415383748682786210282439706337607680000000000000000000000000000000000000000000000000000000000000000*m^48 + 532642054223504846019828558049374000250436668827063851908552678272199930778587475456517120830104787036910994153319973631859187/1622592768292133633915780102881280000000000000000000000000000000000000000000000000000000000000000*m^47 - 1584660743491036346302699961899206363481198481207537348544342781515355326741767186702726407356290050645798494337912242185592981/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^46 + 143137230309373798391047452122362410015366627245126690591492044404168738902233587610371966032532169416397772319414340650710013/51922968585348276285304963292200960000000000000000000000000000000000000000000000000000000000000000*m^45 - 25109619101467781412013986274899926877266884288150036407071762051610402460997564536529701211893957091721256023709923609937041/103845937170696552570609926584401920000000000000000000000000000000000000000000000000000000000000000*m^44 + 10687389569630132014243657966851538528252005730443594540981969803772742036196838364984055079772912743217393314216939242823/519229685853482762853049632922009600000000000000000000000000000000000000000000000000000000000000*m^43 - 4412205855891250209307386256568440484378270997191499579080826663653871782356512688837547891259328742998404042399485430033/2596148429267413814265248164610048000000000000000000000000000000000000000000000000000000000000000*m^42 + 882867689507642960541236066273362407800727779681004051776082000683996678298441037223883236077952551311889410412902440013/6490371073168534535663120411525120000000000000000000000000000000000000000000000000000000000000000*m^41 - 13690750695493189503528551312485820049083512253207956307216449872549444480240683877347883550710558691338514101289254189/1298074214633706907132624082305024000000000000000000000000000000000000000000000000000000000000000*m^40 + 321127846473464363023681375100896327488433081496305102843551890487512273956985499870852939438641046317674947141711507/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000*m^39 - 9326399729418395241105737162609475955410157397097894501944901902995300600466269013006219248358216966713462134221061/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000000*m^38 + 654513314154062102130429039433809826489555503454360492468121580131781166070386037460118425811900583520911692543989/162259276829213363391578010288128000000000000000000000000000000000000000000000000000000000000000*m^37 - 443586298456180012423319490882046913470156850290310877116215283895550375063447167790258008435204377019280809642051/1622592768292133633915780102881280000000000000000000000000000000000000000000000000000000000000000*m^36 + 3625768338700876279118694064158756299456407367144388268032411375277648141463263419465340359866788683412568035083/202824096036516704239472512860160000000000000000000000000000000000000000000000000000000000000000*m^35 - 228521712333010985939103122420602688527040351523714372662337165806371341917831660748909440798861699212577779137/202824096036516704239472512860160000000000000000000000000000000000000000000000000000000000000000*m^34 + 6933692674581959237676735395045401342741424920965138479301791858928690894155586006085716498960737984590031583/101412048018258352119736256430080000000000000000000000000000000000000000000000000000000000000000*m^33 - 202311307839803160056124753338848614983683870433288980580665904582886252696763616943875543641262815687914141/50706024009129176059868128215040000000000000000000000000000000000000000000000000000000000000000*m^32 + 1417292123882742213543423128174865416719893506384167260778634000246019099378230382588107793156319586342613/6338253001141147007483516026880000000000000000000000000000000000000000000000000000000000000000*m^31 - 152343297951783327244695513457536882709395393506695336250426583704203296116322145092546536064412283885259/12676506002282294014967032053760000000000000000000000000000000000000000000000000000000000000000*m^30 + 7838724709238194560962036190430645919350330074278837688390933378228300728729986149215452517937788957799/12676506002282294014967032053760000000000000000000000000000000000000000000000000000000000000000*m^29 - 770854437863025097363125470259298532340898665183619835923195165530755011372083203652382328268955433799/25353012004564588029934064107520000000000000000000000000000000000000000000000000000000000000000*m^28 + 4517715151645560130830632459346376982167261070454316444744174743342433113156702510461218517158982349/3169126500570573503741758013440000000000000000000000000000000000000000000000000000000000000000*m^27 - 201465287833903732976051094754931126792050183761344845803543606498761215204339903816845676493875671/3169126500570573503741758013440000000000000000000000000000000000000000000000000000000000000000*m^26 + 170391602852484494909191361281722746351962826683894378087082383899222856013925390101305263581391/63382530011411470074835160268800000000000000000000000000000000000000000000000000000000000000*m^25 - 170190790090812491522382264959823639309336775280582955023558578163360664649593510095911625668083/1584563250285286751870879006720000000000000000000000000000000000000000000000000000000000000000*m^24 + 399623685418102599521101078113041643384035837592468798252793445324867864865016809640919846259/99035203142830421991929937920000000000000000000000000000000000000000000000000000000000000000*m^23 - 28059953009291922935990780546603877475801795415053464798728488791081541407330670481857166757/198070406285660843983859875840000000000000000000000000000000000000000000000000000000000000000*m^22 + 912486897767618786269329137008333176197736132370376816381853024145112488645220687970609723/198070406285660843983859875840000000000000000000000000000000000000000000000000000000000000000*m^21 - 54231361776032320446101186561806508061672472092602871445472029632374157676455392840802939/396140812571321687967719751680000000000000000000000000000000000000000000000000000000000000000*m^20 + 179839779923562719928810933548357606212626931244609872686597582012008367635293229654811/49517601571415210995964968960000000000000000000000000000000000000000000000000000000000000000*m^19 - 4059818121212287148942580011641873912102174036218900860877269150568445769992560137133/49517601571415210995964968960000000000000000000000000000000000000000000000000000000000000000*m^18 + 17013628352977768428660471057035053497419183911420475064096294447060786927002191623/12379400392853802748991242240000000000000000000000000000000000000000000000000000000000000000*m^17 - 145933329547401022628817323780072864080939632115233805821994311996395114156547987/24758800785707605497982484480000000000000000000000000000000000000000000000000000000000000000*m^16 - 1196636665789691940639891747744133273467805656396149314319008121460094671642351/1547425049106725343623905280000000000000000000000000000000000000000000000000000000000000000*m^15 + 8412568377455680360466870045165403567350255376064423550180796171303487632351/193428131138340667952988160000000000000000000000000000000000000000000000000000000000000000*m^14 - 307747395719179003055706660187793881543154867130592284335995840858355836323/193428131138340667952988160000000000000000000000000000000000000000000000000000000000000000*m^13 + 36391549549512674641584608007595729031017983632341397053026885458616269379/773712524553362671811952640000000000000000000000000000000000000000000000000000000000000000*m^12 - 57525739333503894412936819268957477777319811868905047687748776197169897/48357032784585166988247040000000000000000000000000000000000000000000000000000000000000000*m^11 + 2539510733383302647975332446006264112759393893230775107835545868966933/96714065569170333976494080000000000000000000000000000000000000000000000000000000000000000*m^10 - 12299745060681409185100794915773491184674844822758506714529093970241/24178516392292583494123520000000000000000000000000000000000000000000000000000000000000000*m^9 + 417530224708998364223571626886983527349648715646356992061809901831/48357032784585166988247040000000000000000000000000000000000000000000000000000000000000000*m^8 - 770551612539177218668698332503213402542937027707232583213473917/6044629098073145873530880000000000000000000000000000000000000000000000000000000000000000*m^7 + 4887934660080939839352853325238631368400151208563680972695291/3022314549036572936765440000000000000000000000000000000000000000000000000000000000000000*m^6 - 52332687589570340550329665911781712598920064787619094391971/3022314549036572936765440000000000000000000000000000000000000000000000000000000000000000*m^5 + 921127632482178233424104545741728948690731957875335219201/6044629098073145873530880000000000000000000000000000000000000000000000000000000000000000*m^4 - 800758116041262442471193228322539413537988367974173179/755578637259143234191360000000000000000000000000000000000000000000000000000000000000000*m^3 + 826050890852331476095090868361800047685842259721771/151115727451828646838272000000000000000000000000000000000000000000000000000000000000000*m^2 - 3514174207390357903516790727317094952607587547523/188894659314785808547840000000000000000000000000000000000000000000000000000000000000000*m + 11845652963379580618194759930885607456966613937/377789318629571617095680000000000000000000000000000000000000000000000000000000000000000)/(m^4 + 2/3*m^3 - 2/9*m^2 - 1/9*m + 1/36);


==> anc/r3.txt <==
r3 := Q^3 + (((5544/625*m^23 + 1309581/2500*m^22 - 395349003/40000*m^21 + 44457960519/640000*m^20 - 2749948277223/10240000*m^19 + 27170000873169/40960000*m^18 - 556604883535183/491520000*m^17 + 915809977759439/655360000*m^16 - 41796249251267/32768000*m^15 + 2715403222609/3145728*m^14 - 1651158829082693/3932160000*m^13 + 505302709470349/3932160000*m^12 - 4769653676333/786432000*m^11 - 15048064075961/786432000*m^10 + 4276149742627/327680000*m^9 - 2584295314363/491520000*m^8 + 498583633387/327680000*m^7 - 108886062649/327680000*m^6 + 27196401001/491520000*m^5 - 3418256947/491520000*m^4 + 315112469/491520000*m^3 - 20150543/491520000*m^2 + 19999/12288000*m - 1239/40960000)/(m^11 - 847/24*m^10 + 73043/768*m^9 - 911021/9216*m^8 + 119305/3072*m^7 + 201971/18432*m^6 - 89593/4608*m^5 + 45757/4608*m^4 - 3227/1152*m^3 + 359/768*m^2 - 25/576*m + 1/576)*y + (63/50*m^27 - 6111/2000*m^26 - 2098768329/320000*m^25 + 75743400663/1280000*m^24 - 902642013903/5120000*m^23 - 3222288289773/40960000*m^22 + 569985260509931/245760000*m^21 - 4399185967825453/491520000*m^20 + 80769854269470569/3932160000*m^19 - 209873235642366667/6291456000*m^18 + 322886531549728559/7864320000*m^17 - 1250576075809178657/31457280000*m^16 + 1950491086313511371/62914560000*m^15 - 414801913780518929/20971520000*m^14 + 656454745725623803/62914560000*m^13 - 288319365492942133/62914560000*m^12 + 13230667647707699/7864320000*m^11 - 338750506740947/655360000*m^10 + 695933814820307/5242880000*m^9 - 446333221849571/15728640000*m^8 + 39432591843127/7864320000*m^7 - 5695090825487/7864320000*m^6 + 44085223007/524288000*m^5 - 60235761943/7864320000*m^4 + 345479071/655360000*m^3 - 16892841/655360000*m^2 + 392273/491520000*m - 2891/245760000)/(m^11 - 847/24*m^10 + 73043/768*m^9 - 911021/9216*m^8 + 119305/3072*m^7 + 201971/18432*m^6 - 89593/4608*m^5 + 45757/4608*m^4 - 3227/1152*m^3 + 359/768*m^2 - 25/576*m + 1/576))*a + ((-7161/625*m^21 - 1954491/5000*m^20 + 1323050239/160000*m^19 - 39869050571/640000*m^18 + 1313359900461/5120000*m^17 - 13825124820059/20480000*m^16 + 50596869380043/40960000*m^15 - 13570621974987/8192000*m^14 + 138128277847091/81920000*m^13 - 218606702617961/163840000*m^12 + 68354930827337/81920000*m^11 - 1365747446021/3276800*m^10 + 6851564170787/40960000*m^9 - 1106484803067/20480000*m^8 + 2294777901689/163840000*m^7 - 473931807321/163840000*m^6 + 38463914601/81920000*m^5 - 4800038551/81920000*m^4 + 444489479/81920000*m^3 - 5753867/16384000*m^2 + 72611/5120000*m - 5509/20480000)/(m^9 - 285/8*m^8 + 82291/768*m^7 - 431635/3072*m^6 + 79511/768*m^5 - 36073/768*m^4 + 431/32*m^3 - 917/384*m^2 + 23/96*m - 1/96)*y + (-36/25*m^25 - 38691/2500*m^24 + 75378543/8000*m^23 - 23758863351/160000*m^22 + 1224056319109/1280000*m^21 - 14710954860229/4096000*m^20 + 46030602774571/5120000*m^19 - 1054110160370673/65536000*m^18 + 14071491443322901/655360000*m^17 - 7209003111213759/327680000*m^16 + 23098227780487763/1310720000*m^15 - 29228338745186339/2621440000*m^14 + 1829924516076369/327680000*m^13 - 14389685005171/6553600*m^12 + 86374956370441/131072000*m^11 - 22805807639497/163840000*m^10 + 37683180591279/2621440000*m^9 + 7053571607473/2621440000*m^8 - 2257439976261/1310720000*m^7 + 608435769509/1310720000*m^6 - 109166469469/1310720000*m^5 + 14003181681/1310720000*m^4 - 320701329/327680000*m^3 + 20084061/327680000*m^2 - 193539/81920000*m + 1737/40960000)/(m^9 - 285/8*m^8 + 82291/768*m^7 - 431635/3072*m^6 + 79511/768*m^5 - 36073/768*m^4 + 431/32*m^3 - 917/384*m^2 + 23/96*m - 1/96)))*Q^2 + (((138159/15625*m^39 - 5486078241/6250000*m^38 - 5337913272363/100000000*m^37 + 6249018559585473/1600000000*m^36 - 360103342633464843/6400000000*m^35 + 2196908182218585087/5120000000*m^34 - 224769228382211665649/102400000000*m^33 + 684496591153106505081/81920000000*m^32 - 8189687095291796406333/327680000000*m^31 + 397714585089557484795529/6553600000000*m^30 - 3205705683239892472097003/26214400000000*m^29 + 10899018617480113551979387/52428800000000*m^28 - 253311149773197521508951/838860800000*m^27 + 79412255178481266718399009/209715200000000*m^26 - 86666263014551348810892511/209715200000000*m^25 + 165685730576514471342559757/419430400000000*m^24 - 69703807729970013763445667/209715200000000*m^23 + 51820187231454611211319987/209715200000000*m^22 - 8533921124526932381411507/52428800000000*m^21 + 15971772382162773526467369/167772160000000*m^20 - 41524326681367810404064913/838860800000000*m^19 + 38419578520454143425155239/1677721600000000*m^18 - 123558251010565482102439/13107200000000*m^17 + 144772448800714299012469/41943040000000*m^16 - 188417319613372684542687/167772160000000*m^15 + 543892157779963285166139/1677721600000000*m^14 - 17371518331403794487321/209715200000000*m^13 + 7833681663984020256587/419430400000000*m^12 - 776190101995205332113/209715200000000*m^11 + 33622283702938350357/52428800000000*m^10 - 10120297277610254651/104857600000000*m^9 + 40994330574965971/3276800000000*m^8 - 144862853777041701/104857600000000*m^7 + 26868950758279987/209715200000000*m^6 - 12829309359699/1310720000000*m^5 + 31438516568193/52428800000000*m^4 - 185562711131/6553600000000*m^3 + 10141810399/10485760000000*m^2 - 278761833/13107200000000*m + 2962449/13107200000000)/(m^11 - 847/24*m^10 + 73043/768*m^9 - 911021/9216*m^8 + 119305/3072*m^7 + 201971/18432*m^6 - 89593/4608*m^5 + 45757/4608*m^4 - 3227/1152*m^3 + 359/768*m^2 - 25/576*m + 1/576)*y + (567/625*m^43 - 406813617/3125000*m^42 + 359987825043/100000000*m^41 + 144859196605599/200000000*m^40 - 52337909648701971/1280000000*m^39 + 8359703965992523347/12800000000*m^38 - 72182806577869348977/12800000000*m^37 + 6636589648669352331631/204800000000*m^36 - 56280499393565555122063/409600000000*m^35 + 747471519561985122507673/1638400000000*m^34 - 8063479093991691842346119/6553600000000*m^33 + 144702640635508414834943519/52428800000000*m^32 - 2195304553987837799450502041/419430400000000*m^31 + 7123324884463541446643570781/838860800000000*m^30 - 19957508087902667476086964253/1677721600000000*m^29 + 48642470542229835212435853821/3355443200000000*m^28 - 51890972005440211194291529901/3355443200000000*m^27 + 97428423286374575789558775457/6710886400000000*m^26 - 40424685716257253582026524893/3355443200000000*m^25 + 465067709226799837413465301/52428800000000*m^24 - 19505516269356278223555041129/3355443200000000*m^23 + 9124669382354504096895514129/2684354560000000*m^22 - 4770358603897451889162656559/2684354560000000*m^21 + 22329293160894515826367980811/26843545600000000*m^20 - 2341700719095121878534750227/6710886400000000*m^19 + 880685952297868103921551703/6710886400000000*m^18 - 593841130769332672659348461/13421772800000000*m^17 + 358733778155562916402690723/26843545600000000*m^16 - 4847775849649120860833641/1342177280000000*m^15 + 2925608046177526526345921/3355443200000000*m^14 - 314597608979609506649413/1677721600000000*m^13 + 9612460410813386246757/268435456000000*m^12 - 10143944030066124936931/1677721600000000*m^11 + 376544836862266264619/419430400000000*m^10 - 195319664396930970477/1677721600000000*m^9 + 43859642983921661673/3355443200000000*m^8 - 1054064552775917487/838860800000000*m^7 + 4275110062747671/41943040000000*m^6 - 2869684473232101/419430400000000*m^5 + 31027640278537/83886080000000*m^4 - 811357002183/52428800000000*m^3 + 49306141283/104857600000000*m^2 - 483991151/52428800000000*m + 2304127/26214400000000)/(m^11 - 847/24*m^10 + 73043/768*m^9 - 911021/9216*m^8 + 119305/3072*m^7 + 201971/18432*m^6 - 89593/4608*m^5 + 45757/4608*m^4 - 3227/1152*m^3 + 359/768*m^2 - 25/576*m + 1/576))*a + ((-205632/15625*m^37 + 8908767/5000*m^36 - 46245947769/25000000*m^35 - 2042276236346157/800000000*m^34 + 26807586347014179/640000000*m^33 - 422815540780296111/1280000000*m^32 + 8444502388622888847/5120000000*m^31 - 23902856393404244151/4096000000*m^30 + 12738406499635892353089/819200000000*m^29 - 106121846068057004997861/3276800000000*m^28 + 176952567719339330182257/3276800000000*m^27 - 959510593150228737393699/13107200000000*m^26 + 133281191315444091937731/1638400000000*m^25 - 485978099111954444946489/6553600000000*m^24 + 2876270244988204448081481/52428800000000*m^23 - 3334998194516862284783169/104857600000000*m^22 + 135107846766662414312031/10485760000000*m^21 - 69043372051019916218277/41943040000000*m^20 - 72317474984746586254527/26214400000000*m^19 + 33288961801108678020111/10485760000000*m^18 - 454979339438758736051037/209715200000000*m^17 + 476389945671065090334831/419430400000000*m^16 - 25571677152708790162017/52428800000000*m^15 + 7409248639203506042073/41943040000000*m^14 - 2293288883530228309803/41943040000000*m^13 + 6103361777493321428031/419430400000000*m^12 - 174931628600706483723/52428800000000*m^11 + 86302930566431523/131072000000*m^10 - 5841950391045865047/52428800000000*m^9 + 842524499853012249/52428800000000*m^8 - 51301842627795291/26214400000000*m^7 + 833205356118513/4194304000000*m^6 - 216329872901121/13107200000000*m^5 + 28666442828121/26214400000000*m^4 - 728434490679/13107200000000*m^3 + 53335096689/26214400000000*m^2 - 313059621/6553600000000*m + 3540579/6553600000000)/(m^9 - 285/8*m^8 + 82291/768*m^7 - 431635/3072*m^6 + 79511/768*m^5 - 36073/768*m^4 + 431/32*m^3 - 917/384*m^2 + 23/96*m - 1/96)*y + (-891/625*m^41 + 896430591/3125000*m^40 - 2462376209571/100000000*m^39 + 240363286406577/400000000*m^38 - 4769806204121103/3200000000*m^37 + 50546194835511/781250*m^36 - 60998461381517785347/51200000000*m^35 + 1032759271004318918067/102400000000*m^34 - 2728896931856968837881/51200000000*m^33 + 656062534663144145273613/3276800000000*m^32 - 375324112579547842249479/655360000000*m^31 + 68221343003968776613454259/52428800000000*m^30 - 3958642073468788094336667/1638400000000*m^29 + 784789256805979642164515247/209715200000000*m^28 - 257367451983527665769261811/52428800000000*m^27 + 2314685142969164426871271821/419430400000000*m^26 - 4501820957873746315669425021/838860800000000*m^25 + 7629726980134122412081185891/1677721600000000*m^24 - 1416857124029773808447782767/419430400000000*m^23 + 7415130784522062026770568241/3355443200000000*m^22 - 535993736911794070127290197/419430400000000*m^21 + 1099015511590539916715806947/1677721600000000*m^20 - 1000829946833294193830765151/3355443200000000*m^19 + 810661294978529817958140543/6710886400000000*m^18 - 14610612044484888881957637/335544320000000*m^17 + 46874496107999332695052443/3355443200000000*m^16 - 21401363063015525539701/5368709120000*m^15 + 6780375933954513997867767/6710886400000000*m^14 - 380786646786032188674417/1677721600000000*m^13 + 37793765227996977633207/838860800000000*m^12 - 6602854963337358226803/838860800000000*m^11 + 1010025162848084959323/838860800000000*m^10 - 8398636114471044471/52428800000000*m^9 + 30834962721318968619/1677721600000000*m^8 - 150868560410576637/83886080000000*m^7 + 7756898646712647/52428800000000*m^6 - 2104499247913617/209715200000000*m^5 + 114548963857059/209715200000000*m^4 - 300522621423/13107200000000*m^3 + 36517166277/52428800000000*m^2 - 357123273/26214400000000*m + 1687929/13107200000000)/(m^9 - 285/8*m^8 + 82291/768*m^7 - 431635/3072*m^6 + 79511/768*m^5 - 36073/768*m^4 + 431/32*m^3 - 917/384*m^2 + 23/96*m - 1/96)))*Q + ((794367/390625*m^55 - 2085379029153/3906250000*m^54 + 408867414498081/12500000000*m^53 + 1972517707819299249/1000000000000*m^52 - 918580267919017996677/4000000000000*m^51 + 53237385941551091187201/8000000000000*m^50 - 4338003088268586268814457/64000000000000*m^49 + 47738494688123189420042223/256000000000000*m^48 + 145970190002447892655744527/64000000000000*m^47 - 61949129233254530449651987623/2048000000000000*m^46 + 3205305324817087356595744555017/16384000000000000*m^45 - 57352428930028368886141641777381/65536000000000000*m^44 + 196835991253960591445087997300507/65536000000000000*m^43 - 4365197264914450828420628180548047/524288000000000000*m^42 + 10086753911744718684670342174697853/524288000000000000*m^41 - 25411170797154694200439598926828227/671088640000000000*m^40 + 4327867646400618046020034674097724721/67108864000000000000*m^39 - 12912002673417184964243090476210241271/134217728000000000000*m^38 + 34063686735098838863482087665113783607/268435456000000000000*m^37 - 80074716191808727502865880100485799727/536870912000000000000*m^36 + 5274368663557091019462284670451614327/33554432000000000000*m^35 - 20039486878249453997041688576456978391/134217728000000000000*m^34 + 137833224734244616648856032061065064883/1073741824000000000000*m^33 - 21529446780579892536679091194079591121/214748364800000000000*m^32 + 7659773872422512610792757613795074347/107374182400000000000*m^31 - 99562691195921710699545704826867456951/2147483648000000000000*m^30 + 29610033317407172475044691055706646777/1073741824000000000000*m^29 - 32290856668194591017695797207672260493/2147483648000000000000*m^28 + 32324009047622338285336824211319041221/4294967296000000000000*m^27 - 14865335350257586316723631737217367563/4294967296000000000000*m^26 + 3142882630112437564849407966217456917/2147483648000000000000*m^25 - 1222427042396141235303434688045218097/2147483648000000000000*m^24 + 437408354184038094377307922109884839/2147483648000000000000*m^23 - 71983024623168691629469869091900203/1073741824000000000000*m^22 + 10891850701403897973928170341154321/536870912000000000000*m^21 - 2422801414367269956303975575872821/429496729600000000000*m^20 + 6183501159721103919750385441588413/4294967296000000000000*m^19 - 1446665255824533594071902733256567/4294967296000000000000*m^18 + 154868458814670716684174306270619/2147483648000000000000*m^17 - 30281992991316145453238817933141/2147483648000000000000*m^16 + 134851705691462863971068951043/53687091200000000000*m^15 - 3490700370590275386122633691/8589934592000000000*m^14 + 31942455733995009149953407177/536870912000000000000*m^13 - 4214155467222144613532561961/536870912000000000000*m^12 + 498391648095649966192806033/536870912000000000000*m^11 - 52508955190751372025591921/536870912000000000000*m^10 + 489090048189838001129433/53687091200000000000*m^9 - 199490318402365614111327/268435456000000000000*m^8 + 7042600985243575106103/134217728000000000000*m^7 - 211951395498598486437/67108864000000000000*m^6 + 33311796157021599/209715200000000000*m^5 - 108936800779131423/16777216000000000000*m^4 + 3476386750169781/16777216000000000000*m^3 - 40616395767381/8388608000000000000*m^2 + 61802369811/838860800000000000*m - 1148697963/2097152000000000000)/(m^11 - 847/24*m^10 + 73043/768*m^9 - 911021/9216*m^8 + 119305/3072*m^7 + 201971/18432*m^6 - 89593/4608*m^5 + 45757/4608*m^4 - 3227/1152*m^3 + 359/768*m^2 - 25/576*m + 1/576)*y + (5103/31250*m^59 - 6699999159/156250000*m^58 + 592245718995231/125000000000*m^57 - 116106398637284727/500000000000*m^56 - 67206146602941678087/4000000000000*m^55 + 4548398805060610241007/2000000000000*m^54 - 5842718206273629661007223/64000000000000*m^53 + 451163207941486234785692199/256000000000000*m^52 - 10248390126651921732492553731/512000000000000*m^51 + 622077369994243716986007579711/4096000000000000*m^50 - 3420182970293850673713905968521/4096000000000000*m^49 + 230187495508014266250510519541077/65536000000000000*m^48 - 769435188400717822784769209942463/65536000000000000*m^47 + 6721306202442329705551287803571831/209715200000000000*m^46 - 152867212948376010931352421176925069/2097152000000000000*m^45 + 587842779969966560467606812973865379/4194304000000000000*m^44 - 15443388524257216838983900601900967219/67108864000000000000*m^43 + 43564059700324289931752620517532840663/134217728000000000000*m^42 - 422657100976846814602805730170781523233/1073741824000000000000*m^41 + 875931604751724772981191770970807611403/2147483648000000000000*m^40 - 1519893243004682446589712599041594658523/4294967296000000000000*m^39 + 2085431428151695809907681997467120046013/8589934592000000000000*m^38 - 227942245028767373152955267822800741017/2147483648000000000000*m^37 - 80454754649903680701496813239666060873/4294967296000000000000*m^36 + 1798142511292784757219539034266020802139/17179869184000000000000*m^35 - 2454181669604485898978629408615465661901/17179869184000000000000*m^34 + 15147430711229962125555628939914178017/107374182400000000000*m^33 - 793931260360191695363338450532820762951/6871947673600000000000*m^32 + 1413470997637780739577878067562325590557/17179869184000000000000*m^31 - 358090138128217069251756471697471575507/6871947673600000000000*m^30 + 2042673562180612199092941600402667530093/68719476736000000000000*m^29 - 1057674293399120818713353962177942005243/68719476736000000000000*m^28 + 249825315824165338554901712272542795081/34359738368000000000000*m^27 - 108044372468083758628775501541778227651/34359738368000000000000*m^26 + 42876509177097466367076775577312028357/34359738368000000000000*m^25 - 3909074245429642924450198677263205663/8589934592000000000000*m^24 + 1311165132567288498320495280181756089/8589934592000000000000*m^23 - 323703622900188509413808577958121991/6871947673600000000000*m^22 + 919007245149993840653517234211795029/68719476736000000000000*m^21 - 239905850625911711211529341199886679/68719476736000000000000*m^20 + 28767118540058725857573099258237879/34359738368000000000000*m^19 - 6329857283738311220658776273541507/34359738368000000000000*m^18 + 127579938449938295025591975755331/3435973836800000000000*m^17 - 58762452597033423293243371901781/8589934592000000000000*m^16 + 9871106761605992845781370658287/8589934592000000000000*m^15 - 1507283223837491810757724352109/8589934592000000000000*m^14 + 208449629937219846487656918231/8589934592000000000000*m^13 - 5198998351881741631722615747/1717986918400000000000*m^12 + 1453986574043005603918764741/4294967296000000000000*m^11 - 144989733561177299287609389/4294967296000000000000*m^10 + 1598717460983244506796423/536870912000000000000*m^9 - 494312127964558264752279/2147483648000000000000*m^8 + 8272014391827883291581/536870912000000000000*m^7 - 472260772134849550293/536870912000000000000*m^6 + 1408665553915674873/33554432000000000000*m^5 - 437326117521328707/268435456000000000000*m^4 + 66271660981197/1342177280000000000*m^3 - 7356492045357/6710886400000000000*m^2 + 132989877993/8388608000000000000*m - 1880193651/16777216000000000000)/(m^11 - 847/24*m^10 + 73043/768*m^9 - 911021/9216*m^8 + 119305/3072*m^7 + 201971/18432*m^6 - 89593/4608*m^5 + 45757/4608*m^4 - 3227/1152*m^3 + 359/768*m^2 - 25/576*m + 1/576))*a + (-1270647/390625*m^53 + 980837968887/976562500*m^52 - 1272641609935647/12500000000*m^51 + 1351352796341122197/500000000000*m^50 + 148202644066645773213/2000000000000*m^49 - 34885038519674306401473/8000000000000*m^48 + 1052311516520940280898307/16000000000000*m^47 - 2222651770113749866715061/4000000000000*m^46 + 1629652776712884476481177333/512000000000000*m^45 - 1372896264949022588156564931/102400000000000*m^44 + 176824824567559654906387694979/4096000000000000*m^43 - 3527916683389497264017400871707/32768000000000000*m^42 + 1341441584278338008913470230221/6553600000000000*m^41 - 142667885330691260212813176509949/524288000000000000*m^40 + 2408271142067722565211312110691/16384000000000000*m^39 + 879752726750416225729001182412139/2097152000000000000*m^38 - 6915047360337169167594428557463799/4194304000000000000*m^37 + 14918972945170783761113706008613693/4194304000000000000*m^36 - 19581586021898429188888724710993443/3355443200000000000*m^35 + 132713601853970049918399644466001149/16777216000000000000*m^34 - 308049222883934586060442256425073217/33554432000000000000*m^33 + 624271275573208382635020510478426737/67108864000000000000*m^32 - 559067217091003755220486896221329611/67108864000000000000*m^31 + 178494823482874460068507303144712661/26843545600000000000*m^30 - 127754790718612570364961608291481213/26843545600000000000*m^29 + 823677681987062553634874665124733243/268435456000000000000*m^28 - 480039327336275990254322342375529033/268435456000000000000*m^27 + 25356792701605397974935337296773037/26843545600000000000*m^26 - 30410845334474511804082644647279763/67108864000000000000*m^25 + 53076830174909080847296210421956287/268435456000000000000*m^24 - 658926762404953288848675247640781/8388608000000000000*m^23 + 1907812171836128177099315486841897/67108864000000000000*m^22 - 50332702561847521597797963230619/5368709120000000000*m^21 + 189027799689563883465701043089169/67108864000000000000*m^20 - 25856017875993058818747583293477/33554432000000000000*m^19 + 51476455421728305616072110164787/268435456000000000000*m^18 - 11637740007342376120323605149479/268435456000000000000*m^17 + 149118141098974777684143535269/16777216000000000000*m^16 - 221273243160585351106752160983/134217728000000000000*m^15 + 289278685339324620786220689/1048576000000000000*m^14 - 11141018320243040568593928891/268435456000000000000*m^13 + 1500426062851867121840945103/268435456000000000000*m^12 - 179959647253354070476700151/268435456000000000000*m^11 + 19101225130200231978142197/268435456000000000000*m^10 - 890167035894604574056839/134217728000000000000*m^9 + 14431486923964959520203/26843545600000000000*m^8 - 2512783987755008277303/67108864000000000000*m^7 + 74017535846019672501/33554432000000000000*m^6 - 28226044879056297/262144000000000000*m^5 + 35502984188582337/8388608000000000000*m^4 - 1078095875101749/8388608000000000000*m^3 + 11842478477109/4194304000000000000*m^2 - 83511252279/2097152000000000000*m + 282784887/1048576000000000000)/(m^9 - 285/8*m^8 + 82291/768*m^7 - 431635/3072*m^6 + 79511/768*m^5 - 36073/768*m^4 + 431/32*m^3 - 917/384*m^2 + 23/96*m - 1/96)*y + (-4374/15625*m^57 + 941743584/9765625*m^56 - 519327920645559/31250000000*m^55 + 11164737314318157/6250000000*m^54 - 203055711152019839613/2000000000000*m^53 + 3074333822120476904517/1000000000000*m^52 - 8898222518926097885937/160000000000*m^51 + 3763308730997984156137899/5120000000000*m^50 - 1831177281247425804404030319/256000000000000*m^49 + 105676589596591963135275163299/2048000000000000*m^48 - 2326454992838682950347332965187/8192000000000000*m^47 + 20191897808736767029004433064281/16384000000000000*m^46 - 113765192359337305135541972053917/26214400000000000*m^45 + 6653238790385969624612565727433541/524288000000000000*m^44 - 65805341462835191870139016497726417/2097152000000000000*m^43 + 111664919673856456042418614859179923/1677721600000000000*m^42 - 1027545433327534850752387915160995959/8388608000000000000*m^41 + 6623776884701444174311169222292376737/33554432000000000000*m^40 - 18834043140529608992597565164551544157/67108864000000000000*m^39 + 23765975274608582462649569129673351771/67108864000000000000*m^38 - 21400387886057916483202045058300929149/53687091200000000000*m^37 + 13483293111206967591814948302656513187/33554432000000000000*m^36 - 195401013560337768577870968017074575441/536870912000000000000*m^35 + 63765136338344134865244772787210554143/214748364800000000000*m^34 - 234682706849398628694493098127910753673/1073741824000000000000*m^33 + 312014024528035867507738987008397411419/2147483648000000000000*m^32 - 187319875235502027678817327531052252481/2147483648000000000000*m^31 + 202902620299231655667374871674317580457/4294967296000000000000*m^30 - 98868186587269603493499456933322219839/4294967296000000000000*m^29 + 21560752196777667964257350939600475723/2147483648000000000000*m^28 - 8339011268646815560392300479140494597/2147483648000000000000*m^27 + 5619876271570976065601996730274850547/4294967296000000000000*m^26 - 397211798730727894598113745054787453/1073741824000000000000*m^25 + 21257060070352289754646523347587099/268435456000000000000*m^24 - 7924219207791841817495654885761329/1073741824000000000000*m^23 - 8151654970791851130310365457189497/2147483648000000000000*m^22 + 1220931575452052946824051384758791/429496729600000000000*m^21 - 1041190306124400866274640524986409/858993459200000000000*m^20 + 13922875166355342786612714318423/34359738368000000000*m^19 - 61554533106316701710017426383/536870912000000000*m^18 + 15185290264369748474237051335749/536870912000000000000*m^17 - 2649039289538627582011998290673/429496729600000000000*m^16 + 5139669039538404562844168452203/4294967296000000000000*m^15 - 889671278102194805225812871247/4294967296000000000000*m^14 + 137427456360155791364882271963/4294967296000000000000*m^13 - 18913376745665181825677128413/4294967296000000000000*m^12 + 1155844168855759491868606041/2147483648000000000000*m^11 - 124870738628283662065103667/2147483648000000000000*m^10 + 2961831454498566446704749/536870912000000000000*m^9 - 489401697965681815378677/1073741824000000000000*m^8 + 8705479468724818242129/268435456000000000000*m^7 - 525743402399225561187/268435456000000000000*m^6 + 1321384818695484771/13421772800000000000*m^5 - 538027515999701433/134217728000000000000*m^4 + 2131242597707481/16777216000000000000*m^3 - 49319264323359/16777216000000000000*m^2 + 92671713171/2097152000000000000*m - 2716608393/8388608000000000000)/(m^9 - 285/8*m^8 + 82291/768*m^7 - 431635/3072*m^6 + 79511/768*m^5 - 36073/768*m^4 + 431/32*m^3 - 917/384*m^2 + 23/96*m - 1/96);

